Hadron Collider Sensitivity to Fat Flavourful $Z^\prime$s for $R_{K^{(\ast)}}$

We further investigate the case where new physics in the form of a massive $Z^\prime$ particle explains apparent measurements of lepton flavour non-universality in $B \rightarrow K^{(\ast)} l^+ l^-$ decays. Hadron collider sensitivities for direct production of such $Z^\prime$s have been previously studied in the narrow width limit for a $\mu^+ \mu^-$ final state. Here, we extend the analysis to sizeable decay widths and improve the sensitivity estimate for the narrow width case. We estimate the sensitivities of the high luminosity 14 TeV Large Hadron Collider (HL-LHC), a high energy 27 TeV LHC (HE-LHC), as well as a potential 100 TeV future circular collider (FCC). The HL-LHC has sensitivity to narrow $Z^\prime$ resonances consistent with the anomalies. In one of our simplified models the FCC could probe 23 TeV $Z^\prime$ particles with widths of up to 0.35 of their mass at 95\% confidence level (CL). In another model, the HL-LHC and HE-LHC cover sizeable portions of parameter space, but the whole of perturbative parameter space can be covered by the FCC.

==> anc/100TeVMDMRev.m <==
{
{  2000.000,     0.600,  2999.521},
{  3000.000,     0.600,  4636.240},
{  2000.000,     0.800,  1779.036},
{  3000.000,     0.800,  3446.970},
{  4000.000,     0.800,  3927.070},
{  5000.000,     0.800,  3048.942},
{  2000.000,     1.000,  1130.456},
{  3000.000,     1.000,  2334.657},
{  4000.000,     1.000,  3139.778},
{  5000.000,     1.000,  2975.703},
{  6000.000,     1.000,  2037.969},
{  2000.000,     1.200,   752.154},
{  3000.000,     1.200,  1596.911},
{  4000.000,     1.200,  2268.061},
{  5000.000,     1.200,  2400.831},
{  6000.000,     1.200,  1988.041},
{  7000.000,     1.200,  1704.288},
{  2000.000,     1.400,   527.488},
{  3000.000,     1.400,  1122.889},
{  4000.000,     1.400,  1615.306},
{  5000.000,     1.400,  1713.271},
{  6000.000,     1.400,  1722.220},
{  7000.000,     1.400,  1610.012},
{  8000.000,     1.400,  1314.636},
{  9000.000,     1.400,  1000.342},
{  2000.000,     1.600,   396.676},
{  3000.000,     1.600,   800.925},
{  4000.000,     1.600,  1063.690},
{  5000.000,     1.600,  1277.792},
{  6000.000,     1.600,  1395.162},
{  7000.000,     1.600,  1455.179},
{  8000.000,     1.600,  1244.629},
{  9000.000,     1.600,  1018.002},
{ 10000.000,     1.600,   794.174},
{  2000.000,     1.800,   282.661},
{  3000.000,     1.800,   545.037},
{  4000.000,     1.800,   809.796},
{  5000.000,     1.800,   981.742},
{  6000.000,     1.800,  1122.145},
{  7000.000,     1.800,  1171.711},
{  8000.000,     1.800,  1128.099},
{  9000.000,     1.800,   972.192},
{ 10000.000,     1.800,   807.259},
{ 11000.000,     1.800,   635.584},
{  2000.000,     2.000,   214.193},
{  3000.000,     2.000,   417.619},
{  4000.000,     2.000,   609.179},
{  5000.000,     2.000,   753.450},
{  6000.000,     2.000,   891.555},
{  7000.000,     2.000,   958.543},
{  8000.000,     2.000,   961.066},
{  9000.000,     2.000,   880.004},
{ 10000.000,     2.000,   772.094},
{ 11000.000,     2.000,   653.786},
{ 12000.000,     2.000,   499.892},
{  2000.000,     2.200,   166.617},
{  3000.000,     2.200,   324.795},
{  4000.000,     2.200,   470.910},
{  5000.000,     2.200,   601.828},
{  6000.000,     2.200,   699.534},
{  7000.000,     2.200,   783.234},
{  8000.000,     2.200,   789.225},
{  9000.000,     2.200,   775.993},
{ 10000.000,     2.200,   706.834},
{ 11000.000,     2.200,   619.352},
{ 12000.000,     2.200,   505.118},
{ 13000.000,     2.200,   413.199},
{ 14000.000,     2.200,   311.157},
{  2000.000,     2.400,   135.816},
{  3000.000,     2.400,   255.358},
{  4000.000,     2.400,   367.426},
{  5000.000,     2.400,   479.902},
{  6000.000,     2.400,   560.264},
{  7000.000,     2.400,   635.335},
{  8000.000,     2.400,   657.527},
{  9000.000,     2.400,   662.981},
{ 10000.000,     2.400,   626.402},
{ 11000.000,     2.400,   564.046},
{ 12000.000,     2.400,   482.323},
{ 14000.000,     2.400,   325.366},
{ 15000.000,     2.400,   255.167},
{  2000.000,     2.600,   107.716},
{  3000.000,     2.600,   203.832},
{  4000.000,     2.600,   292.210},
{  5000.000,     2.600,   383.966},
{  6000.000,     2.600,   460.048},
{  7000.000,     2.600,   506.578},
{  8000.000,     2.600,   541.637},
{  9000.000,     2.600,   565.404},
{ 10000.000,     2.600,   543.757},
{ 11000.000,     2.600,   505.836},
{ 12000.000,     2.600,   454.402},
{ 13000.000,     2.600,   390.573},
{ 14000.000,     2.600,   321.947},
{ 15000.000,     2.600,   262.172},
{ 16000.000,     2.600,   206.379},
{  2000.000,     2.800,    89.427},
{  3000.000,     2.800,   162.958},
{  4000.000,     2.800,   232.214},
{  5000.000,     2.800,   315.388},
{  6000.000,     2.800,   374.366},
{  7000.000,     2.800,   414.735},
{  8000.000,     2.800,   461.580},
{  9000.000,     2.800,   470.202},
{ 10000.000,     2.800,   465.359},
{ 11000.000,     2.800,   443.903},
{ 12000.000,     2.800,   407.708},
{ 13000.000,     2.800,   360.675},
{ 14000.000,     2.800,   307.888},
{ 15000.000,     2.800,   258.683},
{ 16000.000,     2.800,   210.479},
{ 17000.000,     2.800,   169.286},
{ 18000.000,     2.800,   131.744},
{  2000.000,     3.000,    73.810},
{  3000.000,     3.000,   133.434},
{  4000.000,     3.000,   192.170},
{  5000.000,     3.000,   253.135},
{  6000.000,     3.000,   305.857},
{  7000.000,     3.000,   343.822},
{  8000.000,     3.000,   384.303},
{  9000.000,     3.000,   398.735},
{ 10000.000,     3.000,   393.491},
{ 11000.000,     3.000,   385.920},
{ 12000.000,     3.000,   362.128},
{ 13000.000,     3.000,   327.617},
{ 14000.000,     3.000,   290.257},
{ 15000.000,     3.000,   248.410},
{ 16000.000,     3.000,   207.471},
{ 17000.000,     3.000,   170.739},
{ 18000.000,     3.000,   137.258},
{ 19000.000,     3.000,   108.702},
{  2000.000,     3.200,    61.228},
{  3000.000,     3.200,   111.367},
{  4000.000,     3.200,   159.648},
{  5000.000,     3.200,   212.613},
{  6000.000,     3.200,   256.169},
{  7000.000,     3.200,   287.674},
{  8000.000,     3.200,   312.974},
{  9000.000,     3.200,   335.007},
{ 10000.000,     3.200,   338.612},
{ 11000.000,     3.200,   331.065},
{ 12000.000,     3.200,   318.023},
{ 13000.000,     3.200,   293.964},
{ 14000.000,     3.200,   267.270},
{ 15000.000,     3.200,   233.353},
{ 16000.000,     3.200,   201.348},
{ 17000.000,     3.200,   169.010},
{ 18000.000,     3.200,   138.728},
{ 19000.000,     3.200,   111.498},
{  2000.000,     3.400,    51.941},
{  3000.000,     3.400,    91.415},
{  4000.000,     3.400,   134.258},
{  5000.000,     3.400,   176.930},
{  6000.000,     3.400,   209.762},
{  7000.000,     3.400,   241.258},
{  8000.000,     3.400,   266.218},
{  9000.000,     3.400,   285.005},
{ 10000.000,     3.400,   291.176},
{ 11000.000,     3.400,   287.763},
{ 12000.000,     3.400,   280.650},
{ 13000.000,     3.400,   263.428},
{ 14000.000,     3.400,   239.909},
{ 15000.000,     3.400,   215.121},
{ 16000.000,     3.400,   190.139},
{ 17000.000,     3.400,   163.635},
{ 18000.000,     3.400,   137.213},
{ 19000.000,     3.400,   112.852},
{  2000.000,     3.600,    41.920},
{  3000.000,     3.600,    77.793},
{  4000.000,     3.600,   117.739},
{  5000.000,     3.600,   151.418},
{  6000.000,     3.600,   177.365},
{  7000.000,     3.600,   204.788},
{  8000.000,     3.600,   226.317},
{  9000.000,     3.600,   239.030},
{ 10000.000,     3.600,   248.889},
{ 11000.000,     3.600,   249.993},
{ 12000.000,     3.600,   241.119},
{ 13000.000,     3.600,   230.674},
{ 14000.000,     3.600,   214.366},
{ 15000.000,     3.600,   196.331},
{ 16000.000,     3.600,   175.040},
{ 17000.000,     3.600,   153.216},
{ 18000.000,     3.600,   131.823},
{ 19000.000,     3.600,   110.902},
{  2000.000,     3.800,    39.107},
{  3000.000,     3.800,    65.858},
{  4000.000,     3.800,    97.575},
{  5000.000,     3.800,   129.161},
{  6000.000,     3.800,   152.932},
{  7000.000,     3.800,   175.180},
{  8000.000,     3.800,   193.583},
{  9000.000,     3.800,   203.208},
{ 10000.000,     3.800,   211.962},
{ 11000.000,     3.800,   216.151},
{ 12000.000,     3.800,   212.984},
{ 13000.000,     3.800,   204.435},
{ 14000.000,     3.800,   193.710},
{ 15000.000,     3.800,   176.854},
{ 16000.000,     3.800,   161.141},
{ 17000.000,     3.800,   142.407},
{ 18000.000,     3.800,   123.973},
{ 19000.000,     3.800,   107.382},
{  2000.000,     4.000,    35.481},
{  3000.000,     4.000,    57.975},
{  4000.000,     4.000,    82.986},
{  5000.000,     4.000,   108.471},
{  6000.000,     4.000,   128.812},
{  7000.000,     4.000,   147.370},
{  8000.000,     4.000,   163.704},
{  9000.000,     4.000,   175.727},
{ 10000.000,     4.000,   184.323},
{ 11000.000,     4.000,   186.632},
{ 12000.000,     4.000,   184.109},
{ 13000.000,     4.000,   179.662},
{ 14000.000,     4.000,   170.239},
{ 15000.000,     4.000,   157.359},
{ 16000.000,     4.000,   146.603},
{ 17000.000,     4.000,   132.573},
{ 18000.000,     4.000,   116.955},
{ 19000.000,     4.000,   101.329},
{  2000.000,     4.200,    33.812},
{  3000.000,     4.200,    49.868},
{  4000.000,     4.200,    72.831},
{  5000.000,     4.200,    93.259},
{  6000.000,     4.200,   112.612},
{  7000.000,     4.200,   128.201},
{  8000.000,     4.200,   142.395},
{  9000.000,     4.200,   152.894},
{ 10000.000,     4.200,   159.297},
{ 11000.000,     4.200,   161.322},
{ 12000.000,     4.200,   161.554},
{ 13000.000,     4.200,   158.860},
{ 14000.000,     4.200,   151.547},
{ 15000.000,     4.200,   142.090},
{ 16000.000,     4.200,   132.600},
{ 17000.000,     4.200,   120.075},
{ 18000.000,     4.200,   108.086},
{ 19000.000,     4.200,    96.095},
{  2000.000,     4.400,    25.933},
{  3000.000,     4.400,    43.125},
{  4000.000,     4.400,    61.187},
{  5000.000,     4.400,    79.810},
{  6000.000,     4.400,    94.479},
{  7000.000,     4.400,   110.872},
{  8000.000,     4.400,   122.654},
{  9000.000,     4.400,   130.658},
{ 10000.000,     4.400,   136.548},
{ 11000.000,     4.400,   139.368},
{ 12000.000,     4.400,   142.115},
{ 13000.000,     4.400,   139.333},
{ 14000.000,     4.400,   134.032},
{ 15000.000,     4.400,   126.121},
{ 16000.000,     4.400,   120.053},
{ 17000.000,     4.400,   109.718},
{ 18000.000,     4.400,    98.952},
{ 19000.000,     4.400,    88.607},
{  2000.000,     4.600,    22.518},
{  3000.000,     4.600,    37.732},
{  4000.000,     4.600,    55.543},
{  5000.000,     4.600,    70.741},
{  6000.000,     4.600,    84.701},
{  7000.000,     4.600,    96.950},
{  8000.000,     4.600,   106.440},
{  9000.000,     4.600,   114.159},
{ 10000.000,     4.600,   121.801},
{ 11000.000,     4.600,   122.342},
{ 12000.000,     4.600,   123.369},
{ 13000.000,     4.600,   124.118},
{ 14000.000,     4.600,   120.382},
{ 15000.000,     4.600,   113.621},
{ 16000.000,     4.600,   107.063},
{ 17000.000,     4.600,    99.863},
{ 18000.000,     4.600,    91.139},
{ 19000.000,     4.600,    81.584},
{  2000.000,     4.800,    28.509},
{  3000.000,     4.800,    34.932},
{  4000.000,     4.800,    48.373},
{  5000.000,     4.800,    61.707},
{  6000.000,     4.800,    75.005},
{  7000.000,     4.800,    85.488},
{  8000.000,     4.800,    92.569},
{  9000.000,     4.800,   100.369},
{ 10000.000,     4.800,   104.552},
{ 11000.000,     4.800,   107.638},
{ 12000.000,     4.800,   108.334},
{ 13000.000,     4.800,   108.690},
{ 14000.000,     4.800,   104.982},
{ 15000.000,     4.800,   100.899},
{ 16000.000,     4.800,    95.617},
{ 17000.000,     4.800,    90.063},
{ 18000.000,     4.800,    83.583},
{ 19000.000,     4.800,    75.948},
{  2000.000,     5.000,    17.793},
{  3000.000,     5.000,    30.523},
{  4000.000,     5.000,    42.404},
{  5000.000,     5.000,    54.545},
{  6000.000,     5.000,    64.492},
{  7000.000,     5.000,    73.424},
{  8000.000,     5.000,    81.142},
{  9000.000,     5.000,    86.670},
{ 10000.000,     5.000,    93.114},
{ 11000.000,     5.000,    94.287},
{ 12000.000,     5.000,    95.681},
{ 13000.000,     5.000,    95.102},
{ 14000.000,     5.000,    93.134},
{ 15000.000,     5.000,    90.233},
{ 16000.000,     5.000,    85.711},
{ 17000.000,     5.000,    81.050},
{ 18000.000,     5.000,    75.419},
{ 19000.000,     5.000,    69.081},
{  2000.000,     5.200,    16.642},
{  3000.000,     5.200,    25.820},
{  4000.000,     5.200,    37.222},
{  5000.000,     5.200,    68.919},
{  6000.000,     5.200,    56.936},
{  7000.000,     5.200,    64.437},
{  8000.000,     5.200,    72.023},
{  9000.000,     5.200,    77.131},
{ 10000.000,     5.200,    81.843},
{ 11000.000,     5.200,    83.220},
{ 12000.000,     5.200,    84.848},
{ 13000.000,     5.200,    85.529},
{ 14000.000,     5.200,    83.191},
{ 15000.000,     5.200,    80.147},
{ 16000.000,     5.200,    77.000},
{ 17000.000,     5.200,    72.324},
{ 18000.000,     5.200,    67.896},
{ 19000.000,     5.200,    63.462},
{  2000.000,     5.400,    20.330},
{  3000.000,     5.400,    23.423},
{  4000.000,     5.400,    33.948},
{  5000.000,     5.400,    42.306},
{  6000.000,     5.400,    50.376},
{  7000.000,     5.400,    57.402},
{  8000.000,     5.400,    63.015},
{  9000.000,     5.400,    67.735},
{ 10000.000,     5.400,    71.676},
{ 11000.000,     5.400,    73.950},
{ 12000.000,     5.400,    74.154},
{ 13000.000,     5.400,    75.492},
{ 14000.000,     5.400,    73.657},
{ 15000.000,     5.400,    71.635},
{ 16000.000,     5.400,    68.689},
{ 17000.000,     5.400,    64.978},
{ 18000.000,     5.400,    61.293},
{ 19000.000,     5.400,    57.944},
{  2000.000,     5.600,    13.577},
{  3000.000,     5.600,    21.238},
{  4000.000,     5.600,    29.550},
{  5000.000,     5.600,    38.016},
{  6000.000,     5.600,    44.439},
{  7000.000,     5.600,    51.099},
{  8000.000,     5.600,    55.975},
{  9000.000,     5.600,    59.695},
{ 10000.000,     5.600,    63.257},
{ 11000.000,     5.600,    65.709},
{ 12000.000,     5.600,    65.985},
{ 13000.000,     5.600,    66.377},
{ 14000.000,     5.600,    66.199},
{ 15000.000,     5.600,    63.690},
{ 16000.000,     5.600,    61.622},
{ 17000.000,     5.600,    58.643},
{ 18000.000,     5.600,    55.513},
{ 19000.000,     5.600,    52.255},
{  2000.000,     5.800,    13.515},
{  3000.000,     5.800,    19.068},
{  4000.000,     5.800,    26.770},
{  5000.000,     5.800,    34.539},
{  6000.000,     5.800,    38.737},
{  7000.000,     5.800,    45.076},
{  8000.000,     5.800,    50.198},
{  9000.000,     5.800,    52.454},
{ 10000.000,     5.800,    56.574},
{ 11000.000,     5.800,    57.837},
{ 12000.000,     5.800,    59.636},
{ 13000.000,     5.800,    58.264},
{ 14000.000,     5.800,    58.613},
{ 15000.000,     5.800,    57.283},
{ 16000.000,     5.800,    55.588},
{ 17000.000,     5.800,    53.186},
{ 18000.000,     5.800,    50.544},
{ 19000.000,     5.800,    47.780},
{  2000.000,     6.000,    11.722},
{  3000.000,     6.000,    18.185},
{  4000.000,     6.000,    24.001},
{  5000.000,     6.000,    30.825},
{  6000.000,     6.000,    34.851},
{  7000.000,     6.000,    40.445},
{  8000.000,     6.000,    44.298},
{  9000.000,     6.000,    47.471},
{ 10000.000,     6.000,    50.134},
{ 11000.000,     6.000,    51.098},
{ 12000.000,     6.000,    52.216},
{ 13000.000,     6.000,    52.994},
{ 14000.000,     6.000,    52.425},
  { 15000.000,     6.000,    51.970}}


==> anc/100TeVMUM_edit.m <==
 {
{ 24000.000,     4.100,     1.013},
{ 23000.000,     4.100,     1.125},
{ 22000.000,     4.100,     1.220},
{ 21000.000,     4.100,     1.209},
{ 20000.000,     4.100,     1.254},
{ 19000.000,     4.100,     1.354},
{ 18000.000,     4.100,     1.316},
{ 17000.000,     4.100,     1.385},
{ 16000.000,     4.100,     1.461},
{ 15000.000,     4.100,     1.508},
{ 14000.000,     4.100,     1.366},
{ 13000.000,     4.100,     1.313},
{ 12000.000,     4.100,     1.226},
{ 11000.000,     4.100,     1.260},
{ 10000.000,     4.100,     1.351},
{  9000.000,     4.100,     1.128},
{  8000.000,     4.100,     1.422},
{  7000.000,     4.100,     0.577},
{  6000.000,     4.100,     0.402},
{  5000.000,     4.100,     0.267},
{  4000.000,     4.100,     0.183},
{  3000.000,     4.100,     0.000},
{  2000.000,     4.100,     0.000},
{ 24000.000,     3.900,     1.243},
{ 23000.000,     3.900,     1.253},
{ 22000.000,     3.900,     1.387},
{ 21000.000,     3.900,     1.459},
{ 20000.000,     3.900,     1.500},
{ 19000.000,     3.900,     1.568},
{ 18000.000,     3.900,     1.604},
{ 17000.000,     3.900,     1.588},
{ 16000.000,     3.900,     1.707},
{ 15000.000,     3.900,     1.644},
{ 14000.000,     3.900,     1.575},
{ 13000.000,     3.900,     1.539},
{ 12000.000,     3.900,     1.631},
{ 11000.000,     3.900,     1.332},
{ 10000.000,     3.900,     1.474},
{  9000.000,     3.900,     1.649},
{  8000.000,     3.900,     1.297},
{  7000.000,     3.900,     0.896},
{  6000.000,     3.900,     0.581},
{  5000.000,     3.900,     0.050},
{  4000.000,     3.900,     0.357},
{  3000.000,     3.900,     0.071},
{  2000.000,     3.900,     0.000},
{ 24000.000,     3.700,     1.416},
{ 23000.000,     3.700,     1.531},
{ 22000.000,     3.700,     1.644},
{ 21000.000,     3.700,     1.712},
{ 20000.000,     3.700,     1.724},
{ 19000.000,     3.700,     1.838},
{ 18000.000,     3.700,     1.774},
{ 17000.000,     3.700,     1.932},
{ 16000.000,     3.700,     1.817},
{ 15000.000,     3.700,     1.842},
{ 14000.000,     3.700,     1.832},
{ 13000.000,     3.700,     1.702},
{ 12000.000,     3.700,     2.120},
{ 11000.000,     3.700,     1.664},
{ 10000.000,     3.700,     1.802},
{  9000.000,     3.700,     1.474},
{  8000.000,     3.700,     1.499},
{  7000.000,     3.700,     1.166},
{  6000.000,     3.700,     0.718},
{  5000.000,     3.700,     1.321},
{  4000.000,     3.700,     0.721},
{  3000.000,     3.700,     0.321},
{  2000.000,     3.700,     0.337},
{ 22000.000,     3.500,     1.979},
{ 21000.000,     3.500,     2.037},
{ 20000.000,     3.500,     2.084},
{ 19000.000,     3.500,     2.130},
{ 18000.000,     3.500,     2.207},
{ 17000.000,     3.500,     2.152},
{ 16000.000,     3.500,     2.302},
{ 15000.000,     3.500,     2.137},
{ 14000.000,     3.500,     2.135},
{ 13000.000,     3.500,     2.047},
{ 12000.000,     3.500,     1.825},
{ 11000.000,     3.500,     1.998},
{ 10000.000,     3.500,     1.507},
{  9000.000,     3.500,     1.758},
{  8000.000,     3.500,     1.312},
{  7000.000,     3.500,     1.103},
{  6000.000,     3.500,     0.632},
{  5000.000,     3.500,     0.233},
{  4000.000,     3.500,     0.386},
{  3000.000,     3.500,     0.148},
{  2000.000,     3.500,     0.000},
{ 21000.000,     3.300,     2.485},
{ 20000.000,     3.300,     2.490},
{ 19000.000,     3.300,     2.570},
{ 18000.000,     3.300,     2.539},
{ 17000.000,     3.300,     2.594},
{ 16000.000,     3.300,     2.684},
{ 15000.000,     3.300,     2.608},
{ 14000.000,     3.300,     2.652},
{ 13000.000,     3.300,     2.415},
{ 12000.000,     3.300,     2.284},
{ 11000.000,     3.300,     2.082},
{ 10000.000,     3.300,     2.100},
{  9000.000,     3.300,     1.655},
{  8000.000,     3.300,     1.763},
{  7000.000,     3.300,     1.177},
{  6000.000,     3.300,     0.427},
{  5000.000,     3.300,     0.575},
{  4000.000,     3.300,     0.000},
{  3000.000,     3.300,     0.000},
{  2000.000,     3.300,     0.000},
{ 20000.000,     3.100,     3.082},
{ 19000.000,     3.100,     3.040},
{ 18000.000,     3.100,     3.074},
{ 17000.000,     3.100,     3.080},
{ 16000.000,     3.100,     3.047},
{ 15000.000,     3.100,     3.185},
{ 14000.000,     3.100,     3.103},
{ 13000.000,     3.100,     3.068},
{ 12000.000,     3.100,     2.747},
{ 11000.000,     3.100,     2.495},
{ 10000.000,     3.100,     2.462},
{  9000.000,     3.100,     2.597},
{  8000.000,     3.100,     1.613},
{  7000.000,     3.100,     1.704},
{  6000.000,     3.100,     0.833},
{  5000.000,     3.100,     1.022},
{  4000.000,     3.100,     0.000},
{  3000.000,     3.100,     0.000},
{  2000.000,     3.100,     0.000},
{ 18000.000,     2.900,     3.722},
{ 17000.000,     2.900,     3.724},
{ 16000.000,     2.900,     3.754},
{ 15000.000,     2.900,     3.794},
{ 14000.000,     2.900,     3.737},
{ 13000.000,     2.900,     3.563},
{ 12000.000,     2.900,     3.346},
{ 11000.000,     2.900,     2.961},
{ 10000.000,     2.900,     2.883},
{  9000.000,     2.900,     2.683},
{  8000.000,     2.900,     1.853},
{  7000.000,     2.900,     1.563},
{  6000.000,     2.900,     0.797},
{  5000.000,     2.900,     0.328},
{  4000.000,     2.900,     0.311},
{  3000.000,     2.900,     0.464},
{  2000.000,     2.900,     0.000},
{ 17000.000,     2.700,     4.654},
{ 16000.000,     2.700,     4.636},
{ 15000.000,     2.700,     4.632},
{ 14000.000,     2.700,     4.523},
{ 13000.000,     2.700,     4.375},
{ 12000.000,     2.700,     4.222},
{ 11000.000,     2.700,     3.699},
{ 10000.000,     2.700,     3.436},
{  9000.000,     2.700,     3.240},
{  8000.000,     2.700,     3.003},
{  7000.000,     2.700,     2.108},
{  6000.000,     2.700,     1.455},
{  5000.000,     2.700,     0.000},
{  4000.000,     2.700,     0.965},
{  2000.000,     2.700,     0.000},
{ 16000.000,     2.500,     5.700},
{ 15000.000,     2.500,     5.757},
{ 14000.000,     2.500,     5.878},
{ 13000.000,     2.500,     5.749},
{ 12000.000,     2.500,     5.335},
{ 11000.000,     2.500,     4.808},
{ 10000.000,     2.500,     4.295},
{  9000.000,     2.500,     4.081},
{  8000.000,     2.500,     3.640},
{  7000.000,     2.500,     3.115},
{  6000.000,     2.500,     1.297},
{  5000.000,     2.500,     0.903},
{  4000.000,     2.500,     0.000},
{  3000.000,     2.500,     0.000},
{  2000.000,     2.500,     0.000},
{ 14000.000,     2.300,     7.200},
{ 13000.000,     2.300,     7.096},
{ 12000.000,     2.300,     6.618},
{ 11000.000,     2.300,     5.858},
{ 10000.000,     2.300,     5.581},
{  9000.000,     2.300,     5.163},
{  8000.000,     2.300,     4.400},
{  7000.000,     2.300,     3.522},
{  6000.000,     2.300,     1.727},
{  5000.000,     2.300,     0.657},
{  4000.000,     2.300,     0.000},
{  3000.000,     2.300,     0.030},
{  2000.000,     2.300,     0.000},
{ 13000.000,     2.100,     9.451},
{ 12000.000,     2.100,     8.608},
{ 11000.000,     2.100,     7.916},
{ 10000.000,     2.100,     7.419},
{  9000.000,     2.100,     6.879},
{  8000.000,     2.100,     6.130},
{  7000.000,     2.100,     5.478},
{  6000.000,     2.100,     2.524},
{  5000.000,     2.100,     1.238},
{  4000.000,     2.100,     0.338},
{  3000.000,     2.100,     0.000},
{  2000.000,     2.100,     0.000},
{ 12000.000,     1.900,    11.451},
{ 11000.000,     1.900,    10.082},
{ 10000.000,     1.900,     9.505},
{  9000.000,     1.900,     8.301},
{  8000.000,     1.900,     8.354},
{  7000.000,     1.900,     6.489},
{  6000.000,     1.900,     4.218},
{  5000.000,     1.900,     3.023},
{  4000.000,     1.900,     0.320},
{  3000.000,     1.900,     0.878},
{  2000.000,     1.900,     0.000},
{ 11000.000,     1.700,    14.058},
{ 10000.000,     1.700,    12.997},
{  9000.000,     1.700,    11.812},
{  8000.000,     1.700,    11.847},
{  7000.000,     1.700,     8.782},
{  6000.000,     1.700,     5.557},
{  5000.000,     1.700,     3.749},
{  4000.000,     1.700,     2.430},
{  3000.000,     1.700,     0.000},
{  2000.000,     1.700,     0.000},
{  9000.000,     1.500,    16.817},
{  8000.000,     1.500,    15.687},
{  7000.000,     1.500,    12.503},
{  6000.000,     1.500,     8.163},
{  5000.000,     1.500,     5.521},
{  4000.000,     1.500,     2.575},
{  3000.000,     1.500,     0.000},
{  2000.000,     1.500,     0.000},
{  8000.000,     1.300,    22.566},
{  7000.000,     1.300,    18.010},
{  6000.000,     1.300,    14.624},
{  5000.000,     1.300,     8.107},
{  4000.000,     1.300,     4.535},
{  3000.000,     1.300,     0.370},
{  2000.000,     1.300,     0.000},
{  7000.000,     1.100,    30.025},
{  6000.000,     1.100,    24.911},
{  5000.000,     1.100,    16.126},
{  4000.000,     1.100,    12.109},
{  3000.000,     1.100,     2.309},
{  2000.000,     1.100,     2.386},
{  5000.000,     0.900,    30.597},
{  4000.000,     0.900,    20.645},
{  3000.000,     0.900,     7.046},
{  2000.000,     0.900,     0.000},
{  4000.000,     0.700,    42.834},
{  3000.000,     0.700,    19.550},
{  2000.000,     0.700,     3.985},
{  3000.000,     0.500,    49.868},
 {   2000.0000000000000      ,  0.50000000000000000      ,   14.466499610893141      }
 }


==> anc/100TeVPlotMDM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    134785,       2580]
NotebookOptionsPosition[    134133,       2556]
NotebookOutlinePosition[    134471,       2571]
CellTagsIndexPosition[    134428,       2568]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.74098198696091*^9, 3.7409820892787743`*^9}, {
   3.74098212040742*^9, 3.740982120570292*^9}, 3.7409822470537863`*^9, {
   3.74098230149044*^9, 3.740982306727195*^9}, {3.7409823390099154`*^9, 
   3.7409824341466293`*^9}, {3.7409824904999323`*^9, 3.740982537483736*^9}, {
   3.740982629032275*^9, 3.740982634280072*^9}, {3.7409828605320807`*^9, 
   3.740982902214076*^9}, {3.740983167200303*^9, 3.740983168384033*^9}, {
   3.740983269828093*^9, 3.740983371017276*^9}, {3.7409834119800987`*^9, 
   3.740983524980793*^9}, {3.740983670784134*^9, 3.7409836921707907`*^9}, 
   3.740983804446335*^9, {3.740984013143999*^9, 3.740984015296726*^9}, 
   3.7409847327975903`*^9, {3.740984927942854*^9, 3.740984951646164*^9}, {
   3.740985179164291*^9, 3.740985233636484*^9}, {3.74098531711862*^9, 
   3.740985363748596*^9}, {3.740985402602755*^9, 3.740985408035615*^9}, 
   3.740988678733602*^9, {3.7409887407450953`*^9, 3.740988851648501*^9}, {
   3.740988902224557*^9, 3.740989030368925*^9}, {3.740989095236187*^9, 
   3.740989103431209*^9}, {3.740989149738598*^9, 3.740989151850143*^9}, {
   3.740989219032391*^9, 3.740989306226818*^9}, 3.740989386920701*^9, {
   3.740989495019888*^9, 3.740989536305361*^9}, {3.741072825400515*^9, 
   3.741072829209035*^9}, {3.741348713469698*^9, 3.741348736732337*^9}}],

Cell[TextData[{
 "Recall that we require the relationship ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "\[Mu]\[Mu]"], "|", 
     SubscriptBox["g", "bs"], "|"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MZ", 
       RowBox[{"31", "TeV"}]], ")"}], "2"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.741361852754982*^9, 3.7413618920682287`*^9}, {
  3.746203066727312*^9, 3.746203070019545*^9}, {3.746203116255232*^9, 
  3.746203120290914*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabledata", "=", 
     RowBox[{"Import", "[", "\"\<100TeVMDMRev.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datafn", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"tabledata", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "To", " ", "stop", " ", "plotting", " ", "contours", " ", "below", " ", 
      "Bs"}], "-", 
     RowBox[{"mixing", " ", "region"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn2", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"datafn", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "&&", " ", 
      RowBox[{
       RowBox[{"y", "/", "x"}], ">", 
       RowBox[{"1", "/", "6490"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{"1", "/", "6.49"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.2", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LenzApprox", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{
          RowBox[{"1", "/", "6.49"}], "*", 
          RowBox[{"(", 
           RowBox[{"600", "/", "148"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.2", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Blue"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Widths", " ", "for", " ", "the", " ", "MDM", " ", "model"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]Zff", "[", 
     RowBox[{"MZTeV_", ",", "gff_", ",", "colourfactor_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"colourfactor", "*", "gff", "*", 
       RowBox[{"Conjugate", "[", "gff", "]"}], "*", "MZTeV"}], 
      RowBox[{"24", "\[Pi]"}]], "//", "Chop"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKMangle", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "t12", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t12", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t13", "]"}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[Delta]13"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sin", "[", "t12", "]"}]}], 
           RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t23", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cos", "[", "t12", "]"}]}], 
           RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", "t23", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKM", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"VCKMangle", "/.", 
         RowBox[{"t12", "\[Rule]", 
          RowBox[{"13.04", "*", "2", 
           RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
        RowBox[{"t13", "\[Rule]", 
         RowBox[{".201", "*", "2", 
          RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
       RowBox[{"t23", "\[Rule]", 
        RowBox[{"2.38", "*", "2", 
         RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
      RowBox[{"\[Delta]13", "\[Rule]", "1.2"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKMdagger", "=", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Transpose", "[", "VCKM", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]Ztot", "[", 
     RowBox[{
     "MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "guu_", ",", "gcc_", ",", "gtt_", 
      ",", "gtu_", ",", "gtc_", ",", "gcu_", ",", "gdd_", ",", "gss_", ",", 
      "gbb_", ",", "gbs_", ",", "gbd_", ",", "gds_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]Zff", "[", 
          RowBox[{"MZTeV", ",", "#", ",", "3"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "guu", ",", "gcc", ",", "gtt", ",", "gdd", ",", "gss", ",", "gbb"}], 
         "}"}]}], "]"}], "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"Total", "[", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]Zff", "[", 
           RowBox[{"MZTeV", ",", "#", ",", "3"}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "gtu", ",", "gtc", ",", "gcu", ",", "gbs", ",", "gbd", ",", "gds"}],
           "}"}]}], "]"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"\[CapitalGamma]Zff", "[", 
       RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]", ",", "1"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]dMDM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "gbbvar"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]dtildeMDM", "=", 
     RowBox[{"VCKMdagger", ".", "matrix\[Lambda]dMDM", ".", "VCKM"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]dtildeMDM", "[", "gbb_", "]"}], ":=", 
    RowBox[{
     RowBox[{"matrix\[Lambda]dtildeMDM", "/.", 
      RowBox[{"{", 
       RowBox[{"gbbvar", "\[Rule]", "gbb"}], "}"}]}], "//", "Chop"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]utildeMDM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "gbbvar"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]utildeMDM", "[", "gbb_", "]"}], ":=", 
    RowBox[{
     RowBox[{"matrix\[Lambda]utildeMDM", "/.", 
      RowBox[{"{", 
       RowBox[{"gbbvar", "\[Rule]", "gbb"}], "}"}]}], "//", "Chop"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "gbb_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Guu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gdd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gss", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbs", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gds", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ztot", "[", 
        RowBox[{
        "MZTeV", ",", "g\[Mu]\[Mu]", ",", "Guu", ",", "Gcc", ",", "Gtt", ",", 
         "Gtu", ",", "Gtc", ",", "Gcu", ",", "Gdd", ",", "Gss", ",", "Gbb", 
         ",", "Gbs", ",", "Gbd", ",", "Gds"}], "]"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotMDMfixedgbs", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "gbb_", ",", "gbs_"}], 
      "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Guu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gdd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gss", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbs", "=", "gbs"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Gbd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gds", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ztot", "[", 
        RowBox[{
        "MZTeV", ",", "g\[Mu]\[Mu]", ",", "Guu", ",", "Gcc", ",", "Gtt", ",", 
         "Gtu", ",", "Gtc", ",", "Gcu", ",", "Gdd", ",", "Gss", ",", "Gbb", 
         ",", "Gbs", ",", "Gbd", ",", "Gds"}], "]"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gbbRKMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{"0.025206020603370415`", " ", 
       SuperscriptBox["MZTeV", "2"]}], "g\[Mu]\[Mu]"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_"}], "]"}], ":=", 
     RowBox[{"\[CapitalGamma]ZtotMDM", "[", 
      RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]", ",", 
       RowBox[{"gbbRKMDM", "[", 
        RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WidthPlot", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.25"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.5"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "1.0"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"MZTeV", ",", "1", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmu", ",", "0.001", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"ContourStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Red"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Red"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Red"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Solid", ",", "Red"}], "}"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Neutrino", " ", "Trident", " ", "production"}], ",", " ", 
     RowBox[{"from", " ", "1803.04430"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TridentRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], ">", 
         RowBox[{"1", "/", "0.39"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.6", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Green"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LimitPlot100TeV", "=", 
     RowBox[{"DensityPlot", "[", 
      RowBox[{
       RowBox[{"datafn2", "[", 
        RowBox[{
         RowBox[{"mzp", "*", "1000."}], ",", "gmumu"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "2.0", ",", "25"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.5", ",", "5.0"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Thick"}], "}"}]}], ",", " ", 
       RowBox[{"PlotLegends", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", "17"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)\>\""}], "}"}]}], 
       ",", 
       RowBox[{
       "PlotLabel", "\[Rule]", 
        "\"\<100 TeV, 10\!\(\*SuperscriptBox[\(ab\), \(-1\)]\), MDM \
Model\>\""}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"FinalPlot", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "LimitPlot100TeV", ",", "BRegion", ",", "LenzApprox", ",", 
      "TridentRegion", ",", "WidthPlot", ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing\>\"", ",", "Red", 
             ",", "14"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "0.7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Trident\>\"", ",", "Green", ",", "14"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"8", ",", "5.25"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.5\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Red", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"8.", ",", "4.05"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Red", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "3.1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Red", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "2.0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<100TeVMDM.pdf\>\"", ",", "FinalPlot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.740989562080646*^9, 3.740989606862122*^9}, {
   3.7409896454816103`*^9, 3.7409898352567673`*^9}, {3.740989881307261*^9, 
   3.740989888226603*^9}, {3.740990277288301*^9, 3.7409906911856956`*^9}, {
   3.740990801868626*^9, 3.74099097805184*^9}, {3.740991187823945*^9, 
   3.740991205426662*^9}, {3.74099132267339*^9, 3.740991392515757*^9}, {
   3.740991682369567*^9, 3.7409919692755623`*^9}, {3.740992001230236*^9, 
   3.74099209120514*^9}, {3.740992144893557*^9, 3.7409921459704733`*^9}, {
   3.740992218541564*^9, 3.7409923881683187`*^9}, {3.740992442487705*^9, 
   3.740992454642949*^9}, {3.740994189840678*^9, 3.740994360295323*^9}, {
   3.7409943996868753`*^9, 3.740994434454376*^9}, {3.7409944861085453`*^9, 
   3.740994723830886*^9}, {3.740994874009605*^9, 3.7409948775400467`*^9}, {
   3.741066185694469*^9, 3.741066211436887*^9}, {3.741066273881919*^9, 
   3.741066309193383*^9}, {3.741066340635614*^9, 3.741066365535632*^9}, {
   3.7410664135294333`*^9, 3.741066452535541*^9}, {3.741066515965582*^9, 
   3.741066607387931*^9}, {3.741066679941236*^9, 3.741066680106615*^9}, {
   3.741066777909347*^9, 3.741066834839409*^9}, {3.741066932986394*^9, 
   3.741066936784102*^9}, {3.741071505606716*^9, 3.741071511462782*^9}, {
   3.741071601217081*^9, 3.7410716292268267`*^9}, {3.741071662660809*^9, 
   3.741071712256955*^9}, {3.741071762117959*^9, 3.741071841270246*^9}, {
   3.741071891416271*^9, 3.741071964601211*^9}, {3.74107202358374*^9, 
   3.7410721083532753`*^9}, {3.741072168822629*^9, 3.741072182467442*^9}, {
   3.7410722223159227`*^9, 3.7410723189521217`*^9}, {3.741072423296954*^9, 
   3.7410726658696413`*^9}, {3.741072712975526*^9, 3.741072720024846*^9}, {
   3.741072800627102*^9, 3.741072806453053*^9}, {3.741073147203783*^9, 
   3.7410731496664953`*^9}, {3.741073441476657*^9, 3.741073444309513*^9}, {
   3.7411468306090927`*^9, 3.741146933137642*^9}, {3.7411471033314047`*^9, 
   3.7411471347843113`*^9}, {3.741348899621533*^9, 3.741349041767564*^9}, {
   3.741349243291206*^9, 3.741349268840064*^9}, {3.741350983272436*^9, 
   3.741351212618011*^9}, {3.7413569571136837`*^9, 3.741357008841742*^9}, {
   3.741357068368729*^9, 3.741357111283761*^9}, {3.741357155425332*^9, 
   3.7413571857679977`*^9}, {3.741357388309396*^9, 3.741357411197753*^9}, {
   3.7413601436792507`*^9, 3.741360178443017*^9}, {3.741360320647303*^9, 
   3.7413603552249727`*^9}, {3.741360422057741*^9, 3.7413604524011602`*^9}, {
   3.741360506049357*^9, 3.741360508622017*^9}, 3.7413609477860203`*^9, {
   3.741361044667345*^9, 3.741361240567244*^9}, {3.7413612815869226`*^9, 
   3.741361373651929*^9}, {3.741361803728437*^9, 3.7413618223524437`*^9}, {
   3.7413621322967043`*^9, 3.741362315674411*^9}, {3.7413639933956833`*^9, 
   3.741363993471458*^9}, {3.741431461757185*^9, 3.741431776360444*^9}, {
   3.745265013276493*^9, 3.745265151522753*^9}, {3.7452660050360327`*^9, 
   3.745266049769165*^9}, {3.745266080026016*^9, 3.745266098036756*^9}, {
   3.745266337409094*^9, 3.745266338026462*^9}, {3.745266397402835*^9, 
   3.7452664515852337`*^9}, {3.7452666006500607`*^9, 3.745266603072995*^9}, {
   3.7452666838406553`*^9, 3.745266722322981*^9}, {3.745266752545648*^9, 
   3.745266758910447*^9}, {3.745266828391328*^9, 3.745266830147311*^9}, {
   3.7452676569282417`*^9, 3.7452676744297867`*^9}, {3.7455201852849083`*^9, 
   3.74552018585658*^9}, {3.745520361511393*^9, 3.745520361858288*^9}, {
   3.745520982108136*^9, 3.745521026701325*^9}, {3.745521429464245*^9, 
   3.7455214385171137`*^9}, {3.7455510256270933`*^9, 3.745551075593158*^9}, {
   3.745614792365357*^9, 3.745614792929503*^9}, {3.745723221100335*^9, 
   3.74572326677007*^9}, {3.745723390102804*^9, 3.74572340469733*^9}, 
   3.745725639515215*^9, {3.7457256710254908`*^9, 3.745725708592526*^9}, {
   3.745738969828793*^9, 3.7457389709642477`*^9}, {3.7457390303523912`*^9, 
   3.745739047603804*^9}, {3.745788327756624*^9, 3.745788333165501*^9}, 
   3.745788371733117*^9, {3.745788940094926*^9, 3.7457889714302883`*^9}, {
   3.745819984473106*^9, 3.7458200048240957`*^9}, {3.745842255232305*^9, 
   3.745842287608903*^9}, {3.74620313115317*^9, 3.746203151081821*^9}, {
   3.746203226458034*^9, 3.746203226724588*^9}, {3.746203325499881*^9, 
   3.746203497556252*^9}, {3.746203694373995*^9, 3.7462036951206617`*^9}, {
   3.746203804284927*^9, 3.746203811537829*^9}, {3.746203922171728*^9, 
   3.746203959579258*^9}, {3.746204030118566*^9, 3.74620409224125*^9}, {
   3.746204142774181*^9, 3.7462041429508047`*^9}, {3.746204537932542*^9, 
   3.746204569675095*^9}, {3.746406411693782*^9, 3.746406413750441*^9}, {
   3.74640651858636*^9, 3.746406604143293*^9}, {3.746408788310913*^9, 
   3.7464088039419203`*^9}, {3.746408846826323*^9, 3.74640890054373*^9}, {
   3.74640898500708*^9, 3.746408994856091*^9}, {3.746409037784162*^9, 
   3.746409076940795*^9}, 3.746409185227799*^9, {3.74640922969663*^9, 
   3.746409235968811*^9}, {3.746409267849637*^9, 3.746409271691574*^9}, {
   3.746409302715365*^9, 3.746409442854888*^9}, {3.746409478608876*^9, 
   3.746409517932404*^9}, {3.746409584853479*^9, 3.746409624169119*^9}, {
   3.7464096981914577`*^9, 3.746409698528388*^9}, {3.746409733010795*^9, 
   3.746409748317752*^9}, {3.746410018262024*^9, 3.746410020634437*^9}, {
   3.746410132814535*^9, 3.746410153241918*^9}, {3.746417262979611*^9, 
   3.746417413667007*^9}, {3.746417450977758*^9, 3.746417522660376*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"2001.642857142857`\\\", \\\",\\\", \\\"0.5003214285714286`\\\"}], \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,263,41,25509609128661125867,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.746203405051063*^9, {3.7462034434515543`*^9, 3.746203467305277*^9}, 
   3.746203498854388*^9, 3.746203696314891*^9, 3.746203811986618*^9, 
   3.746203923890751*^9, {3.7462040410076942`*^9, 3.746204062464446*^9}, 
   3.746204093186533*^9, 3.746204143606686*^9, {3.74640651221111*^9, 
   3.746406604854946*^9}, {3.74640878896306*^9, 3.746408805065086*^9}, {
   3.746408853168234*^9, 3.74640890122346*^9}, 3.74640900069208*^9, 
   3.7464090474942217`*^9, 3.7464090789997396`*^9, 3.746409237402424*^9, 
   3.746409273107703*^9, {3.746409306699782*^9, 3.7464093359894733`*^9}, {
   3.746409366541038*^9, 3.746409444295267*^9}, {3.7464094812691383`*^9, 
   3.746409539948152*^9}, {3.7464095888507843`*^9, 3.746409625551464*^9}, 
   3.7464096996508102`*^9, 3.7464097346496*^9, 3.746410043829234*^9, {
   3.746410138557119*^9, 3.7464101547482986`*^9}, {3.746417286926942*^9, 
   3.746417380980563*^9}, 3.746417416511971*^9, {3.7464174534610767`*^9, 
   3.746417507032854*^9}, 3.7464176329988117`*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"6107.142857142858`\\\", \\\",\\\", \\\"0.8214285714285714`\\\"}], \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,263,42,25509609128661125867,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.746203405051063*^9, {3.7462034434515543`*^9, 3.746203467305277*^9}, 
   3.746203498854388*^9, 3.746203696314891*^9, 3.746203811986618*^9, 
   3.746203923890751*^9, {3.7462040410076942`*^9, 3.746204062464446*^9}, 
   3.746204093186533*^9, 3.746204143606686*^9, {3.74640651221111*^9, 
   3.746406604854946*^9}, {3.74640878896306*^9, 3.746408805065086*^9}, {
   3.746408853168234*^9, 3.74640890122346*^9}, 3.74640900069208*^9, 
   3.7464090474942217`*^9, 3.7464090789997396`*^9, 3.746409237402424*^9, 
   3.746409273107703*^9, {3.746409306699782*^9, 3.7464093359894733`*^9}, {
   3.746409366541038*^9, 3.746409444295267*^9}, {3.7464094812691383`*^9, 
   3.746409539948152*^9}, {3.7464095888507843`*^9, 3.746409625551464*^9}, 
   3.7464096996508102`*^9, 3.7464097346496*^9, 3.746410043829234*^9, {
   3.746410138557119*^9, 3.7464101547482986`*^9}, {3.746417286926942*^9, 
   3.746417380980563*^9}, 3.746417416511971*^9, {3.7464174534610767`*^9, 
   3.746417507032854*^9}, 3.746417633315063*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"14321.428571428569`\
\\\", \\\",\\\", \\\"2.107142857142857`\\\"}], \\\"}\\\"}]\\) lies outside \
the range of data in the interpolating function. Extrapolation will be \
used.\"",2,263,43,25509609128661125867,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.746203405051063*^9, {3.7462034434515543`*^9, 3.746203467305277*^9}, 
   3.746203498854388*^9, 3.746203696314891*^9, 3.746203811986618*^9, 
   3.746203923890751*^9, {3.7462040410076942`*^9, 3.746204062464446*^9}, 
   3.746204093186533*^9, 3.746204143606686*^9, {3.74640651221111*^9, 
   3.746406604854946*^9}, {3.74640878896306*^9, 3.746408805065086*^9}, {
   3.746408853168234*^9, 3.74640890122346*^9}, 3.74640900069208*^9, 
   3.7464090474942217`*^9, 3.7464090789997396`*^9, 3.746409237402424*^9, 
   3.746409273107703*^9, {3.746409306699782*^9, 3.7464093359894733`*^9}, {
   3.746409366541038*^9, 3.746409444295267*^9}, {3.7464094812691383`*^9, 
   3.746409539948152*^9}, {3.7464095888507843`*^9, 3.746409625551464*^9}, 
   3.7464096996508102`*^9, 3.7464097346496*^9, 3.746410043829234*^9, {
   3.746410138557119*^9, 3.7464101547482986`*^9}, {3.746417286926942*^9, 
   3.746417380980563*^9}, 3.746417416511971*^9, {3.7464174534610767`*^9, 
   3.746417507032854*^9}, 3.746417633340324*^9}],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,263,44,25509609128661125867,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.746203405051063*^9, {3.7462034434515543`*^9, 3.746203467305277*^9}, 
   3.746203498854388*^9, 3.746203696314891*^9, 3.746203811986618*^9, 
   3.746203923890751*^9, {3.7462040410076942`*^9, 3.746204062464446*^9}, 
   3.746204093186533*^9, 3.746204143606686*^9, {3.74640651221111*^9, 
   3.746406604854946*^9}, {3.74640878896306*^9, 3.746408805065086*^9}, {
   3.746408853168234*^9, 3.74640890122346*^9}, 3.74640900069208*^9, 
   3.7464090474942217`*^9, 3.7464090789997396`*^9, 3.746409237402424*^9, 
   3.746409273107703*^9, {3.746409306699782*^9, 3.7464093359894733`*^9}, {
   3.746409366541038*^9, 3.746409444295267*^9}, {3.7464094812691383`*^9, 
   3.746409539948152*^9}, {3.7464095888507843`*^9, 3.746409625551464*^9}, 
   3.7464096996508102`*^9, 3.7464097346496*^9, 3.746410043829234*^9, {
   3.746410138557119*^9, 3.7464101547482986`*^9}, {3.746417286926942*^9, 
   3.746417380980563*^9}, 3.746417416511971*^9, {3.7464174534610767`*^9, 
   3.746417507032854*^9}, 3.746417633349814*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{
     GraphicsComplexBox[CompressedData["
1:eJxlmm2MlNUVx2d3YXFZFnZmGRFXcAdxgcLK7rBvFONMTGtR1LSkLx+IqbVo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      "], {{{
         EdgeForm[], 
         GrayLevel[0.8], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNmnfYVcURh88eUAQLNqpIsWAFQbGBqBAbWBAU7EiM2BVEUMSGJbFEUUSx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            "]]}]}, {}, {}, {}, {}}}, VertexColors -> CompressedData["
1:eJxFmnlUTP8f/5Mi4VORLSqhPaHs0jOUEEmbLSFKkpAtaS8qpFVClAhFK4qk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       "]], 
     GraphicsComplexBox[CompressedData["
1:eJxlmHk01fkbx6+l62aLa5/KIHRFsu/6PqUxmgxi2ksioqi0mJpSGKRJKiOy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      "], {{{
         EdgeForm[], 
         Directive[
          AbsoluteThickness[1.6], 
          Opacity[0.1], 
          RGBColor[1, 0, 0]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxdlwm412MWx9/Tvi/KFqnEjbK0cBNKpdxSKbeSSgtXRqUFLRd3iHtTruqS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            "]], 
           PolygonBox[CompressedData["
1:eJwlk2WLllEURc8Rf4LdIwoqqGB3d2EHBjiCgTGoYHfn2DqOqKB+MLC7u7EL
RBBBBBFEEL+7NhveBYvnfe597jln34LCosEzykREHygLkzKiL5zHH0J1vAR+
4+uhLT4ObuElUBXfDT/x2dAIHwAX8EfQFB8FV/Fn0AavCzfxEzANHw5X8KdQ
Ey+Fv3gxdMfrwz38DHTEx8Nt/CQ0w0fDNfwotMDrwHX8GLTEx8AN/DhUxLfD
V7xbeO+ucDr8jcr4TviOT4GxeOv0WVWzzt4qvZdqKMQ7wSn8LpTHt8JnvDl0
xuvBnfA7XdJr9K6+2QCfkK5tP3TAd8A3vBRm4uWAX7yAYchUeIxf1tzwiXAf
Pwf98IbwIDzDkekeq7eagc6yDN6FzzQCbwJPwjNQ74fA4fAM9uG10rP4B/3T
GVE2NOOB6Zlr1hehMT457YfCs5kPr8IzmofPgl34S5iDz03XpmeL8AXpWb4O
z3oJvA3PfDE+O92bN7AcX5rOgmrS7Bem1yoDWls7/a722IvXSGf5Tzjbg9Jn
Vcb34NXSWf4VznYvOBDO+Ep8BRzEz0Lv9Bq9q2fqZTF8Cve0p2qFH+E9BqfP
oG+rx0PTPVZvj8AGnS3tl6AIn56+O8/DWW6ezrYyvQXfnM6CvtkO3wZfVGs4
i7qzuqvKpLLfPv2f7oCyVil9F5Q5Zb9HOou6Azp7lfRdUA3K1lr4EM7YOnxN
Ont6piyugvfhTCqrG+FjOLOb0jWqNj1bne6peqk1OnuF9N1RDcpOQTorytB/
zCGjSg==
            "]]}]}, {}, {}, {}, {}}, {{
         Directive[
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0], 
          Thickness[Tiny], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwt0mdXDgAAhuHXilBECWU0aAhFtoS2rNKwUr0NmVESykrlDSFlFFFJf6Ef
kR/l6hwfrnOe83y+E4Kt5XcXBAKBWf4yv+ePy0Rzn3t08pAk2nhEAo+5QjZP
6KaLZPYzwT6ucoAfHGQbh5nkEDVc4wgfiaGWdQxxlO3k8IlY6ljPMMdIoZ2n
JPKMenJ5zktekMoJpjhOkJOMk0caBfwmnwbSKWSEDTSykc8UsYNivhBHE/F8
pYQMHtDDK/ropZlT9BPiNTs5zTSlXOcMPznLLs7zh3O0sJsyvrGJG2xmlHIy
ucAYW7jJVr5TQRYdDPCGd7zlFpUM8oH37KGaGaq4zUV+cYm93KGVOT2NMMwQ
g4TooYs2WqihjDyySWYta4hiNauIJIKVrGA54SxjKWEsYTGLWPi/638lOUFz

          "]]}}}], 
     GraphicsComplexBox[CompressedData["
1:eJxl2XlUj3n/x/EW7aV9ISqFotypLCGudzFkZMu+TIx9mRF+ZDK27MxMYzCW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      "], {{{
         EdgeForm[], 
         Directive[
          Opacity[0.]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNmQnYV9MWxs/+IyozocjXIKVRRRKRIWMSiRApY4iIhGtWZEqSzIrmSMI1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            "]], 
           PolygonBox[CompressedData["
1:eJwtlOtPiHEUx5/niERYYyy3yS1FS3L5B7xolktsNKZUkttqmbVayL3kslVb
670/QZomlFpGmE3I2JrCWEhhybXP2TkvPjvnPL/b+Z3z/T1xuUVbCyUIgvUQ
Ab/CIGiHCiiGbzAMB+EQJDP5NTYHDsAX+Azi36YwPg1O4qfD79D21L2OwE8Y
gUIogijmToYT+BugD95APLlk+tw2OO5r1jK3B7sZ6uEWTODbMWwSPIZeyIPz
8ABiGc/GZsAy/PfYfVANs4ibsR2cdwabSPwBWwAX4SO8gE3+bQi++ll7IULs
TD2rHBYT92PzoQo+wUvYAvvhP9wP7awSuAOBmN+New87kzjL73gb/sFRuMp4
yNhD/LNQCiuIB3zvS7CSeNB7cxmuwx+vfVZga1/BHt9D77aGNXV+x7lie+ja
cxCJPxEO46dpn8Vy0LPLPNflYrXSnFPxU8RqcwWmitVca62aeAYJxKewu11b
q8TmqsZW4z/HboQaWEd802vT4Lne8Fpozs2uiXrv4SSxHmjtVVPx+EtgF/6F
0Hq/VMxXDWivFhJXes8aYdS1qRpcxFicmBZ1TguME7u7av47tHptdkA0Y3dd
yzthBnETtpa9TmNjxN6Ivg2twTt4673RHOcwNk+s9ttgvJjGVFuq8dn4Xa5l
7eEPuAbbQ+uRaj1JTAuq+Q6YLlZrrWmT17jGc1qA/8Rz1zf2FzpDy1U1N5/x
R56Lvin9Nzz1u1W4trVHDa7xMcQ8hK4=
            "]]}]}, {}, {}, {}, {}}, {{
         Directive[
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Thickness[Tiny], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwt0lk3VXEYwOFzzLNjphASDSrSgKQBueiutXTXTbetxVfwFfoKfQWloqRo
0pxIAyUNSJMGjfLspYvn/N73v/da5+y9TumxzsMd4VAo1E8UwXzERzff+E6C
C/EMmL9ylzX2e1qil3SRH/zkFFO85D6l7llLGdP2ck0imUQuO0vRB1qnIzrI
L37zh9O84jUPWee+Sip4Y1+vaaSTSgYRNjDqepYOaaZe0TG2m3s0W6/qX5bo
5wxvOcsO1x/pLDNstG8il2v2HL2u4+w0n9M8vaH/wisv9qL2Mkcfu5w91nne
UWXfTAHD9ny9qav0idbrU71F2BxFNOft7/nABFucPdOt+lGrtZAiVnPbWbFO
aoM+1zvEmGOJ44L9E595QY2zWraxYP/CcdrZTSN7aGIv+9jPAZppoZWDtAXf
Gzxv8DuIBM/Dgtc0zQiDdHOSE3TRyVEOUU8FWWSSQYR00kglhWSSSCSBeOKI
JYbo///5ZU8dWD0=
          "]]}}}], 
     GraphicsComplexBox[CompressedData["
1:eJxll3tUzOsax2emmjLTfWa6ERF2Toqk2KLnLaHUrpTTDp2EECkRSSq6KBGR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      "], {{{
         EdgeForm[], 
         Directive[
          AbsoluteThickness[1.6], 
          Opacity[0.1], 
          RGBColor[0, 1, 0]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwB9wEI/iFib1JiAgAAAKIAAAADAAAAMy8kRkUNSEcPSkkRTk0TGRYXXVxX
QTg3Qjo5GxgZUlEVHRobJTEZIQkIRQ4MIgoJIwsKSRIQIAgHTRQSURYUFhkY
JRkXHwcGGBsaJhsZGh0cKiAHKyEIDCQNKR8GPSwhLCIJPy4jLiQLPi0iMCUX
MSYZMicbIy4LJygdXCkGICsIQCgnJAwLHyoHJx0bJC8NVDAXIi0KISwJRxAO
JjIbLjMkOzcDNzgEPDkEOToFVjwEDUUMLEMiLUQjO0E3VTsDT04TDkUPD0cO
EEcRR0gREUkQEkkTPEI5S0oRWUsRSkwTE00SFE0VRUYPLSMKTU4VZdUvUlQX
U1IVFVEUTFoTNlUDXVgeNTYDOFYEWFcFFlEXUVIXW1MVTlAVWF1Xbo82cpE6
XF0eWk8TcJA4V1wGUFsVKVweeshQeMVMSUoTh9YwXpYBZ8wxf60nx3lPr242
xHdLyntTaM0y1IRZlXE8zpIC078PlG87m5wffqomZsswfaclwL5Iu7lGnp8g
k441mJkeml8pnWAq1YMvpGs+omo9qqsmp6gloGEr0roNz9FYl4s0X7Ipt7hE
pmw/rm1AtbZD1mYwvNMPdZ4gYLMqi400dqEhrGgyvsJI0HMeqWcxjM4CdJsf
YbQrub1Gc5geg4ovidINMfeLSA==
            "]], 
           
           PolygonBox[{{165, 166, 63, 35}, {161, 162, 61, 33}, {100, 136, 51, 
            46}, {134, 202, 83, 91}, {163, 164, 62, 34}, {153, 154, 41, 30}, {
            133, 199, 79, 90}, {132, 196, 75, 89}, {141, 140, 2, 52}, {150, 
            151, 52, 1}, {145, 130, 5, 58}, {138, 137, 13, 47}, {176, 112, 56,
             65}, {136, 101, 47, 51}, {107, 99, 45, 62}, {106, 98, 44, 61}, {
            146, 147, 53, 2}, {156, 157, 42, 31}, {177, 114, 58, 66}, {108, 
            100, 46, 63}, {184, 165, 35, 68}, {178, 116, 31, 41}, {111, 176, 
            65, 59}, {194, 193, 17, 72}, {191, 192, 72, 15}, {209, 208, 30, 
            88}, {144, 129, 86, 56}, {113, 177, 66, 60}, {142, 175, 54, 53}, {
            171, 172, 50, 38}, {168, 169, 49, 37}, {204, 126, 38, 49}, {180, 
            118, 33, 43}, {143, 128, 85, 54}, {98, 181, 67, 44}, {189, 188, 
            15, 70}, {186, 187, 70, 13}, {99, 183, 68, 45}, {179, 117, 32, 
            42}, {193, 212, 89, 17}, {197, 133, 90, 76}, {130, 207, 88, 5}, {
            123, 201, 82, 83}, {119, 195, 74, 75}, {159, 160, 43, 32}, {124, 
            135, 48, 84}, {129, 149, 60, 86}, {121, 198, 78, 79}, {128, 148, 
            59, 85}, {109, 105, 40, 64}, {195, 120, 76, 74}, {198, 122, 80, 
            78}, {200, 134, 91, 80}, {201, 124, 84, 82}, {182, 163, 34, 67}, {
            173, 174, 64, 39}, {205, 127, 39, 50}, {203, 125, 37, 
            48}}]}]}, {}, {}, {}, {}}, {{
         Directive[
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0], 
          Thickness[Tiny], 
          Dashing[{Small, Small}]], 
         LineBox[{94, 1, 52, 2, 53, 3, 55, 4, 57, 5, 87, 6, 7, 8, 9, 10, 11, 
          12, 14, 16, 18, 20, 22, 24, 26, 28, 29, 40, 105, 109, 174, 173, 127,
           205, 104, 172, 171, 170, 126, 204, 103, 169, 168, 167, 125, 203, 
          102, 214, 135, 124, 201, 123, 202, 134, 200, 122, 198, 121, 199, 
          133, 197, 120, 195, 119, 196, 132, 212, 193, 194, 190, 192, 191, 
          211, 188, 189, 185, 187, 186, 210, 137, 138, 131, 213, 101, 136, 
          100, 108, 166, 165, 184, 183, 99, 107, 164, 163, 182, 181, 98, 106, 
          162, 161, 118, 180, 97, 160, 159, 158, 117, 179, 96, 157, 156, 155, 
          116, 178, 95, 154, 153, 152, 115, 208, 209, 207, 130, 145, 114, 177,
           113, 149, 129, 144, 112, 176, 111, 148, 128, 143, 110, 175, 142, 
          147, 146, 206, 140, 141, 139, 151, 150, 94}]}}}], 
     GraphicsComplexBox[CompressedData["
1:eJxlmgc8lm/Ux21Psh57z8embFG6TmZGmZVSKlHZo5QUqYwyi4ZQUTTsSlZU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      "], {{{}, {}, 
        TagBox[
         TooltipBox[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            RGBColor[1, 0, 0]], 
           
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}, 
          RowBox[{
            FractionBox[
             RowBox[{
               FractionBox[
                RowBox[{"gmu", " ", "MZTeV", " ", 
                  RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
                RowBox[{"12", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"0.00005055895102424578`", " ", 
                  SuperscriptBox["MZTeV", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
                RowBox[{"gmu", " ", 
                  RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
            "\[Equal]", "0.1`"}]], 
         Annotation[#, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.1, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            RGBColor[1, 0, 0]], 
           
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
            112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 
            125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
            138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 
            151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 
            164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 
            177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 
            190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
            203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 
            216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 
            229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 
            242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253}]}, 
          RowBox[{
            FractionBox[
             RowBox[{
               FractionBox[
                RowBox[{"gmu", " ", "MZTeV", " ", 
                  RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
                RowBox[{"12", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"0.00005055895102424578`", " ", 
                  SuperscriptBox["MZTeV", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
                RowBox[{"gmu", " ", 
                  RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
            "\[Equal]", "0.25`"}]], 
         Annotation[#, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.25, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            RGBColor[1, 0, 0]], 
           LineBox[CompressedData["
1:eJwV0VV3DgAAgOFv2jTTOTXdzXS3zZiJMZ3TOd05McYY08x0d3d3xzn+Bx4X
z817+4bGxUdMCgoEAr/5w18CQhCZyEwWspKN7OQgJ8HkIjd5yEs+8lOAghQi
hMIUoSjFKE4JSlKK0pShLOUIpTwVqEglKhNGFapSjerUoCa1qE0d6lKP+jSg
IY1oTBOa0ozmtCCclrSiNW1oSzva04GOdKIzXehKN7rTg570ojd9iCCSvkTR
j/5EM4AYBjKIwQwhlqEMI47hjGAkoxjNGMYyjvFMYCL/R8YzmSlMZRrTmcFM
ZjGbOcxlHgnMZwELWcRilrCUZSxnBStZxWrWsJZ1rGcDiWxkE5vZQhJb2UYy
29lBCjvZRSq72UMae9nHfg5wkEMc5ghHSecYGRznBCc5xWnOcJZznOcCF7nE
Za5wlWtc5wY3ucVt7nCXe9znAQ95xGOe8JRnPOcFL3nFa97wlne85wMf+cRn
vvCVb3znBz/5xT/BX2fl
            "]]}, 
          RowBox[{
            FractionBox[
             RowBox[{
               FractionBox[
                RowBox[{"gmu", " ", "MZTeV", " ", 
                  RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
                RowBox[{"12", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"0.00005055895102424578`", " ", 
                  SuperscriptBox["MZTeV", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
                RowBox[{"gmu", " ", 
                  RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
            "\[Equal]", "0.5`"}]], 
         Annotation[#, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.5, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]], 
           LineBox[CompressedData["
1:eJwVzlN7FgAAQOFvy7a5bNs2l13L2rJr2bZt27b1D7K17N4u3uc5lyckLCI0
PCgQCETxQDzkEY95wlOe8ZwXvOQVr3nDW97xng9E8ZFPfOYLX/nGd37wk1/8
5g9//w8EBwJBBBON6MQgJrGITRziEo/4JCAhiUhMEpKSjOSkICWpSE0a0pKO
9GQgI5nITAhZyEo2spODnOQiN3nISz7yU4CCFKIwRShKMYpTgpKUojRlKEs5
ylOBilSiMlWoSjWqU4Oa1KI2dahLPerTgIY0ojGhNKEpzWhOC1rSita0oS3t
aE8HOtKJMDrTha50ozs96EkvetOHvoQTQT/6M4CBDGIwQxjKMIYzgpGMYjRj
iGQs4xjPBCYyiclMYSrTmM4MZjKL2cxhLvOYzwIWsojFLGEpy1jOClayitWs
YS3rWM8GNrKJzWxhK9vYzg52sovd7GEv+9jPAQ5yiMMc4SjHOM4JTnKK05zh
LOc4zwUuconLXOEq17jODW5yi9vc4S73uM8/yfV4Bg==
            "]]}, 
          RowBox[{
            FractionBox[
             RowBox[{
               FractionBox[
                RowBox[{"gmu", " ", "MZTeV", " ", 
                  RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
                RowBox[{"12", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"0.00005055895102424578`", " ", 
                  SuperscriptBox["MZTeV", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
                RowBox[{"gmu", " ", 
                  RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
            "\[Equal]", "1.`"}]], 
         Annotation[#, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 1., "Tooltip"]& ]}}]}, {
    Epilog -> {
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"\\!\\(\\*SubscriptBox[\\(B\\), \\(s\\)]\\) Mixing\"", 
           RGBColor[1, 0, 0], 14, StripOnInput -> False], TraditionalForm]], {
        16, 0.7}, {Left, Bottom}], 
       InsetBox[
        BoxData[
         FormBox[
          StyleBox["\"Trident\"", 
           RGBColor[0, 1, 0], 14, StripOnInput -> False], TraditionalForm]], {
        8, 5.25}, {Right, Bottom}], 
       InsetBox[
        BoxData[
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(Z'\\)]\\)=0.5\\!\
\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
           RGBColor[1, 0, 0], 12, StripOnInput -> False], TraditionalForm]], {
        8., 4.05}, {Right, Bottom}], 
       InsetBox[
        BoxData[
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.25\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
           RGBColor[1, 0, 0], 12, StripOnInput -> False], TraditionalForm]], {
        8, 3.1}, {Right, Bottom}], 
       InsetBox[
        BoxData[
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(Z'\\)]\\)=0.1\\!\
\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
           RGBColor[1, 0, 0], 12, StripOnInput -> False], TraditionalForm]], {
        8, 2.}, {Right, Bottom}]}, DisplayFunction -> Identity, AspectRatio -> 
     1, AxesLabel -> {None, None}, DisplayFunction :> Identity, Frame -> True,
      FrameLabel -> {{
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Mu]\[Mu]\\)]\\)\"", 
         TraditionalForm], None}, {
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(Z'\\)]\\) [TeV]\"", 
         TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     FrameTicksStyle -> {Automatic, 
       Thickness[Large]}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> 17, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic, 
       "ScalingFunctions" -> None}, PlotLabel -> 
     FormBox["\"100 TeV, 10\\!\\(\\*SuperscriptBox[\\(ab\\), \\(-1\\)]\\), \
MDM Model\"", TraditionalForm], PlotRange -> {{2., 25}, {0.5, 5.}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{{}, {}, 
             RasterBox[CompressedData["
1:eJxFlwmcjvUWxyV3YmZsZbtJ9i1q7q2spR9ZrrJUuLYUQiEx1iRRdmNwiySk
kEtlS8qSUYYwxjIz774/27svM7JV0r3P/zznmff9fHx4/6/3Of/fOd/zO+dt
/tqMIZPurVKlSpH+5x79j/j3mmnhO19dK0TT5fGXjj1sQ395Qb0D/5LxUFzp
/ODPZ/Br2aDX6oy0YeIr3n73zpexf4p/Zt66s/il2aFZkz+04X1Xj3dG7pXx
TMS1748xv2Dz9PuX/nzRhm3//vyb/U4ZV1+3had2OIc3T87Z0KiaHUdLq/ir
1lAwLljSwvP7OTyT6diV28MOiwjTTcG1CZdeGXDhPOqO7Hbkwjw7yovOPLt/
ioIlyvnNP266AG331rPNDtmR1a/13KpbFDww/oylw6QiHL1+1zo/akfbwhV7
RlxU8GXgVK1tT1xEXi8RyYHedEEFnV898Vx21WKMWV94s90YB+htBxXnvN8v
W1hSjH/4WmV88LEDCzp/88yIl1WMfPnbnxLbL6Fqh5UNXFcc2HQ4e+a+NSpI
7luXYZsfbfPP6k4cfmz6rntOqlgwcm+ny09dwd5zA7qs7uXEla+v2oYnVJDM
zKt4V2R3gRMx/Vv7HtI4T1cxWMg/4kTGro+63zNIQ4Opg66vG1qC5iLNSSda
NL0xbfh7Gsa2L65z/kQJbgi5bVzosVU8QMPeSP/H/te8FOdF2HEujGooMq2h
Yo+4SCm2fCpeLszVqzC8VhDtFuUff7NGGR49/Fn5nnMu2LaEmuyJaBg/bEjb
L1aX4fTFHX1/uO7CkzuPdPmtUMOWRxp9bK1hwTBVFMCNDV8teem5zzSUiXLm
WRDRKSob5Mb1Qy++ueVtjfVaWa8bQ449rBOmoTcBZEVtCuzGYT27T3fUsHBp
zsD/ZtqwU4961+pG3fMnjq3N0HBk1M3j7jwb182D3CuryvySikTOj21rZ9lR
NO/U5w/meFCiZznnRxWt9er1XmPn+nqQQ/VU8arAN8vB+fBgvfZr07IZKtfT
AR1aXbAHqfjP3Vo+r+KqCJPlREPXldtDVQ8G69WY00pF9bGbB9bPd+Lra6Ix
vNivU/DLXwp6dhIXdDHPXmQTMArmZ7XSU+1CqU77oqleTKvx+xdvfKfgkBz9
+HC2G5OeCryw9hMvLtURghXEjh68N5zvxm9DRaK96CDSPllBi3VzZzau6UE+
9asXeU0npEY/q2D0RPEAD/evj7lSsEGnaFlNL6i8A3x4Tqfj7i0ZxRTHi34i
zfN9+EqndXCpjGrh/HbJmj6Q3N0+VCewZDxdMGRT83U+vCXClvkwuc+UGRXL
ZebIjyr08jN3Mg6QP/ixUXz8qB9thv5NJ1pGiDoygLbieqP9WDHaclKtJ+Nh
Aj0AasOVfgTH77A/WS6h461PfBvuk7gv/OgrwhZJ7E8SFLIpP77UKXPskjBR
2MZKie8VQDVKvIT3j/bUrUOCiKqnChMWC8OSsG1ny+N/3idj21lhZAGQbTwu
4fjajIoG/WX2gQDnXYJd9PkqGWd0qtYXBtgPAviV/EqGLlZPdQCndXreXRpA
rRcObpxUXeH76Pfo/9N7TboG8Ej3j4oX91cgqPW1ktBzhDAYP8jOVil8Twl/
Tbqtjd/hB8m/oHD/SCgQNjrcj0V3uudeqa7y/SXuHz+2ijbur4LsVddP4X7y
Gb67WuV+kPCHTmFstg9WvQpNilS8I2xsn4RjAr92PqNPamisV8LbdGGda2p8
jfmW0Fng86HX8JPVGudBwg2P44PZ/bwgXIo0fCHkZsg4Epv9ff07HsNnagSZ
Vxmzfq8dPXrQg/cgGimIJ+gl43FKiMfwn9VB/lyGXqQX/2zkwQ/17xSnioKV
/B1srS3dftlt+FJmCJS+eTKmPylIcHN/h7hvZHTsLSad2/CrvBDzJEN00/K4
i+dJCKmFIrCMr8eJi7vQR/hYZhhdV4sBI4NkDnNhnLCH58MQLjQtLLPPuoz6
5IVRLGz1rgxqt1NOnpdh1Bc2WU8BjbdZTsP3MiM8nxRMpMBOlPZxVtx4PsLz
RYFO8Uo910gKP1wT4XmtgMblfxyo3nj7q+2LIyCbma5gp95dXfs6ICjonRUF
2cZyBeMJGDt60QCO4qqwga0Kmomxc8AOGv9roqC2PqwgoLt+0wl2vHO+vY5Y
tJLT7XV3F5xuaDd8NSsGo+0UjGkmnmxjP4rhlsDqpoLGBKQNZOtrYuyjKtxi
rehkQ1zgUhwDpbmFik9FemNW3Cd8ODvOe4M5p60Q3ZczMI4mVGCV56jVeG5+
HK/TS+W5beV7xUFjdqGKjSuX685kMXw7O4E/Fk3VNxcVQ3UXnDvTgo23MvTI
CfShxUnF/UJuGwu+FX6en4CeZL2gKkq+EwUsw+VL4pUAjUOHChpL68v4fQIz
BW4VKvtJGYz1K8HzUwO1ey0LEsRjwuCzpQay40EWzmOC547GXFvYl5NGnBEa
38PCz00acXM1UDtlW5m/JPeBxnWy8lxJcl9oPF+taE8DNmnELdCYYyv3Lcd1
mHuAje/HcSs07mNz3+S4mUGezzb2O47bMogJxJeN5zrH7RHkOtrxBtXV1Bvk
59pZZxJ0/dwgjtOcsfNeYuoNoiMJtnM/mHqDIJvOcHDdkqDHFARxPy0MDt6r
TL1BLKPvO/j7HLciCGqnsw5Qmg+YekOYSnuxEyT3mKk3BC81qJP9l+P2COEF
AszJ9TT1hkDXK3TyPcz6hozyVnUxV8lKnzP8w8VcmXpDILkfuJgrs74h5trF
XKU4Tojfs39mpri+IVA7wc1cpfjzMM8lN3OVYr1hkE2fcjNXKa5vGLSG3nUz
Vxx3RJg/9/DfHDc3zH3s4fpzXN13W4r166SHueK4u8LYJGxan0cGVxy3IMxz
2MtcpeAkvWHmxsvxUlzfMBI0H7z8uak3grEk2MtcmXojIJvu5mOuUlzfCPrw
XmZwZeqNMB8+vjfHzY3gEWEbt33Mlak3AmrfLn7+nqk3wvPQz1yZeiNYQvuv
n7ky6xsB/bebfn5v6o2AytspwFyZeqNwizTPCTBXpt4oSO6RAHNl1jcKCns9
wByVs94oSP7fJX5uOec7yn4vMVflrDdq7COjJOaqnPVGec+VmKty1hvFYtF4
myXmiuM6opwvie/HcSuixlx1mvsnx82MgWz7tsRccdyWMZANN5SZK47bI4bt
VBeZuSo3uBoRY90y6zT1xir3F4MrU28MZGObZObK1BvjOsrMVTn7VQzGz2+Z
uTL1xri+Mn+/nOsbw2PCBuorzJWpN851VzhPpt648bttmMJcmXrjzIPCXJn1
jYPkbFT4Hhw3N877vsJcmXrjWCHSbFGYK1NvnPlRmCuzvnFjbj+gMlcVHCfO
9U6fG/WLc77T58RHowTrT58b/CX4Hulz43dNgjnTKs+NuiW43ulzY79KVM5V
89zwqQT/vkmfG/t3gvkOVp4b+2QCr1DB0+fm3DbqnT6fTQVMsp+lz2kcjEsa
dakXqjw35kESJPel9DmN+x1J5ix9Xsjzisp9KX3egH5YJivngHluzL8U91X6
3Ph9lGK+0+fG3E1xnPT56+zTxvsI/g9eITvj
              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, {Antialiasing -> False, 
              StyleBox[
               LineBox[{{7.5, -112.5}, {7.5, 112.5}}], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False], 
              StyleBox[
               StyleBox[{{
                  StyleBox[
                   LineBox[{{{7.5, -112.5}, 
                    Offset[{4., 0}, {7.5, -112.5}]}, {{
                    7.5, -67.04545454545455}, 
                    Offset[{4., 0}, {7.5, -67.04545454545455}]}, {{
                    7.5, -21.59090909090909}, 
                    Offset[{4., 0}, {7.5, -21.59090909090909}]}, {{7.5, 
                    23.863636363636363`}, 
                    Offset[{4., 0}, {7.5, 23.863636363636363`}]}, {{7.5, 
                    69.31818181818181}, 
                    Offset[{4., 0}, {7.5, 69.31818181818181}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                  StyleBox[
                   LineBox[{{{7.5, -103.4090909090909}, 
                    Offset[{2.5, 0.}, {7.5, -103.4090909090909}]}, {{
                    7.5, -94.31818181818181}, 
                    Offset[{2.5, 0.}, {7.5, -94.31818181818181}]}, {{
                    7.5, -85.22727272727273}, 
                    Offset[{2.5, 0.}, {7.5, -85.22727272727273}]}, {{
                    7.5, -76.13636363636364}, 
                    Offset[{2.5, 0.}, {7.5, -76.13636363636364}]}, {{
                    7.5, -57.95454545454545}, 
                    Offset[{2.5, 0.}, {7.5, -57.95454545454545}]}, {{
                    7.5, -48.86363636363637}, 
                    Offset[{2.5, 0.}, {7.5, -48.86363636363637}]}, {{
                    7.5, -39.77272727272727}, 
                    Offset[{2.5, 0.}, {7.5, -39.77272727272727}]}, {{
                    7.5, -30.681818181818183`}, 
                    Offset[{2.5, 0.}, {7.5, -30.681818181818183`}]}, {{
                    7.5, -12.5}, 
                    Offset[{2.5, 0.}, {7.5, -12.5}]}, {{
                    7.5, -3.409090909090909}, 
                    Offset[{2.5, 0.}, {7.5, -3.409090909090909}]}, {{7.5, 
                    5.681818181818182}, 
                    Offset[{2.5, 0.}, {7.5, 5.681818181818182}]}, {{7.5, 
                    14.772727272727273`}, 
                    Offset[{2.5, 0.}, {7.5, 14.772727272727273`}]}, {{7.5, 
                    32.95454545454545}, 
                    Offset[{2.5, 0.}, {7.5, 32.95454545454545}]}, {{7.5, 
                    42.04545454545455}, 
                    Offset[{2.5, 0.}, {7.5, 42.04545454545455}]}, {{7.5, 
                    51.13636363636363}, 
                    Offset[{2.5, 0.}, {7.5, 51.13636363636363}]}, {{7.5, 
                    60.22727272727273}, 
                    Offset[{2.5, 0.}, {7.5, 60.22727272727273}]}, {{7.5, 
                    78.4090909090909}, 
                    Offset[{2.5, 0.}, {7.5, 78.4090909090909}]}, {{7.5, 87.5}, 
                    Offset[{2.5, 0.}, {7.5, 87.5}]}, {{7.5, 96.5909090909091}, 
                    Offset[{2.5, 0.}, {7.5, 96.5909090909091}]}, {{7.5, 
                    105.68181818181819`}, 
                    Offset[{2.5, 0.}, {7.5, 105.68181818181819`}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                 StyleBox[
                  StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.5}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["1000", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -67.04545454545455}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["2000", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -21.59090909090909}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["3000", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 23.863636363636363`}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["4000", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 69.31818181818181}], 
                    ImageScaled[{0, 0.5}], Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1], FontSize -> 17], 
                    Directive[
                    Opacity[1], FontSize -> 17]}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1], FontSize -> 17], 
                    Directive[
                    Opacity[1], FontSize -> 17]}, StripOnInput -> 
                    False]}, {}}, {
                    Directive[
                    Opacity[1], FontSize -> 17], 
                    Directive[
                    Opacity[1], FontSize -> 17]}, StripOnInput -> False], 
                  "GraphicsLabel", StripOnInput -> False]}, "GraphicsTicks", 
                StripOnInput -> False], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontSize -> 17, FontFamily -> "Arial"}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                   "]"}], "&"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"-", "9.748076843261714`"}], ",", 
                   "4954.211249999999`"}], "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "17"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.746203405478301*^9, {3.7462034438398542`*^9, 3.7462034673557243`*^9}, 
   3.746203499247876*^9, 3.746203696682898*^9, 3.7462038119781017`*^9, 
   3.746203923899249*^9, {3.74620404136644*^9, 3.7462040628521442`*^9}, 
   3.746204093560581*^9, 3.74620414397513*^9, {3.7464065130293207`*^9, 
   3.746406606752084*^9}, {3.7464087909809313`*^9, 3.7464088071884727`*^9}, {
   3.746408855206834*^9, 3.7464089033465967`*^9}, 3.7464090028443623`*^9, 
   3.746409049685808*^9, 3.746409081155954*^9, 3.746409239601515*^9, 
   3.74640927533534*^9, {3.74640930699393*^9, 3.7464093381981707`*^9}, {
   3.746409368702799*^9, 3.7464094464718523`*^9}, {3.7464094834449453`*^9, 
   3.746409542149125*^9}, {3.746409591025178*^9, 3.746409627722322*^9}, 
   3.746409701767231*^9, 3.7464097367371407`*^9, 3.746410046023488*^9, {
   3.746410140769268*^9, 3.74641015711299*^9}, {3.74641728922746*^9, 
   3.7464173831678753`*^9}, 3.7464174189056473`*^9, {3.746417456055448*^9, 
   3.746417509502357*^9}, 3.746417635188116*^9}],

Cell[BoxData["\<\"100TeVMDM.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.746203405478301*^9, {3.7462034438398542`*^9, 3.7462034673557243`*^9}, 
   3.746203499247876*^9, 3.746203696682898*^9, 3.7462038119781017`*^9, 
   3.746203923899249*^9, {3.74620404136644*^9, 3.7462040628521442`*^9}, 
   3.746204093560581*^9, 3.74620414397513*^9, {3.7464065130293207`*^9, 
   3.746406606752084*^9}, {3.7464087909809313`*^9, 3.7464088071884727`*^9}, {
   3.746408855206834*^9, 3.7464089033465967`*^9}, 3.7464090028443623`*^9, 
   3.746409049685808*^9, 3.746409081155954*^9, 3.746409239601515*^9, 
   3.74640927533534*^9, {3.74640930699393*^9, 3.7464093381981707`*^9}, {
   3.746409368702799*^9, 3.7464094464718523`*^9}, {3.7464094834449453`*^9, 
   3.746409542149125*^9}, {3.746409591025178*^9, 3.746409627722322*^9}, 
   3.746409701767231*^9, 3.7464097367371407`*^9, 3.746410046023488*^9, {
   3.746410140769268*^9, 3.74641015711299*^9}, {3.74641728922746*^9, 
   3.7464173831678753`*^9}, 3.7464174189056473`*^9, {3.746417456055448*^9, 
   3.746417509502357*^9}, 3.746417635804756*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.741072756444516*^9, 3.741072765999745*^9}, {
   3.7410731728288*^9, 3.741073182254222*^9}, {3.741073229189128*^9, 
   3.741073280509727*^9}, {3.741073449248231*^9, 3.741073458629998*^9}, {
   3.741348608403174*^9, 3.741348612721161*^9}, {3.741364003704373*^9, 
   3.741364013808655*^9}, {3.741431838822839*^9, 3.741431847846627*^9}, {
   3.745521446079074*^9, 3.745521459284732*^9}, {3.7457233761771708`*^9, 
   3.745723378774808*^9}, {3.7457261059680767`*^9, 3.745726117903899*^9}, {
   3.7457261627966223`*^9, 3.745726170008116*^9}, 3.745739027124261*^9}]
},
WindowSize->{1920, 1471},
WindowMargins->{{Automatic, 342}, {Automatic, 105}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1505, 23, 177, "Input"],
Cell[2066, 45, 505, 15, 90, "Text"],
Cell[CellGroupData[{
Cell[2596, 64, 30115, 696, 4346, "Input"],
Cell[32714, 762, 1399, 22, 82, "Message"],
Cell[34116, 786, 1397, 22, 82, "Message"],
Cell[35516, 810, 1397, 22, 82, "Message"],
Cell[36916, 834, 1329, 21, 44, "Message"],
Cell[38248, 857, 94184, 1669, 844, "Output"],
Cell[132435, 2528, 1073, 15, 92, "Output"]
}, Open  ]],
Cell[133523, 2546, 606, 8, 92, "Input"]
}
]
*)



==> anc/100TeVPlotMUM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    281774,       5029]
NotebookOptionsPosition[    281034,       5003]
NotebookOutlinePosition[    281372,       5018]
CellTagsIndexPosition[    281329,       5015]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.74098198696091*^9, 3.7409820892787743`*^9}, {
   3.74098212040742*^9, 3.740982120570292*^9}, 3.7409822470537863`*^9, {
   3.74098230149044*^9, 3.740982306727195*^9}, {3.7409823390099154`*^9, 
   3.7409824341466293`*^9}, {3.7409824904999323`*^9, 3.740982537483736*^9}, {
   3.740982629032275*^9, 3.740982634280072*^9}, {3.7409828605320807`*^9, 
   3.740982902214076*^9}, {3.740983167200303*^9, 3.740983168384033*^9}, {
   3.740983269828093*^9, 3.740983371017276*^9}, {3.7409834119800987`*^9, 
   3.740983524980793*^9}, {3.740983670784134*^9, 3.7409836921707907`*^9}, 
   3.740983804446335*^9, {3.740984013143999*^9, 3.740984015296726*^9}, 
   3.7409847327975903`*^9, {3.740984927942854*^9, 3.740984951646164*^9}, {
   3.740985179164291*^9, 3.740985233636484*^9}, {3.74098531711862*^9, 
   3.740985363748596*^9}, {3.740985402602755*^9, 3.740985408035615*^9}, 
   3.740988678733602*^9, {3.7409887407450953`*^9, 3.740988851648501*^9}, {
   3.740988902224557*^9, 3.740989030368925*^9}, {3.740989095236187*^9, 
   3.740989103431209*^9}, {3.740989149738598*^9, 3.740989151850143*^9}, {
   3.740989219032391*^9, 3.740989306226818*^9}, 3.740989386920701*^9, {
   3.740989495019888*^9, 3.740989536305361*^9}, {3.741072825400515*^9, 
   3.741072829209035*^9}, {3.741348713469698*^9, 3.741348736732337*^9}}],

Cell[TextData[{
 "Recall that we require the relationship ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "\[Mu]\[Mu]"], "|", 
     SubscriptBox["g", 
      RowBox[{"bs", "|"}]]}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MZ", 
       RowBox[{"31", "TeV"}]], ")"}], "2"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.741361852754982*^9, 3.7413618920682287`*^9}, {
  3.746203066727312*^9, 3.746203070019545*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabledata", "=", 
     RowBox[{"Import", "[", "\"\<100TeVMUM_edit.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datafn", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"tabledata", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "To", " ", "stop", " ", "plotting", " ", "contours", " ", "below", " ", 
      "Bs"}], "-", 
     RowBox[{"mixing", " ", "region"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn2", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"datafn", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "&&", " ", 
      RowBox[{
       RowBox[{"y", "/", "x"}], ">", 
       RowBox[{"1", "/", "6490"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{"1", "/", "6.49"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LenzApprox", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{
          RowBox[{"1", "/", "6.49"}], "*", 
          RowBox[{"(", 
           RowBox[{"600", "/", "148"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Blue"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Neutrino", " ", "Trident", " ", "production"}], ",", " ", 
     RowBox[{"from", " ", "1803.04430"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TridentRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], ">", 
         RowBox[{"1", "/", "0.39"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Green"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Gamma_Z", "=", 
     RowBox[{"2.", "*", 
      RowBox[{"gmu", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"MZp", "/", "24"}], "/", "Pi"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tenthwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quarterwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.25", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"halfwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.5", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LimitPlot100TeV", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"datafn2", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], "==",
           "2"}], ",", 
         RowBox[{
          RowBox[{"datafn2", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], 
          "\[Equal]", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "2.0", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.5", ",", "5.0"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Thick"}], "}"}]}], ",", " ", 
       RowBox[{"LabelStyle", "\[Rule]", "17"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)\>\""}], "}"}]}], 
       ",", 
       RowBox[{
       "PlotLabel", "\[Rule]", 
        "\"\<100 TeV, 10\!\(\*SuperscriptBox[\(ab\), \(-1\)]\), MUM \
Model\>\""}], ",", 
       RowBox[{"PlotLegends", "->", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"LineLegend", "[", 
           RowBox[{"Automatic", ",", 
            RowBox[{"{", 
             RowBox[{
             "\"\<95% sensitivity\>\"", ",", "\"\<99% sensitivity\>\""}], 
             "}"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.70", ",", "0.9"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FinalPlot", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "LimitPlot100TeV", ",", "BRegion", ",", "LenzApprox", ",", 
      "TridentRegion", ",", "tenthwidth", ",", "quarterwidth", ",", 
      "halfwidth", ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing\>\"", ",", "Red", 
             ",", "14"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "0.7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Trident\>\"", ",", "Green", ",", "14"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"2.5", ",", "5.25"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.5\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"30.3", ",", "4.05"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"30.3", ",", "3.1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"30.3", ",", "2.0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<100TeVMUM.pdf\>\"", ",", "FinalPlot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.740989562080646*^9, 3.740989606862122*^9}, {
   3.7409896454816103`*^9, 3.7409898352567673`*^9}, {3.740989881307261*^9, 
   3.740989888226603*^9}, {3.740990277288301*^9, 3.7409906911856956`*^9}, {
   3.740990801868626*^9, 3.74099097805184*^9}, {3.740991187823945*^9, 
   3.740991205426662*^9}, {3.74099132267339*^9, 3.740991392515757*^9}, {
   3.740991682369567*^9, 3.7409919692755623`*^9}, {3.740992001230236*^9, 
   3.74099209120514*^9}, {3.740992144893557*^9, 3.7409921459704733`*^9}, {
   3.740992218541564*^9, 3.7409923881683187`*^9}, {3.740992442487705*^9, 
   3.740992454642949*^9}, {3.740994189840678*^9, 3.740994360295323*^9}, {
   3.7409943996868753`*^9, 3.740994434454376*^9}, {3.7409944861085453`*^9, 
   3.740994723830886*^9}, {3.740994874009605*^9, 3.7409948775400467`*^9}, {
   3.741066185694469*^9, 3.741066211436887*^9}, {3.741066273881919*^9, 
   3.741066309193383*^9}, {3.741066340635614*^9, 3.741066365535632*^9}, {
   3.7410664135294333`*^9, 3.741066452535541*^9}, {3.741066515965582*^9, 
   3.741066607387931*^9}, {3.741066679941236*^9, 3.741066680106615*^9}, {
   3.741066777909347*^9, 3.741066834839409*^9}, {3.741066932986394*^9, 
   3.741066936784102*^9}, {3.741071505606716*^9, 3.741071511462782*^9}, {
   3.741071601217081*^9, 3.7410716292268267`*^9}, {3.741071662660809*^9, 
   3.741071712256955*^9}, {3.741071762117959*^9, 3.741071841270246*^9}, {
   3.741071891416271*^9, 3.741071964601211*^9}, {3.74107202358374*^9, 
   3.7410721083532753`*^9}, {3.741072168822629*^9, 3.741072182467442*^9}, {
   3.7410722223159227`*^9, 3.7410723189521217`*^9}, {3.741072423296954*^9, 
   3.7410726658696413`*^9}, {3.741072712975526*^9, 3.741072720024846*^9}, {
   3.741072800627102*^9, 3.741072806453053*^9}, {3.741073147203783*^9, 
   3.7410731496664953`*^9}, {3.741073441476657*^9, 3.741073444309513*^9}, {
   3.7411468306090927`*^9, 3.741146933137642*^9}, {3.7411471033314047`*^9, 
   3.7411471347843113`*^9}, {3.741348899621533*^9, 3.741349041767564*^9}, {
   3.741349243291206*^9, 3.741349268840064*^9}, {3.741350983272436*^9, 
   3.741351212618011*^9}, {3.7413569571136837`*^9, 3.741357008841742*^9}, {
   3.741357068368729*^9, 3.741357111283761*^9}, {3.741357155425332*^9, 
   3.7413571857679977`*^9}, {3.741357388309396*^9, 3.741357411197753*^9}, {
   3.7413601436792507`*^9, 3.741360178443017*^9}, {3.741360320647303*^9, 
   3.7413603552249727`*^9}, {3.741360422057741*^9, 3.7413604524011602`*^9}, {
   3.741360506049357*^9, 3.741360508622017*^9}, 3.7413609477860203`*^9, {
   3.741361044667345*^9, 3.741361240567244*^9}, {3.7413612815869226`*^9, 
   3.741361373651929*^9}, {3.741361803728437*^9, 3.7413618223524437`*^9}, {
   3.7413621322967043`*^9, 3.741362315674411*^9}, {3.7413639933956833`*^9, 
   3.741363993471458*^9}, {3.741431461757185*^9, 3.741431776360444*^9}, {
   3.745265013276493*^9, 3.745265151522753*^9}, {3.7452660050360327`*^9, 
   3.745266049769165*^9}, {3.745266080026016*^9, 3.745266098036756*^9}, {
   3.745266337409094*^9, 3.745266338026462*^9}, {3.745266397402835*^9, 
   3.7452664515852337`*^9}, {3.7452666006500607`*^9, 3.745266603072995*^9}, {
   3.7452666838406553`*^9, 3.745266722322981*^9}, {3.745266752545648*^9, 
   3.745266758910447*^9}, {3.745266828391328*^9, 3.745266830147311*^9}, {
   3.7452676569282417`*^9, 3.7452676744297867`*^9}, {3.7455201852849083`*^9, 
   3.74552018585658*^9}, {3.745520361511393*^9, 3.745520361858288*^9}, {
   3.745520982108136*^9, 3.745521026701325*^9}, {3.745521429464245*^9, 
   3.7455214385171137`*^9}, {3.7455510256270933`*^9, 3.745551075593158*^9}, {
   3.745614792365357*^9, 3.745614792929503*^9}, {3.745723221100335*^9, 
   3.74572326677007*^9}, {3.745723390102804*^9, 3.74572340469733*^9}, 
   3.745725639515215*^9, {3.7457256710254908`*^9, 3.745725708592526*^9}, {
   3.745738969828793*^9, 3.7457389709642477`*^9}, {3.7457390303523912`*^9, 
   3.745739047603804*^9}, {3.745788327756624*^9, 3.745788333165501*^9}, 
   3.745788371733117*^9, {3.745788940094926*^9, 3.7457889714302883`*^9}, {
   3.745819984473106*^9, 3.7458200048240957`*^9}, {3.745842255232305*^9, 
   3.745842287608903*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Interpolation","udeg",
   "\"Interpolation on unstructured grids is currently only supported for \
InterpolationOrder->1 or InterpolationOrder->All. Order will be reduced to 1.\
\"",2,3,1,25505858897956943292,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745844990431162*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4000.`\\\", \\\",\\\
\", \\\"0.5`\\\"}], \\\"}\\\"}]\\) lies outside the range of data in the \
interpolating function. Extrapolation will be used.\"",2,11,2,
   25505858897956943292,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745844991076202*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"6000.`\\\", \\\",\\\
\", \\\"0.8214285714285714`\\\"}], \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,11,3,
   25505858897956943292,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745844991103325*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"8000.`\\\", \\\",\\\
\", \\\"1.1428571428571428`\\\"}], \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,11,4,
   25505858897956943292,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745844991112207*^9}],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,11,5,25505858897956943292,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.7458449911217613`*^9}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxdWQlYjN3fnvaZZqaV9n2dadE2M5Xw3EShspSlRLYUKi9JqyVJ1l60IKKi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      "], {{}, {}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26}], LineBox[CompressedData["
1:eJwl1FO4EAYYBuBzqsXVsnU62bZ1srW0lmvLruVatm0by1i1bLdl227p7eni
/f677+77gxq2qdI6MCAgIKNI4CYkEYlJQlKCSEYwyUlBSlKRmjSkJR3pyfCt
j0xkJgtZyUZ2cpCTXOQmD3nJR34KUJBCFKYIRSlGcUpQkhBKUZoylKUc5alA
RSpRmSpUpRrVqUFNavEztalDXepRn19owK80pBGNaUJTmtGcFrTkN36nFa1p
Q1va0Z4OdKQTnelCV7rRnR78QU960Zs+9KUf/RnAQP5kEIMZwlCGMZwRjGQU
oxnDWMYxnglMZBKTmcJUpjGdGcxkFrOZw1zmMZ8FLGQRi1nCUpaxnBWsZBWr
WcNa1rGev9jARjaxmS1sZRvb2cFO/mYXu9nDP+xlH/s5wEEOcZgjHOUYxznB
SU5xmjOc5RznucC//MdFLnGZK1zlGte5wU1ucZs73OUe93nAQx7xmCc85RnP
ecFLXvGaN7zlHe/5wP985BOf+UKAXQYSitCE4QfCEo7wRCAikfiRyEThJ6IS
jejEICaxiE0c4hKP+N/2T0ISkZgkJCWIZASTnBSkJBWpSUNa0pGeDIHf/0km
MpOFrGQjOznISS5yk4e85CM/BShIIQpThKIUozglKEkIpfgKmEWKkQ==
           "]], 
          LineBox[{329, 330, 331}], LineBox[{332, 333, 334, 335, 336}]},
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  TemplateBox[{
                    RowBox[{
                    StyleBox[
                    TagBox["InterpolatingFunction", "SummaryHead"], 
                    "NonInterpretableSummary"], 
                    StyleBox["[", "NonInterpretableSummary"], 
                    DynamicModuleBox[{Typeset`open$$ = False}, 
                    PanelBox[
                    PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "24000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "4.1`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "24000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "4.1`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Unstructured\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic], 
                    BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
                    StyleBox["]", "NonInterpretableSummary"]}]}, "CopyTag", 
                   DisplayFunction -> (#& ), 
                   InterpretationFunction -> (
                    "InterpolatingFunction[{{2000., 24000.}, {0.5, 4.1}}, \
<>]"& )], False, Selectable -> False, Editable -> False, SelectWithContents -> 
                  True], "[", 
                 RowBox[{
                   RowBox[{"1000", " ", "mzp"}], ",", "gmumu"}], "]"}], "&&", 
               
               RowBox[{
                 FractionBox["gmumu", 
                  RowBox[{"1000", " ", "mzp"}]], ">", 
                 FractionBox["1", "6490"]}]}], ")"}], "\[Equal]", "2"}]],
        Annotation[#, And[
           
           InterpolatingFunction[{{2000., 24000.}, {0.5, 4.1}}, {
            5, 4225, 0, {252, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, {
             NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllT1rFFEUhodllxVR9C/4G/wB2R9gZWUtamsqKysrKysb09zyllNMMcUU
w7IEEQ1+RE2bKlWaQIpARDyZufPK887AMjycc8/Hy913Hjx9+fj5oqqqP/G7
eQ/P/snmxfDc3wz86jf59S/ym5/kt8fkdz/I77+TD76RN1/Jj47ITz6Tn30i
73+0eQ9tvp3Ns7X+vfXrrH5r9Ro7X1t+tniy+Mnm4fDck97g0BsceoNDb3Do
DQ69waE3OPQGh97g0BsceoNDb857aPPtbJ6t9e+tX2f1W6vX2Pna8rPFk8VP
Ngcfbp670hsceoNDb3DoDQ69waE3OPQGh97g0BsceoNDb3DozXkPbb6dzbO1
/r3166x+a/UaO19bfrZ4muk5vKs70hMceoJDT3DoCQ49waEnOPQEh57g0BMc
eoJDT863s3m21r+3fp3Vb61eY+dry88WT2T57e1S75gsvy0svy0svy0svy0s
vy0svy0svy0svy0sv53m29k8W+vfW7/O6rdWr7HzteVni6eZXkdfbp5b0gsc
eoFDL3DoBQ69wKEXOPQCh17g0AscenGerfXvrV9n9Vur19j52vKzxdNMj9E/
19IDrO/HWnqA9f1YSw+wvh9r6QHW92MtPdi/t36d1W+tXmPna8vPFk+z/Ud/
W2l/sPx8pf3B8vOV9gfLz1faHyw/n/r31q+z+q3Va+x8bZxm+w3vaqn9wPLX
pfYDy1+X2g8sf11qP7D8derXkeWvU72GLH+d8rPFE1l+t9A+YPndQvuA5XcL
7QOW3y20D+u3Vq+x87XlZ4un2fzj/7nS/GD5T6X5wfKfSvOD5T9T/dbqNXa+
tvxs8TSbd9zn7x71Liy9C0vvwtK7sPQuLL2neo2dry0/WzzN5hv94lrzgeVf
15oPLP+61nys19j52vKzxdOs//CurtQfrP/XlfqD9f+6Un/mZ4sn4+n+XKof
WPfnUv3Auj+X6sd4mtUf/exC9cHywwvVZ362eJqdH/ud23znNt+5zfc/f7w/
Z3a/zux+nZm+p6bv6d4/sXUmsQ==
              "], {
               NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBbAWT+iFib1JiAgAAAMkBAAADAAAA/Pv6+vv59vP3+fb38/Lt9/r5+/j5
9vj1+Pb59fTx9PX4+O709vXx8uzt7PLx8evs8Ovx8vbx7Ovk6+rk9vLz++74
7ezl3ubl5d3e3eXk5u3l3t3U08nUvLC9vcnI3dPU3dzT3N3k3NLT29Lc3OTj
09LHyLy9vMjHx7u8xrvHyNPHsLyvx9LR08jJ5ezku6689PDx8Orr6vDv7+nq
6e/u8PTv6uni49vc2+Pi4trb2uLh4+ri29rQ6eji6uPk7ujp6O7n4efg5+Ho
7tXn6OHi2eDY4Nnh2N/X39jg4Off2djO59Xf4dna7/Tu2tnP0cbHxtHQxtDF
0NrP29DRxNDPusW5xbrGucS4xLnFxdDErbu6z87Exrq7w7jEw87N183OzdfW
z9nOw83Cq7m4uMO3wra3tsLBw8K3qri3zczCw8TOztjXrLq539bX29HS+9Xu
qbe2kqGRr6GwkaGvboGAkYCBgJGQgZKRbW6Ar6CRrqCvoK6trZ+gn62srrut
oJ+PkH+Af5CPj35/fo+OkKCPbIB/n56PoJCRr7yua39+RVpZbVlaWW1sWm5t
RVlEFy4tRC0uLURDLkVEFy0WWVhEQ0RYWGxra1dYV2tqbH9rWFdDLSwWLUMs
LBUWKxUsLENCQkNXWFlsbYBsfn1rjo+enqyrq52enauqrLmrnp2Namt9fY6N
fH2NfXxqjp6NVldqnZyNfX6OjI2cnKqpqZucm6moqrepnJuMfGlqaXx7jHt8
i3uMjYx8aXtoe3ponJ2qq7iqamlVQlZBQldWKkFAVUFWalVWQkEqKxQVFCsq
KhMUKRMqK0IqQEFVQissVVRAVFVoVD9AUz9UVGhnQD8oKRITEikoKBESJxEo
KUAoKD8+QCkqaWhVm4uMnp+srbqstrWp1tXM1dbfzNXLwcLMqKm1wLXBy8DB
tbSowczLmpuo1crLtbbBwMq/ysDLv76yvr/KyqK+wL+ztKeop7Szp7OmsrO/
tMCzprOyvrGywLS11aLKqKeZi5qKi5uaeYqJmYqaqJmai4p5emdoZ3p5eWZn
eGZ5eot5Z2ZSiYqZi3p7mZiJmJmmmIiJl4iYmKaliYh3eGVmZXh3d2RldmR3
eIl3ZWRQd4iHiXh5p6aZZmVRprKlzM3WpbGksaWypKOWo6SxsaKjpaSWl4eI
h5eWloaHlYaWl6WWh4Z1lqOVpZeYlaKUopWjlJODk5Sik2+ClZSEhYRzhIWV
g4JxgoOThJSDhINyk6JvlYWGsb6ihoV0dnVidXaHdHNgc3SFdYZ0dXRhY2JO
YmN2YWBMYGF0YnVhYmFNc3JgdmNkcnFecXKDcG9cb3CCcYJwcXBdX15KXl9y
XVxIXF1wXnFdXl1Jb1tccl9gc4RyYF9LotVvh3Z31S9vZGNPU1I9U2dSUmZR
UlE8Pj0mPlM9PFA7PD1SUDxRPTwlZVBRUz4/T045T2NOTUw4TWFMYk1OTk04
OzojOjtPOTghODlOOk85OjkiTDc4TztQZE9QPDskJyYPJz4mJSQNJTwkPSUm
JiUODxAnDQ4lDyYOJCMNJxARIyILIzoiITcgISI5JDsjIiEKDCMLCiAJCgsi
IAohNzYgIwwNITg3TEs3PicoS0o1S19KSUg0SV1IXklKSkk0HwkgHzY1HzUe
NDVKNks1NB01SDM0HyA2SEczR0hbM0cyRkdbWy9GMUdGGzMyMTJHGTEwLzBG
MUYwGjIxW28vHDQzTGBLGDAvCR8ICB8eBh4dHB00HjUdBR0cBwgeBQYdBx4G
HBsFGxoDGhsyGRgBGBkwGjEZGhkCAwQbAQIZAxoCGwQFHDMbNjdLW0hcZ1NU
+tG8LA==
                "]]}, {
               
               NDSolve`FEM`LineElement[{{250, 252}, {252, 251}, {243, 247}, {
                237, 243}, {247, 250}, {222, 230}, {230, 237}, {212, 222}, {
                201, 212}, {176, 189}, {189, 201}, {251, 213}, {146, 161}, {
                161, 176}, {110, 129}, {129, 146}, {69, 90}, {90, 110}, {23, 
                46}, {46, 69}, {22, 23}, {21, 22}, {20, 21}, {19, 20}, {18, 
                19}, {17, 18}, {213, 47}, {15, 16}, {13, 14}, {14, 15}, {16, 
                17}, {11, 12}, {9, 10}, {10, 11}, {12, 13}, {47, 24}, {8, 
                9}, {7, 8}, {5, 6}, {6, 7}, {24, 1}, {3, 4}, {1, 2}, {2, 3}, {
                4, 5}}]}]}, CompressedData["
1:eJx1VQ1MlWUU/u4P8kFcutzgggh5UROYEpYpmcvzGFGW/QmtnHPlmDXHDK3M
rFg/K+ecOXWuNCvNjMpWzpw115xralqWLBIi5pgLQ0YiAvde7j/2vee83KbM
d7vb/e497znPeZ7nnK+odkX1MzbDMOLWZ9mWSw00o58MPoO09uKCQzev9dPg
Hw/Xuhf66asB9SVA925Y3h3bG6SXtuY5n8gMUuniTUeDJUN0cn7F+rlLQvT4
+cYPj/vCdM+Srt8nnA3SjKd+eCDDHiQruOzAx34dH9DPQZKAQdq4rd7z9o9D
5F446+DPqzupr0H9004PZtinrPM205i33qvcsPykxvf/yW1vCtWc9+s8ARpu
WdMz+bYhjTuk48M6T0Tjj9BHx337X1gWocJFS2efezRG1o9Wh1GazidCCsWR
XWF6o+7wqq15UR0XpPKOSRaUEMVVeG1U4w7QK1ZV8+teUlEbt3XSjg/U2Utc
tv1PYrrKDiTxq+4vfzFEiqXI6+FkfStJwaKlMV0npnEmdL04fe9PWB0Ok6pS
70nQffxDQuNLEF+fHaOhEkW0AekjSp9WqcB4Ev/7lYqIEAmOQWK5IhfIEtH6
FtT5u+kWJr6FflIwtrRq/q6QunVivgHp20B6256Vd6fbIPls2Kn+rrChWbVX
Z4fwaEP2vvv/fjXbBvGLAeE7QYqlptAV4nQFYe2jOP26WwEPEMvcOEBnlKyz
/qHnmLDT9Ih6PPgXMayBo0l+rSJWJQd6lY0vOqBct3iTE8KTE6KbE8JfCl4+
siu/vMOpcaegWl1b4IAVdGp3lV33ZeD0b+oYeI0biZLMTVzzO0jcRs1ZepZP
5yi/Xq2/qeuYEN+Y+MxisW2PqfkxdZ00SL8mRA8TolcKRGcHxrK9HOC0J5xg
2zVFiOWujGmd/6ViNlj/dXHJfRe2K3pOudCqxsnMhNzLxEMKVpcL49hIGQjX
KKHSwXLtT4XsiVTIHKdAdEvoPRAhudejdW0hHuvuMyT4O5K4ZD94dL8eqNtT
1nmEp1wPOOjNLMj8uzV/LiiXXmq4Qeuehk/yVUFT62tgHhsjdI1P+pLPoq9X
6qXm4jE2Si6Y7mEv2OZP5kDm7CawnW/NEn2q3RjPi9Ol65sY2Q/CW+91eZe6
BZA5L9C+zAe3VZ+r83sRUOP/eTZkv2RB9koGVrBRYyT9diXrsL0O7Uw+8/0L
E7TPiyDzPF7yfFMIHtN3xkH2fx5k3+RA9uqIr/wk9VpH9SP5J0ve0kk4psbO
PlH8s8MHnpfvfFBb4XBgLJjGc278sloJNOL3Fr13e6/2Q+FUsK2GS/VeKwbD
/7ZYfLe5CPzeuMsL8ZcLz6txWunAtTi5n+ZpkufpcnxpsbHeVoqoBWtVjQ9s
0xyv5tk56j7LuXmm7u92vMiNlYnvZ/pkjid6xB/72pJ98FoYMwf9iv6eO2XO
fdPAtFaUaN3tkPeVQ563zxE9Gu/QPBUk8fCc1lXJXnp3OsTPN0rc5XmIHluT
1t43Ff8BAARFng==
            "], {Automatic}][
           1000 $CellContext`mzp, $CellContext`gmumu], 
           Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
           Rational[1, 6490]] == 2, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          LineBox[CompressedData["
1:eJwVzVN7kAEAQOFvy7ZbtWrL5t9o2WuZy7Zt1+Jq2bZt21i2Ft8u3uc5dyc8
JjaqU0gQBInUEFHUpBa1qUNd6lGfBjSkEY1pQlOiaUYMzWlBS1rRmja0pR3t
6UBH/s9j6UwXutKN7vSgJ73oTR/60o/+DGAggxjMEIYyjOGMYCSjGM0YxjKO
8UxgIpOYzBSmMo3pzGAms5jNHOYyj/nEsYCFLGIxS1hKPMtYTgIrWMkqVrOG
taxjPRvYyCY2s4WtbGM7O9jJLnazh73sYz8HOMghDnOEoxzjOCc4ySlOc4az
nOM8F7jIJS5zhatc4zo3uMktbnOHu9zjPg94yCMe84SnPOM5ibzgJa94zRve
8o73fOAjn/jMF77yje/8IImf/OI3f/hLEBoEIYSSjOSkICWpSE0a0pKO9GQg
I5nITBayko3s5CAnuchNHvKSj/yEUYCCFCKcwhShKBFEUozilKAkpShNGcpS
jvJUoCKVqEwVqlKN6vwDKh580Q==
           "]], 
          LineBox[{569, 570, 571, 572, 573}]},
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  TemplateBox[{
                    RowBox[{
                    StyleBox[
                    TagBox["InterpolatingFunction", "SummaryHead"], 
                    "NonInterpretableSummary"], 
                    StyleBox["[", "NonInterpretableSummary"], 
                    DynamicModuleBox[{Typeset`open$$ = False}, 
                    PanelBox[
                    PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "24000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "4.1`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "24000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "4.1`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Unstructured\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic], 
                    BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
                    StyleBox["]", "NonInterpretableSummary"]}]}, "CopyTag", 
                   DisplayFunction -> (#& ), 
                   InterpretationFunction -> (
                    "InterpolatingFunction[{{2000., 24000.}, {0.5, 4.1}}, \
<>]"& )], False, Selectable -> False, Editable -> False, SelectWithContents -> 
                  True], "[", 
                 RowBox[{
                   RowBox[{"1000", " ", "mzp"}], ",", "gmumu"}], "]"}], "&&", 
               
               RowBox[{
                 FractionBox["gmumu", 
                  RowBox[{"1000", " ", "mzp"}]], ">", 
                 FractionBox["1", "6490"]}]}], ")"}], "\[Equal]", "3"}]],
        Annotation[#, And[
           
           InterpolatingFunction[{{2000., 24000.}, {0.5, 4.1}}, {
            5, 4225, 0, {252, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, {
             NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllT1rFFEUhodllxVR9C/4G/wB2R9gZWUtamsqKysrKysb09zyllNMMcUU
w7IEEQ1+RE2bKlWaQIpARDyZufPK887AMjycc8/Hy913Hjx9+fj5oqqqP/G7
eQ/P/snmxfDc3wz86jf59S/ym5/kt8fkdz/I77+TD76RN1/Jj47ITz6Tn30i
73+0eQ9tvp3Ns7X+vfXrrH5r9Ro7X1t+tniy+Mnm4fDck97g0BsceoNDb3Do
DQ69waE3OPQGh97g0BsceoNDb857aPPtbJ6t9e+tX2f1W6vX2Pna8rPFk8VP
Ngcfbp670hsceoNDb3DoDQ69waE3OPQGh97g0BsceoNDb3DozXkPbb6dzbO1
/r3166x+a/UaO19bfrZ4muk5vKs70hMceoJDT3DoCQ49waEnOPQEh57g0BMc
eoJDT863s3m21r+3fp3Vb61eY+dry88WT2T57e1S75gsvy0svy0svy0svy0s
vy0svy0svy0svy0sv53m29k8W+vfW7/O6rdWr7HzteVni6eZXkdfbp5b0gsc
eoFDL3DoBQ69wKEXOPQCh17g0AscenGerfXvrV9n9Vur19j52vKzxdNMj9E/
19IDrO/HWnqA9f1YSw+wvh9r6QHW92MtPdi/t36d1W+tXmPna8vPFk+z/Ud/
W2l/sPx8pf3B8vOV9gfLz1faHyw/n/r31q+z+q3Va+x8bZxm+w3vaqn9wPLX
pfYDy1+X2g8sf11qP7D8derXkeWvU72GLH+d8rPFE1l+t9A+YPndQvuA5XcL
7QOW3y20D+u3Vq+x87XlZ4un2fzj/7nS/GD5T6X5wfKfSvOD5T9T/dbqNXa+
tvxs8TSbd9zn7x71Liy9C0vvwtK7sPQuLL2neo2dry0/WzzN5hv94lrzgeVf
15oPLP+61nys19j52vKzxdOs//CurtQfrP/XlfqD9f+6Un/mZ4sn4+n+XKof
WPfnUv3Auj+X6sd4mtUf/exC9cHywwvVZ362eJqdH/ud23znNt+5zfc/f7w/
Z3a/zux+nZm+p6bv6d4/sXUmsQ==
              "], {
               NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBbAWT+iFib1JiAgAAAMkBAAADAAAA/Pv6+vv59vP3+fb38/Lt9/r5+/j5
9vj1+Pb59fTx9PX4+O709vXx8uzt7PLx8evs8Ovx8vbx7Ovk6+rk9vLz++74
7ezl3ubl5d3e3eXk5u3l3t3U08nUvLC9vcnI3dPU3dzT3N3k3NLT29Lc3OTj
09LHyLy9vMjHx7u8xrvHyNPHsLyvx9LR08jJ5ezku6689PDx8Orr6vDv7+nq
6e/u8PTv6uni49vc2+Pi4trb2uLh4+ri29rQ6eji6uPk7ujp6O7n4efg5+Ho
7tXn6OHi2eDY4Nnh2N/X39jg4Off2djO59Xf4dna7/Tu2tnP0cbHxtHQxtDF
0NrP29DRxNDPusW5xbrGucS4xLnFxdDErbu6z87Exrq7w7jEw87N183OzdfW
z9nOw83Cq7m4uMO3wra3tsLBw8K3qri3zczCw8TOztjXrLq539bX29HS+9Xu
qbe2kqGRr6GwkaGvboGAkYCBgJGQgZKRbW6Ar6CRrqCvoK6trZ+gn62srrut
oJ+PkH+Af5CPj35/fo+OkKCPbIB/n56PoJCRr7yua39+RVpZbVlaWW1sWm5t
RVlEFy4tRC0uLURDLkVEFy0WWVhEQ0RYWGxra1dYV2tqbH9rWFdDLSwWLUMs
LBUWKxUsLENCQkNXWFlsbYBsfn1rjo+enqyrq52enauqrLmrnp2Namt9fY6N
fH2NfXxqjp6NVldqnZyNfX6OjI2cnKqpqZucm6moqrepnJuMfGlqaXx7jHt8
i3uMjYx8aXtoe3ponJ2qq7iqamlVQlZBQldWKkFAVUFWalVWQkEqKxQVFCsq
KhMUKRMqK0IqQEFVQissVVRAVFVoVD9AUz9UVGhnQD8oKRITEikoKBESJxEo
KUAoKD8+QCkqaWhVm4uMnp+srbqstrWp1tXM1dbfzNXLwcLMqKm1wLXBy8DB
tbSowczLmpuo1crLtbbBwMq/ysDLv76yvr/KyqK+wL+ztKeop7Szp7OmsrO/
tMCzprOyvrGywLS11aLKqKeZi5qKi5uaeYqJmYqaqJmai4p5emdoZ3p5eWZn
eGZ5eot5Z2ZSiYqZi3p7mZiJmJmmmIiJl4iYmKaliYh3eGVmZXh3d2RldmR3
eIl3ZWRQd4iHiXh5p6aZZmVRprKlzM3WpbGksaWypKOWo6SxsaKjpaSWl4eI
h5eWloaHlYaWl6WWh4Z1lqOVpZeYlaKUopWjlJODk5Sik2+ClZSEhYRzhIWV
g4JxgoOThJSDhINyk6JvlYWGsb6ihoV0dnVidXaHdHNgc3SFdYZ0dXRhY2JO
YmN2YWBMYGF0YnVhYmFNc3JgdmNkcnFecXKDcG9cb3CCcYJwcXBdX15KXl9y
XVxIXF1wXnFdXl1Jb1tccl9gc4RyYF9LotVvh3Z31S9vZGNPU1I9U2dSUmZR
UlE8Pj0mPlM9PFA7PD1SUDxRPTwlZVBRUz4/T045T2NOTUw4TWFMYk1OTk04
OzojOjtPOTghODlOOk85OjkiTDc4TztQZE9QPDskJyYPJz4mJSQNJTwkPSUm
JiUODxAnDQ4lDyYOJCMNJxARIyILIzoiITcgISI5JDsjIiEKDCMLCiAJCgsi
IAohNzYgIwwNITg3TEs3PicoS0o1S19KSUg0SV1IXklKSkk0HwkgHzY1HzUe
NDVKNks1NB01SDM0HyA2SEczR0hbM0cyRkdbWy9GMUdGGzMyMTJHGTEwLzBG
MUYwGjIxW28vHDQzTGBLGDAvCR8ICB8eBh4dHB00HjUdBR0cBwgeBQYdBx4G
HBsFGxoDGhsyGRgBGBkwGjEZGhkCAwQbAQIZAxoCGwQFHDMbNjdLW0hcZ1NU
+tG8LA==
                "]]}, {
               
               NDSolve`FEM`LineElement[{{250, 252}, {252, 251}, {243, 247}, {
                237, 243}, {247, 250}, {222, 230}, {230, 237}, {212, 222}, {
                201, 212}, {176, 189}, {189, 201}, {251, 213}, {146, 161}, {
                161, 176}, {110, 129}, {129, 146}, {69, 90}, {90, 110}, {23, 
                46}, {46, 69}, {22, 23}, {21, 22}, {20, 21}, {19, 20}, {18, 
                19}, {17, 18}, {213, 47}, {15, 16}, {13, 14}, {14, 15}, {16, 
                17}, {11, 12}, {9, 10}, {10, 11}, {12, 13}, {47, 24}, {8, 
                9}, {7, 8}, {5, 6}, {6, 7}, {24, 1}, {3, 4}, {1, 2}, {2, 3}, {
                4, 5}}]}]}, CompressedData["
1:eJx1VQ1MlWUU/u4P8kFcutzgggh5UROYEpYpmcvzGFGW/QmtnHPlmDXHDK3M
rFg/K+ecOXWuNCvNjMpWzpw115xralqWLBIi5pgLQ0YiAvde7j/2vee83KbM
d7vb/e497znPeZ7nnK+odkX1MzbDMOLWZ9mWSw00o58MPoO09uKCQzev9dPg
Hw/Xuhf66asB9SVA925Y3h3bG6SXtuY5n8gMUuniTUeDJUN0cn7F+rlLQvT4
+cYPj/vCdM+Srt8nnA3SjKd+eCDDHiQruOzAx34dH9DPQZKAQdq4rd7z9o9D
5F446+DPqzupr0H9004PZtinrPM205i33qvcsPykxvf/yW1vCtWc9+s8ARpu
WdMz+bYhjTuk48M6T0Tjj9BHx337X1gWocJFS2efezRG1o9Wh1GazidCCsWR
XWF6o+7wqq15UR0XpPKOSRaUEMVVeG1U4w7QK1ZV8+teUlEbt3XSjg/U2Utc
tv1PYrrKDiTxq+4vfzFEiqXI6+FkfStJwaKlMV0npnEmdL04fe9PWB0Ok6pS
70nQffxDQuNLEF+fHaOhEkW0AekjSp9WqcB4Ev/7lYqIEAmOQWK5IhfIEtH6
FtT5u+kWJr6FflIwtrRq/q6QunVivgHp20B6256Vd6fbIPls2Kn+rrChWbVX
Z4fwaEP2vvv/fjXbBvGLAeE7QYqlptAV4nQFYe2jOP26WwEPEMvcOEBnlKyz
/qHnmLDT9Ih6PPgXMayBo0l+rSJWJQd6lY0vOqBct3iTE8KTE6KbE8JfCl4+
siu/vMOpcaegWl1b4IAVdGp3lV33ZeD0b+oYeI0biZLMTVzzO0jcRs1ZepZP
5yi/Xq2/qeuYEN+Y+MxisW2PqfkxdZ00SL8mRA8TolcKRGcHxrK9HOC0J5xg
2zVFiOWujGmd/6ViNlj/dXHJfRe2K3pOudCqxsnMhNzLxEMKVpcL49hIGQjX
KKHSwXLtT4XsiVTIHKdAdEvoPRAhudejdW0hHuvuMyT4O5K4ZD94dL8eqNtT
1nmEp1wPOOjNLMj8uzV/LiiXXmq4Qeuehk/yVUFT62tgHhsjdI1P+pLPoq9X
6qXm4jE2Si6Y7mEv2OZP5kDm7CawnW/NEn2q3RjPi9Ol65sY2Q/CW+91eZe6
BZA5L9C+zAe3VZ+r83sRUOP/eTZkv2RB9koGVrBRYyT9diXrsL0O7Uw+8/0L
E7TPiyDzPF7yfFMIHtN3xkH2fx5k3+RA9uqIr/wk9VpH9SP5J0ve0kk4psbO
PlH8s8MHnpfvfFBb4XBgLJjGc278sloJNOL3Fr13e6/2Q+FUsK2GS/VeKwbD
/7ZYfLe5CPzeuMsL8ZcLz6txWunAtTi5n+ZpkufpcnxpsbHeVoqoBWtVjQ9s
0xyv5tk56j7LuXmm7u92vMiNlYnvZ/pkjid6xB/72pJ98FoYMwf9iv6eO2XO
fdPAtFaUaN3tkPeVQ563zxE9Gu/QPBUk8fCc1lXJXnp3OsTPN0rc5XmIHluT
1t43Ff8BAARFng==
            "], {Automatic}][
           1000 $CellContext`mzp, $CellContext`gmumu], 
           Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
           Rational[1, 6490]] == 3, "Tooltip"]& ]}], 
     GraphicsComplexBox[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG
NFQikyVGWoikIbJVSFqkpCElSvUz57ieznmnfzqf0/d9n/u6vvdz31day3+e
t1JESEjotLCQ0L+/92hVPBjJHuImt3vVZh+8xP2dXGBqWSdF4JAZm/4X1qXM
uIumLboVqsbYbmrb4dRITcYD6sVy/GJtxhenJG3uGtBjHDU56G26vRFjRzWL
4BlRpoxjdgl3DgRaMH4mHarlM2zJ2CX5QUDOYWvGh6X4aYMutoyHE0/c8m2y
YxwkqSh6Itae8ZWEjU7DGo6M1XltEX5lTmPn7/QuyFvqwvjFuOK20VE+CfoT
nRj2naJbI/MHDH/A8AcMf8DwBwx/wPAHDH/A8AcMf8DwBwx/wPAHDH/A8Ied
/9UfMPwR9KO+e2f0M6UO5gcYfoDhBxh+gOEHGH6A4QcYfoDhBxh+gOEHGH6A
4QcYfrDzv/oBhh+CeqOSjPUCtrxlesHQC4ZeMPSCoRcMvWDoBUMvGHrB0AuG
XjD0svO/6gVDr6C+HRp7U2ZE9TN9YOgDQx8Y+sDQB4Y+MPSBoQ8MfWDoA0Mf
O/+rPjD0CerZWzT4wTRskOkBQw8YesDQA4YeMPSAoQcMPWDoAUMPO/+rHjD0
CNZ/1G35UtVVo6x+MOoHo34w6gejfjDqB6N+MOoHo352/tf6wahfsL4Fb9pW
bLEQIdQHRn1g1AdGfWDUB0Z9YNQHRn1g1CdYT2Cx6oHIAjFWDxj1gFEPGPWA
UQ8Y9YBRDxj1CJ6/fIvX36EGEux8MM4H43wwzgfjfDDOB+N8wfNCPOOEgnMk
2XlgnAfGeWCcB8Z5YJwn+P1rJ5yzWaApw74fjO8H4/vB+H4wvl/w8+ued4R4
Zsmxz4PxeTA+L/j8lQe7fTR3KbDnwXhe8O/ll068UrulyP4uyNeyK7ZO4CmT
R8o4r3pfMQoOPhbvvOAud2JmnsT1PAWq8ddUfq/Wwhm6zu1UN55I7XH/tFZJ
dXMnuf5bkQXqjNOzvR91qEyjuPlLF/kM93L+hzVn71uoS7te3bhq3z/AqWa9
L6YDBpS5ycxY+81nrjHzhsGbemPy49VU7+gVosyDX34mmTM29bIT1za1pIC6
keHotaK0u+aIS9RtK1qaZWUV1iVObzwkI2vX2NDKH/794ZH3rfDTunJ2FGqR
mbm4RYpkq2dNrfNxoLDB23d8l8jSGvfChQb/ONKGSmFRt0Z5ul2luif2V2fi
V2UeUjdWJPPZW28+MOeTa8E5W9VVSjTJu2tapv0blneRf+EP8oqgH9hv2Ofw
A/5gP2D/wR/MU0E/2Pz4Or/gB/zBfcX8gD/wS/B+wg/4g/5Cf8If+IV+ktOZ
/P4P9X4uN3O9fU7JDc6jPDlNU2YKdXtoq17Z0cPJlC0Rve01lTb9PKvcr+wd
97JJ9a8SNy3a5hDV5+7Ux7kt2dqr1DGNEkVPGfCLP3C5z14brdqpQ3tuNwda
W3/iuhq+j1k7x4weDD5WiU8VJo+AO+crO82p/vm7M7G1IvRd9+QNstctqLFS
2jNKVozEC3z32u+3pKY83fYIT3E6H7q9cMVKK2pO4TavTRxHtquMU0te2lNv
d+Nkn2FZajdYdqrjggN9uNd33t1Jnva/2lettNORNi2WyP3Neez+4P3zTmQt
6Mrg01Zdp6fpF5Xo1JynL6NPT2f9Bcb93p73YV2qij29lajY4lcmQ0kVF7XW
1agyf9AvYPQL/EpaNDRTNc+E6Uc/gNEP8AP3E/2I/zfA0rsbSuJTJWhtv+Qb
PZ+H7D4jf+9O2pz9TEmOEtQbrgy5PGf3G/cd+RzMq1SiyR5KVDdt/uxX6W3s
eeTXm1fbz1QlTaCmC5cL61I62X1HfyMPgXlB360o09dj7x/PI2+EPC09NOGm
PqVnjE81KBxi8wLzA3kEfHOxwYPQEEM6HOx+Xd14hD2P/W/0JFXmKs+Y6iaU
bkr0E2LzQ3Ce4L5MeN3TcUnchtoiAiatqpJg8wXzBvsJfD1fW6z9oQ299I84
u0Jckj2P/bJ+tb+mwnFb6nLZ7b1khhTbN+gnXaPdzk6RdtQ97USH/xZpNp8E
5xXuY/+PI8Kr9J1pxHt8f/YTBTa/MM8w/8F/6Ftr7Btwps2k5Zq1cWzeYR8s
6PjRsazKhYStzX49OOlL/3993+gP+Iv3Ab3wB9+PerBPMD/Rf2D0H+YJ+hWM
/kI/g9G/6DfUh30juH8wb9FvmD/oNzwPxvPoPzyPfkL/gtGv6C/4g/eP/gKj
v9AP8A/vA+8bjPeN9wN/F9o+ssy83sb2k0Hk5YXDvuLMH8yDJcaFw4nbmrnY
wjhFjy9zDPcV97v00n15ld2vOLNLa1SORegyPbivw79frl8x9zO3zJqr3hlt
yO4T7t+25AIHBQMhlhf5ZeeXzDDlke/gRMdvbtuw/sd9uRtafFrEVIpWF8cp
29wby1u4D1MCHN89NR/LV31H4o6/mKRIF3v+OiLzzJn1K/q7j4veZa+mRA9O
akeNNo/lGcxzc+1qy2K1LzpviZ01eq1Ktc6HZ5kV93DHNPpr2+aaUs6gze1X
CiK0NUbDR/+f99wvTiuWnUu6yWnKmhhWGwpT+XXljHH6D7no5e6VMqnylBHU
5CQa0cotsgmS3zWkQn+F6uWG+XVzHka1fwaZaZBRXFL1xMxebmP+6bLRM1/2
/ZVzFY8lB7jV7z+PWzLRgNriM+6LFA1zaUOfWwbPGFOgjo2upKIwvVSorK7x
MCfJGXO0Ot1FyXGOha9+uCWluS0uEdsiTmfWPI5YoGtDlO81S+0hj0xeRzyV
6rWlH+byyufIStOj9Y/nvi+dTspr1UsMZ8lSV9TjKxXJDjRSu32DZYw8LcuO
ffGW70wPDzrF/R6iSDKGLfMbpPlkYugWuzd+LO84z/hWO6q7guUdKe2444aj
d7nhn1Y5isUPsvyD++1an3wmTaqB8z2y8dWBYFm2L3DfVbrVEoQS2jiFmc0N
GeUqLC/tSNwffKpK7T95iX4pOmvh0ccFdtaPGNVqsPv5kZ+1oiRUi91P5Knz
dj4jpp4fWJ5aXn3er3DOR66lx8Uq+uexfMXmwbOpKT/4DHIqq+Tbl23QZ/sD
9z/fTtus3XuE82ptznDbPJZP008pbFqzzfQ/eazmoo77AWMxigsq8jDZac7y
WZtyWEbel7yCfIa8lsXbHGZgLM7yWvXHSePdTMZR4+uKkYSqsfw2crfhl6zq
sfyGPGdlwotMNpWgvlyj+ugaa7Z/sL9CC32Fg80kKfK5ecH8Wlu2XzB/WtZ3
ey4xl2Z5MN5E2yHKUo5Ssg5sn31/OsuH8es6u/Ue2rN8iLxYLh/WNGApz/Ji
8k9pM7NUFSg3QHip42MHNr+yLefdmNQwlh+RJ4+1PZ9gfFCBrqqstjd94sT2
E/bbsyrTy3kHFenp/TpFzecuLI/lHNRuTNIWosk7muTPtt3n+AorH90J5FHb
/cWi6yWauJ8OWGn/FqxMh8Lm/tzQ2sGpXSt/67pfjQw+3CssCH7LTWn97KPT
pkmOw/3trff6uPFNtpq7Y3QoYfaaJ66un7hzI5JKZ1p0yCm3N/Zo6SdOysQz
fauHHh2orB+Q2zjEfaxav3VNmyFdLC20ONE5yvk7e/qUxJiSpt6VXhVTEaJj
uvsLki1IKkH3tMZKMeoySeTt97ei4uOO+SNZ4+jCjb8vPuFb08XXKtNtLkmQ
ipJhiX+TFRWpeTy1dJWgZd9amFRKf8kTUibW499JkkFabMb2ejvqkeXfMTeU
IY3mvbLRf9jTcFJe19AyOfLKjI2YFu5IzSE7jx3xUqB9Yk6W+f5OtGDD7UsJ
jQrkmN25ivN0IvHa1qfr6xQocFZiVqiuC6lFLdiZ/kGRGq/qimv28umU57mZ
p5WUKXmb+Pi08E6uSX7NVZegMi7zcaCZ6GY+idWldR6qGcvDec3RHpqNSoR9
3COeVNSf3M32oaFIz6KYL3MT+Th8Ws8hdXNZWjf58oSG8dNpJKYo/1iEDLV4
l0e3ek4nvQYLvXcXZGh+Y5jfzbBe9v9F4Iu41aNVqvTJ3mqL2K6x/DyvdaOG
nftbziPm5IKu4Cm066BY0J2YdyxPqwW6R0XN6uWOuo04Hq2ZwvL1L91Tjmdl
mJBV6t3ApuyxfP3xW/d4WUMR4mnmjDP63oxsHhV0Kl8WYXlb17VVz9hIlPpG
hp9ZbTdj+Rv7OTcg3OVJphKlbKq+KrJs7P+F7LsnbX0rxWidyYDfmf0N3Ofs
m8XbP0gTl/9T0GmnF5zcvbii6/sUae6fe/a2n2znTDaG57WZTaB+nQpvs8ld
XN+d71rNvtclG63jHm+CBrmtv99ZwrfUJ97i0hOp+z9zcb69l/4cNiA3g1tx
OndGuJaJOUa7bxnRnHUzzWS2CZFeWWCmSZE1pfifXSs5m0dv/Y96RBywoT2H
fx3ir5Ck7tF88Z5YW1IJvC6pu1mKslpFSxevtCPnkpwBjUPSlGAyT/yvGif6
u+Ka2B9ainQ3Xe7aN0XO9M1dySkphYqUZTEvIuGAC13t3dCS66JEWZdSPgfd
0qLG1uh5pj393OnM85HDIxbU3FfR/r5XjCKfiLaU1lhRyMf7cfLGEqTEO/ki
SdWBuqemx9n8I0d6MifnBrQ70msaVc/eq0AVn/f8qqM5xBnMSn+uUXyX48nI
2/82NJXqA67ZXz3/nkuTyAn3y9CmV8s61n7S/ciFWHy6uF7VggYe2xZrPRal
jTaf9Ga2W1KLQ3a4ofw4Wq4zz1Ddyp4qyy6kOd6XpUXhPx5RGnWg1RqpC7eJ
K9D/AbBy9ZE=
      "], {{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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            "]], 
           PolygonBox[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
            
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[1, 0, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh
hBkfZf9oyEyiZBlLaGKsY2nPMklpJqqvOee97s7p8wfnOgf3c13PfT/P731z
m/XluDl6Ojo6Axt/++fPTW5Z+fXJHxR10chbyTvOKjc2HPHsmmcs4M8GRawI
KbeRXC7cp1xb4CTZt3Xh7oRlGsk1LmfM+5/xkJzuHBtZXtNOcqh6ekWiX0fJ
vZ28gweFekr+Jk63rGaat+QnJgvcRtV1ldxvQ37Q/t0+kncb999c26+H5LqY
g9fG/OEreXpLK/2DK/0kn4sO61Pn2luyi6pw8fjzfZrW/zbgSOrMfpKfG54p
bGjoL5le4TEhE638H8peML1gesH0gukF0wumF0wvmF4wvWB6wfSC6QXTC6YX
TC+5vrYXTC+YXvdffRv+xLpE9oLpBdMLphdML5heML1gesH0gukF0wumF0wv
mF4wvWB6yfW1vWB6wfQKje3ULmhVhewF0wumF0wvmF4wvWB6wfSC6QXTC6YX
TC+YXjC9YHrB9JLra3vB9GreZ73rlvhBodWyD0wfmD4wfWD6wPSB6QPTB6YP
TB+YPjB9YPrA9IHpI9fX9oHpA9Nny8na954htbIPTB+YPjB9YPrA9IHpA9MH
pg9MH5g+MH1g+sD0gekj19f2gekD02ev/6yZjvMbZB+YPjB9YPrA9IHpA9MH
pg9MH5g+MH1g+sD0gekD00eur+0D06d5j0mvC2ev8tYT9IDpAdMDpgdMD5ge
MD1gesD0gOkB0wOmB0wPmB5yfW0PmB4wPaadcdy+7IiB7AHTA6YHTA+YHjA9
YHrA9IDpAdMDpgdMD5geMD3k+toeMD1gesxaNfLGgvZGsgdMD5geMD1gesD0
gOkB0wOmB0wPmB4wPWB6wPSQ62t7wPRo7v/ZiCid4P0tpT+MP4w/jD+MP4w/
jD+MP4w/jD+MP4w/jL9cX+sP4w/jv8gurfskjan0h/GH8Yfxh/GH8Yfxh/GH
8Yfxh/GH8Yfxl+tr/WH8YfyXPC35bMQuc+kP4w/jD+MP4w/jD+MP4w/jD+MP
4w/jD+Mv19f6w/g39z2Xv3GUJs5S+sL4wvjC+ML4wvjC+ML4wvjC+ML4wvjK
9bW+ML4wvhfOHix1umYlfWF8YXxhfGF8YXxhfGF8YXxhfGF8YXzl+lpfGF8Y
34vJWavtVDbSF8YXxhfGF8YXxhfGF8YXxhfGF8YXxleur/WF8YXxvbzmkbOl
v630hfGF8YXxhfGF8YXxhfGF8YXxhfGF8ZXra31hfJv7/fpZ9WnjtXbSD8YP
xg/GD8YPxg/GD8YPxg/GD8ZPrq/1g/GD8bsRYDG2Rba99IPxg/GD8YPxg/GD
8YPxg/GD8YPxk+tr/WD8YPzyunV42dDgIP1g/GD8YPxg/GD8YPxg/GD8YPxg
/OT6Wj8YP7hVQLl7kt9rJTj4h7V9J91W4OuTNTbvnF4ow+MNR94fYyCiJsyc
MqquUnJc6eVsv+oa5eDgVKNLqZZivOr6r+srdQQclFdfF75IX3QYOLrMpZOD
mDP3n18qyQu8k5KmvjAWh5Xqa8uOuIjlObr6/g8tJPe/krTTpZOV5IFH0no4
zrcWickB90rs3cWwZaXzzYpsJQ+fqmeg8rCXPny/CPP9GdfP53mul88jcPN5
vPn1M5/BzeeV5j6832Ce/1w/5ynmO59HnSx1xZpeoVXD+lQpG2Mjk59Ym4v8
2t/t1yboiqvZRSeuxNqJ4smLT81u0VIMv7Bhs8bUWURMNUrZ19dSFP/h+HOG
v5uI/nORZVx3O2E/LnlmaY9nSkrSUr/9GZelf1HUnwVXjF/J78dg/JMiunTy
eP1Rfp6H8Z25q1u3kPIWsg+syrEW6uHW4lm8ErkoxlD6htTezB0zw0z2gWOz
0t2WXHcUla8eqkfVmckegxNyb1kfbHpfwJN3a4ZuDWwrRgvnZL1gB3k+YXzZ
z+Zt1O/+41Kt/HH6l+N58WWKycYHGWsTjETi97YJ7Y9/ULjeP1LbFi0e0UL2
Le+3MWDGIGN5fRVGWavGnzeVvesDbKuTH1lKjhRuA3eFWQnT8zP0b45sLQwc
h3XYGmgj/GesrrQucRfmV7bVrLFyENxP9hvrNZ/3uZ/8/+wf7i/7hfvJeeV+
wvjnuU8YWppYKO8/3/ex3yK+HHJh/Pm38v5zvrn/MP023Xw2zcfnb/n3+X4D
vzy7zIiY8TryfnJ+uZ8wvVa37fM4Mb3pfPP+xNeoLvhi/DZbef8579x/mN4b
8qMPrf/aXuAf7fLg3Id+T+X1x+gfbd//zHuF9XV9uny3o5W1/PfGL8Knx/zW
1Jfvk+nFfsKf77/wZ3/hw/yDD/sDH943KU9edpz/bRu5X3h+cf2cv+bPV55X
7Cf2M+ev+fOW5xX7S+5vrS/nh/3U/Dw1f57wfKUP10sf3h8wz196cT/oxfMf
5nlJP+4X/XgfwJwPeja/n7wfuF58Aj3DR4SE5sj3x+YRPVeFLq+UP29Z31/t
uWdBrfx5An36uj4t3ifeKr6bQwZWd2gh98PJDbMdVW1ayvPBebqsGAc3XNAR
lhnOAZoYa/l9x7CTRvF9oxzl57+VKZW5k5e7yv2TnFft3LV30/zMefr0B/97
PRJsxZRbb77t3dO9aR4LWNDvfI+m+aXXkwFFBSV/K4mnYzav8qxQas/9Zhg8
TyW8oqe9uBpRr6zwTDlW01ojJm7e+qquTeP5m+cY+vpj43lymHHiQbqDuDfF
8edrj54pt25M0sk1v6v4PV2yR1X4SumgCgi6afxC6XgxM83S5LViYR74er/H
C0VpKD96PblKyUrp8WTQ+TIlzi157IMjeqJ0+41f7k6oUTSt7n1i/LW+mHBP
b+yo4X8pVSU77xxeaSiOeVRedXH8qKhE+IEoN3OhTrrRZnienli6KsJ9zD4L
cdv6qN2cLH3hW9zvRNVEK7H1eZXXiZQWonBJgvmIUjux5Of7ej9ONxH/dko4
+v0XDsIvRuPyZrCZWB/5ZvnyWS7ip0tqn5op1iJ2VOGh3utcxJeO7VokfmUt
LrfXWRpo0lpszXifZ/OpjeioDtp3Kt5NVM0wO2Dwp53I7p2eOyHXTVie2/Qy
s3/j82bfrC7/SnAXht18U/27OYhMp6c6w1RFct7g/A6+vDkh2++FsnLfkKBx
8+oVzoPrKbPVw7115Xlgf+aExCWVz/xb6XJuxbHnbiZyvhp33uOFfVzTfMJ5
Cjiw8UP47aZ5xXLMpxM1z1Qid8InjmbRTfNL9E/mHj5r7OX55/lxSON+cN9b
U2EwwjqoQ2QrOb9UpF9YtCbMWZ4/nh97fLKOtY22Fh9dw1cfPKv5v3lsaE1X
fdUOe9FxW1mH+lO1SnlIRw+/YxWKcWTnVL+5OmKV3hdTvCKqFFXWVv0texqU
4oFdVBUX3inl3XZaDIlpKfyyVtWdKm5QZpTk/bhym6koaj8raeJDXaHJHeuQ
OsREVI+vLdus0hVfXQgKs3rcOG90SLx++DsjkTkq2y5umo3IzChI8PVWibCN
x3rVBtuKqzbP/X9Z1lIkVR1ZnvbOUay9k5Ve1slCdH5Zc83GoZXQO7I4vcNk
C7E/S7fn7lAncXq6YVJEjKUoDevotHeYRkR33bVpZ6Ct2B9waL6/iZsod7zg
MmCEndB832u32+8aYRh4cP7rlnYiwX3epHWdHsrnpavqp1PRC58rM5LXl13K
uatE/fWjmXl1sbJmXo+KhYceK8aW2++0fX5F6dKqx8KM/HNKYEBs6Ojou8rY
4ZPaaYquKRuOBR/tvPi9nM9sck8EfnG4RlG/bzPRZuNr5eTF9fdzPzGS81nU
iPTeVXoqEesUO+BGQ51iPbnLUf0NVnI+Wxi+x8/vjZWY6pP5feBcQ/Eq6LiT
S+NztDytwqzNLkMxbFSrN61XO8j5bHhF5E2PFAeR029sa4t4M1Ec1ccszttR
dK6/9HCpn7noO6Bux5BlreV85rS64FeH3Nbi8dDkfc+f2Ih09ZLXJ067y/nM
ferO2U8q3cVJdfftOkea5rW9aTs3FfTNV7os/6BnXv9Kzi8vM4bkjO9UpaR7
Fgz4V7cypfe1rXoZnvpyHjnd9d24sy91xQEvk21zZ79XxjnEjzwb20LMXWr1
xrisVkk5/fnaKrWFfF8aJ+0IaHAyF2HKf3u+vaknoqM+6TMs0lI4X9pZ33eX
gYgdq1ljv85Ovi/zJum6nrhuK3bdOG48p7al8NbV7HdvaydcSx638frcWORY
JBbt7GUvsqxXD3HOMRHZQ01yukWo5fsrKtMpZd46J5GWNDLIIMFSTOmxeN+l
vmoxa6hBjK++lTBPLTR506AWZl31VlREND7HLged2FClFnt/OLlNvcxKrBxs
4NU3tOnzT/7Dr4V1trO42KW9/eP3jfPmv+/PbLjtKnyn6u+tUGzElN01PTun
u8l5KMqoIPnhQjeRqJdp+iHHTuxf7rEudYi7UK1eNujZb/by88a4sJIxcSOr
ldg9BfprXM3kfMr7OWzwxDvGV/VEu+7XC3vtaZzL6xJSW69RifotRV+PNrKV
n0c+XnqcPX29rZxnKwI23VhyupUwXaI6nG1hKefb4y/dIyujLEX32NunFtS3
kvNu94wr+mHfOMl5l/nELXH7tkdrG/v8fvf3W35N8y/zwIKzV7/y3monPvdu
a9Bx81tl/lT/OUveFin9vbak3Dpfp/w2dWny0G2VSqzO2Y9T/jIQOt/Umvp2
rVWqGv7M9bQwEd9NnJvxvLjxffxTvLHXMFdRmvdXQVC5tcjuPnt090Ma0V2d
FDnxTuM+qKrQL/NyFxkH4h+uSLcXX6UdD7+9xVK0K055dz/NQCSV6oUuPmwv
rm3Mf2Y/1lSkjQl70MeoTM5v/wOtyJ2H
      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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            "]], 
           PolygonBox[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 0, 1], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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      "], {{
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
            "]], 
           PolygonBox[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
            57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
            132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
            132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41, 
            1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {147,
             148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 160, 
            55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 53, 
            29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 66}, {
            201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {168, 
            157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 167, 
            59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 64, 
            17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 39}, {
            135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {112, 
            143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 191, 
            72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 79, 
            7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 68}, {
            190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {189, 
            118, 84, 69}}]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 1, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 
         10, 11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
         109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 182,
          204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 202, 
         122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169, 93, 
         96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 153, 
         152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146, 104, 
         198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 162, 100,
          144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131, 142, 141, 
         195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 137, 193, 119,
          124, 123, 40}]}}], GraphicsComplexBox[CompressedData["
1:eJxd1X9UzXccx/GraDEhRa2EWnH9TvqWkm7c1sLktpk64TqcMpNVsqG0OWfj
jsbWuMqPYzvXcHTCpfzcrmEZVgehuR3MGbrLiOpGZ+jU5o/n+3vO+sd5nNft
c47n6fO5gQuy381w0Wg0IV00mlf/upeV9bJMssUmnNFUjx+7JfZcdXDyOucL
HU6q9Mn+0tkjDs8tupzmULzFXjrPDpPTT+xoKzWY7YPFcUnTghxKsHjHnsZW
xTxU3Na+8VeTc7g4eeaYErthtPjG+4vCzfZQ8ZouUTttpjBx2IHubg4lXPxn
6s0sD4ci/rprmV0xR4pjDq2KM+qjxA9nv1NqckaLt74W0NdqiREnVDzOtxti
xS3Gn+93durE9Lu+9VbMX0qtjn6Yfph+mH6Yfph+mH6Yfph+mH6Yfph+mH6Y
fph+mH6Yfph+mH6YfquuJW92KPXSD9MP0w/TD9MP0w/TD9MP0w/TD9MP0w/T
D9MP0w/TD9MP0w/TD9NvQ53iXmd4Iv0w/TD9MP0w/TD9MP0w/TD9MP0w/TD9
MP0w/TD9MP0w/TD9MP0w/WY0bYh1KE+lH6Yfph+mH6Yfph+mH6Yfph+mH6Yf
ph+mH6Yfph+mH6Yfph+mH6ZfqrNjpVH/XPph+mH6Yfph+mH6Yfph+mH6Yfph
+mH6Yfph+mH6Yfph+mH6Yfph+s1/llNhN3RIP0w/TD9MP0w/TD9MP0w/TD9M
P0w/TD9MP0w/TD9MP0w/TD9MP2y9Hduv0PlQd7s1sr9/1UuxnOf9e7VD6RrH
jtldokatN9v7yI7ZTzRkj4ww+8iO2bOKy6/YDQNlx+ybduWftJmCZMfsT577
f+XhCJEdsycmn5pj1A+THbPv3mccbbWMlB2zd3S++hkjO2Y/UFazSGsdKztm
n51iuWowjpMds3d3zY3O81Bkx+zHD07+wWKLkB2zZ6R59azKHC87lr9vt/qP
nX7RsmP2s4eP/OFXNUF2zJ49d22CPm+i7Jh9QPdZ1kytTnb8//v4dN3h9VrP
TrmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7
iLl/+Kn+n/gM1xpd+tGGAM1/Lrzd9uJm8z1xebXm3KGWNvHirMqSAfktYu6r
/P+rE+/Ma+2Q/Rtvfbd8xSUOv1W5dp+/011s8f5gU3KEm5j3FnPfOT+lslRp
dfaUz79cenHaqYO9xalFa1dYFS+xW9TyJVV2TzHvA+ctKPKJ9Y/oJ/uRhiFT
NOb+4l66i37JzjfEtoYTvZeYfcW8J5znq0u7a3P6y764+MNGiyFAfH95t3l5
KYPFucUvyz2SB4l5fzivYXnSZGtKoOxFQTcuWNyCxBMv7w2tOvqmeEvQoDK7
m2reK87TX27y0hwLlv1R3optzvQQ8baQRBd/76Hi5rwzBdqMIWLeN87bGfKt
w+CtlT3hqm+mvlJ1a8Hf1zNzh4unXZ2flFc5TMx7yHnPC8KOW3JHqH8f2h9j
zIEjxTNqC/fYakaJ92pdB1cFqub95Lz3aq+vc9aMlr199exejtVjxLX9in8y
lYSKNXHXVnrEqea95by6LdEHLD5jZd+f2dHkl63687MLg60JYeKDj3bdVZrU
nfeZ80yTXu9fdV79fJrPlVT9wHHi0I8iN9qfqZ5Tsmyq8TvVvOecF/741mfO
T8LV+1T5/dnMS6rv+Lq3de5WxD308RWm6ap5/znv3tb9DX4hEbIfy8oZbi5Q
veFcnVE7M1K9X0+8B1jb1Z3vC84riv/UoK9VP5/uN2mzbcR4cXRO6QWDa5R4
4XbHGnuZuvP9wnmxzdNPZn6hfr7vec/2+puqH/jnh+aVR4u9E4497kxTzfcR
5zXuGBhkDpsg+5ml99I9ClUXX5i6zTI/RvxLi2mWtodqvr84b/vbTYW2u+qe
FVBxSYmaKI5f5u9S1SdWnLMz5bThpLrzfcd5ia2nW+uL1M/7/fZFhPGB6uaB
jYudp3Xq70/RavMWqf4Xa2vFwg==
      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl2d4FWUQhWeR3nsJCUkoAiJEqiaIQYoYQaQLSBEihFASpEZ6S6QoIIgg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            "]], PolygonBox[CompressedData["
1:eJwt0WdKQ1EQhuE5ISoWLFiwELsuyCW4gPjb3qKxISIiIiIiIiJBxE1YsIAF
CxYsWDCKBQsW9D3M/HjIx9xz59yZlNXW1YQDIlKNIDKcSDqi5Hmc4gyjaMEh
jjCCZiRwNogu8iwucG5nx3CAfTTZO8LZP34imMEPfjFttV3sYdje2cE2Gq22
iS0MWW0VaxhEAy5xZXe34htf6LQ7NrBuZ32PExzbLH7GBzxiAu34wCemrMcN
rq33OAqYJx+95AXkkvMQE60lkpOc7qYbmeQsp7vtQQW5HP3kJaSS0zAn+h/k
kLOdnvU9HTngdHd+5yXkUiyK9igmh9AnWlvBMuptR3Hco81mfMaTzTqJd7yh
w2Z+was987VCehc5ndXfkUJOdjqb/+Zb3Nlu/B2VPKtyOtsA/gEXW1dD
            
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0scy31EYBuA/ovcWRC+Z4R64B1yCkS1b7sHSnUQionei9x69l4iSJiTP
b1g8837zbs4535ziusbahrBQKNRKOMGcSQVV1PCOZmYZZYwRvjDOeyaZYoIZ
pmljngXmWGKRD6ywyjLrrPGRTbbYYJuvtLPLHjscsM8njjjmkFNO6OCcC864
4pLPXPOdb9xyQyf3/OCOX/ykiz888JtH/tLNv9Dzsp6CvckwesyvZCQRRBNF
rz5WxhFDAvH06ZNkMomkkkK/Pl1mkMZrMhnQZ8scssjlDYP6fFlAHkUUMqQv
kaUU85YyhvUtNFFPNZWUkxGcTRqppJAc3JNEEognLngTMUQTRWTwfiJe/tJ/
P9pLDA==
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxF1H9M1HUcx/EDnUJxpoK/TjQ1VEQUBL8noHInV1SKeCj+1qNobi5MzJnx
I9MSDn/ir/PH5jLPXwtJD4OWxmlZuSks8xceomkmZ2licihpGZTO5/vDP+wx
2BjPe33efTOzJ87x1+l0mX463ZPvAaWlHZxj3InJ3+qq44ZtTvyhOixthe9v
E079vlt2ke85M569/vQMrxYiDjZ1arH7DGJvc4nV4ekjNqeO6+fVwsTb995p
0hwDxc2P156w+yLEaelRWz3WoeKLk+cOd3iixQV+8Z+47THimAOB7bzacPEv
0+rm672auLhtqUdzjBCPKss32yzx4tszU0rsvgTxtva9Oruco8TJ5Q15Hmui
uNF27EZrq0lMv/PbLo+6qV0w0Q/TD9MP0w/TD9MP0w/TD9MP0w/TD9MP0w/T
D9MP0w/TD9MP0w/TL/9c2iavVi/9MP0w/TD9MP0w/TD9MP0w/TD9MP0w/TD9
MP0w/TD9MP0w/TD9MP3W1GoBtda70g/TD9MP0w/TD9MP0w/TD9MP0w/TD9MP
0w/TD9MP0w/TD9MP0w/Tb8KfaxK92n3ph+mH6Yfph+mH6Yfph+mH6Yfph+mH
6Yfph+mH6Yfph+mH6Yfph+k3zdeSY7M8kn6Yfph+mH6Yfph+mH6Yfph+mH6Y
fph+mH6Yfph+mH6Yfph+mH6Yfm8+WFDusbZIP0w/TD9MP0w/TD9MP0w/TD9M
P0w/TD9MP0w/TD9MP0w/TD9MP0w/7YPGxeEuPzP9MP0w/TD9MP0w/TD9MP0w
/TD9MP0w/TD9MP0w/TD9MP0w/TD9MP2OLIkI8WptpR+mH6Yfph+mH6Yfph+m
H6Yfph+mH6Yfph+mH6Yfph+mH6Yfph+m3+ilbx1yuttJP0w/TD9MP0w/TD9M
P0w/TD9MP0w/TD9MP0w/TD9MP0w/TD9MP+y6kthlle+2qfXpV3vztpCa6idd
MX2xf/yQlQ5PR/n54d+yI42ObuL5W774yWPtLd64K++I295PfPdRz9V6b3/x
a2lHZ9ksg8R7PrMNdTkjxS1Pv0eJD5SemRvuGiaeOdV51mqLFQe2WZiQq9fE
Xx1M2u10G8VzZgQHVWXFiYPb1S/yGRLExw9V/GyoGinOnl2YbMkdLQ4NnOLK
CjeJ6YnZH2Z/mP3J33+2P8z+MPvD7A+zP8z+MPvD7A+zP8z+MPvD7A+zP8z+
MPvD7KkmpHynuzjAHFRZ3nuZ/qqpuTI5R78uwHz6wsyxTQn/3/VnToi5vt5Y
0UF87tXyP9xdu4pXND8otp0PFTsnhvbQnewr/qfk6G3rgP7iqX4ZbmdBuPjQ
NF2x79fBYn2ZM8MyJkpcsdzZvWrCMHFm1MKPfC0x4o6Xk24bDg4XH7MHT7LM
NornxdRXZgXFiQ1XK8IclfHikysL17rfHilerE1pru8xWtzv+oAM/alEMXuj
H3vD7A2zN8zeMHvD7A2zN8zeMHvD7A2zN8zeMHvD7A2zN8zeMHvD7A1z3+T3
n903zD3D3DPMPcPcM8w9w9wzzD3D3DPMPcPcM8w9w9wzzD2Tz/fZPcPcM8w9
w9wz/HhMTOh2j0fe4+d7n99vXKST/XVvs+FeboNenBS9erutvIv44dUfE3UL
1Hv0JAc0Wreo9xi7o+Q75/0w8doHYx2+ieo93kq5M8dySL1Hy561IxwvqPd4
ZsnWAp9RvccPB81tMNxU7zGyJm6KZbN6j3XLAr/Jelm9xxWRdQMdTSPExtr9
69271HusX57/qD5NvceNUSmZej/1Hs2XQ6u1MvUeQ4YVtp4qMqn/37huk3On
8p2GDfqI7CbpGZ0Sk7r78X1xZnrq+Nro9vL7Bct3NDj+Uv699tYp/eTO4px7
nQzzDivvKIp8x9Wph3jop+lH9e8ppxuzO6adflHctG9cmad7H3Ghr3Z67isv
ice33Pko/H3la6/nDa7aPUBcMrl4Um6N8khnz38N/hHiNgei+lfFKm9+6D6d
9cYQcUbbs82GjcoPB0ZZbRnR4itD4uu1HOV951sP2zuoz3fVpcDxtoHK6UvP
9HUdjRXHFdZ9ab+o7D/YucozTxPfjC7t7SpULrv4blNrT7UHx5X8Is9wZdvH
SbPCq9X9TlqRcq/1hnLQ0OAT1rwE8b3YXtPDNyl/fenGkNxBo9Tnda3huDVJ
eW5hxRZnrdpXyupjEbmNyv8BZEGVFQ==
      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHfUV8URhneNHUXsqIBgQ7qAgIAI0qRJFaRKMYQQFBDR2NAothBbEFFJ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            "]], PolygonBox[CompressedData["
1:eJwl0UVSBFEQRdGfwEaYMMDd3d3d6QXAOnF3d4fAXW7GG5zo291RVT+zYiMT
7eNRIYQ4xOAPuRbCNZ8bqKarMEsfopfuwRp9hUq6AjP0AQbpAdO1N+in+7Ae
dM9SugST9B7q6TrM08doppuwSJ+ikW7AAn2CbroLq/QlOukOrNAXCHSe6dmb
aKfbsEyfo5auwRx9hFa6BUv0GcrpMkzR+/hFjmlWn2GUHsEWfYcfZJvO4jt5
QqLpWt/JG1JNs/kMD4jn+3TQDh6RYNqFP/MZSaZd+s5fkGzavZ/5FSmms/vO
vpFlmt138oF00+58pii6wHTWbXwh07QL35nR+bgNmukTGaZd+M6i6ULc0zuI
0GOme/lvxXSR6b9dDNNDpt37Pd+RZnp3/k7/AYPIYaA=
            
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0tlSkmEAx2FAQBQBUdFKs2gxyFzbLEFt3w0oTU0tnTrV07oHvYMO6h7q
HprpGroHLfe1x8mDZ37f/Gfe9+R7s/OLlYVgIBD4Qoij7wx5ipT5yGeW+cYP
frHCZQdWtUWHGSFCJ3/sJ/QOd4lyhb/2k3qP+1TTxZr9lD7gITG6Wbe36iMe
U0MPG/Y2fcJTaull035an/GcOH1s2dv1BaPU0c+2/Yy+pESCq+zYz2qZCkmu
sWvP6itek+I6e/ZzOsY49dxg335e3zBBmpsc2C/oJFM0MMCh/aK+ZZpGbgX/
/5wOZpilidsEucQ73pNhkBA55pinmQJV5CkyRJjfrv/Jd76yxCc+UKJAjiYa
aSBNPSmSJKgjTi01xKgmSoQwVcdv7R+gBy9f
         "]]}}], 
     GraphicsComplexBox[CompressedData["
1:eJxd1XtU1/Udx3Egp1KCmno8gVtpXpDK+0/FC2A0tlnZD4+JM0Gz45mLpjtb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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHe4V8URhncB6QjSvCjt0qQovXekCgKCl6J0UKRI716Q3gREiohUAQGR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            "]], PolygonBox[CompressedData["
1:eJwt0lVSQ0EQheEJlU3gBAkhuGugcLewAxYQ3nEnQIIGd3ddIX8X5+GrunWr
p2emz/jGJ8KRJOecH170eZxbQg1y0I9l1CIXvVhENbLRgRmUIR23uNFaW9OD
BVTBhy7MoQKZaMMUSpCCRzwgD/VoxzRKkYZOzKIcGWjFJFKRjEGsaq0fA1hB
nXp2Yx6VyMIvflCIFiSwr73sTmFsolk1Y4iptghDWEMD8vGMJ+1t/4YRRSMC
+MQHChDCKDb0HcQI1tGkmle8qLf1eMebelnNN7601s54ihPN1u54jCPNyma+
hbjOXoxDHCg7m+k5zjQby+waV8ra3sQlLpSlvYEdbGv2luEedpWlZXaPO8//
27EM/gAN2TZ7
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0tlSDgAYBuAff0iRUjPNOHJWB+6AGSqVkL/SirRq0aKEUsjWvihLu4pW
FJrcQ91D7iF34PlnHDwz78l78M33nqlozm06EAgEljhIOCeQzHlyqKaDYRb5
zS5/+EuE0mku8ISL1DDKW/LpJIVaxhingC5SqeMd7ynkKWnU84GPFPGMS9xj
gkmKeU46DUwxTQndZNDIDLPc5AWZhI+f4xO3eMllmplngdu8Iov7LPKZUl5z
hRa+sMQd3nCVVpZZoYwervGAVdYop5ds2ljnKxX0cZ2HfOM7lfQT4hEbbFLF
ADk85gc/qWaQXNr5xRZ3GSKPDoYZ4QZnSSTIvh/vscM2CwzRThUhzpFEPKeI
I5aTxHCC40QTxTEiOcoRDod3RJBD/7f4D2NVRpA=
         "]]}}]}, InsetBox[
     TemplateBox[{"\"95% sensitivity\"","\"99% sensitivity\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "14"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.7, 0.9}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"\\!\\(\\*SubscriptBox[\\(B\\), \\(s\\)]\\) Mixing\"", 
         RGBColor[1, 0, 0], 14, StripOnInput -> False], TraditionalForm]], {
      20, 0.7}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"Trident\"", 
         RGBColor[0, 1, 0], 14, StripOnInput -> False], TraditionalForm]], {
      2.5, 5.25}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.5\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {30.3,
       4.05}, {Right, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.25\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {30.3,
       3.1}, {Right, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.1\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {30.3,
       2.}, {Right, Bottom}]},
   Frame->True,
   FrameLabel->{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(Z'\\)]\\) [TeV]\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Mu]\[Mu]\\)]\\)\"", 
      TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->{Automatic, 
     Thickness[Large]},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->17,
   Method->{"DefaultBoundaryStyle" -> Automatic},
   PlotLabel->FormBox[
    "\"100 TeV, 10\\!\\(\\*SuperscriptBox[\\(ab\\), \\(-1\\)]\\), MUM \
Model\"", TraditionalForm],
   PlotRange->{{2., 30}, {0.5, 5.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJxdWQlYjN3fnvaZZqaV9n2dadE2M5Xw3EShspSlRLYUKi9JqyVJ1l60IKKi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       
       "], {{{}, {}, 
         Tooltip[{
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           
           Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
            18, 19, 20, 21, 22, 23, 24, 25, 26}], 
           Line[CompressedData["
1:eJwl1FO4EAYYBuBzqsXVsnU62bZ1srW0lmvLruVatm0by1i1bLdl227p7eni
/f677+77gxq2qdI6MCAgIKNI4CYkEYlJQlKCSEYwyUlBSlKRmjSkJR3pyfCt
j0xkJgtZyUZ2cpCTXOQmD3nJR34KUJBCFKYIRSlGcUpQkhBKUZoylKUc5alA
RSpRmSpUpRrVqUFNavEztalDXepRn19owK80pBGNaUJTmtGcFrTkN36nFa1p
Q1va0Z4OdKQTnelCV7rRnR78QU960Zs+9KUf/RnAQP5kEIMZwlCGMZwRjGQU
oxnDWMYxnglMZBKTmcJUpjGdGcxkFrOZw1zmMZ8FLGQRi1nCUpaxnBWsZBWr
WcNa1rGev9jARjaxmS1sZRvb2cFO/mYXu9nDP+xlH/s5wEEOcZgjHOUYxznB
SU5xmjOc5RznucC//MdFLnGZK1zlGte5wU1ucZs73OUe93nAQx7xmCc85RnP
ecFLXvGaN7zlHe/5wP985BOf+UKAXQYSitCE4QfCEo7wRCAikfiRyEThJ6IS
jejEICaxiE0c4hKP+N/2T0ISkZgkJCWIZASTnBSkJBWpSUNa0pGeDIHf/0km
MpOFrGQjOznISS5yk4e85CM/BShIIQpThKIUozglKEkIpfgKmEWKkQ==
            "]], 
           Line[{329, 330, 331}], 
           Line[{332, 333, 334, 335, 336}]}, And[
            
            InterpolatingFunction[{{2000., 24000.}, {0.5, 4.1}}, {
             5, 4225, 0, {252, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
              False}, {
              NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllT1rFFEUhodllxVR9C/4G/wB2R9gZWUtamsqKysrKysb09zyllNMMcUU
w7IEEQ1+RE2bKlWaQIpARDyZufPK887AMjycc8/Hy913Hjx9+fj5oqqqP/G7
eQ/P/snmxfDc3wz86jf59S/ym5/kt8fkdz/I77+TD76RN1/Jj47ITz6Tn30i
73+0eQ9tvp3Ns7X+vfXrrH5r9Ro7X1t+tniy+Mnm4fDck97g0BsceoNDb3Do
DQ69waE3OPQGh97g0BsceoNDb857aPPtbJ6t9e+tX2f1W6vX2Pna8rPFk8VP
Ngcfbp670hsceoNDb3DoDQ69waE3OPQGh97g0BsceoNDb3DozXkPbb6dzbO1
/r3166x+a/UaO19bfrZ4muk5vKs70hMceoJDT3DoCQ49waEnOPQEh57g0BMc
eoJDT863s3m21r+3fp3Vb61eY+dry88WT2T57e1S75gsvy0svy0svy0svy0s
vy0svy0svy0svy0sv53m29k8W+vfW7/O6rdWr7HzteVni6eZXkdfbp5b0gsc
eoFDL3DoBQ69wKEXOPQCh17g0AscenGerfXvrV9n9Vur19j52vKzxdNMj9E/
19IDrO/HWnqA9f1YSw+wvh9r6QHW92MtPdi/t36d1W+tXmPna8vPFk+z/Ud/
W2l/sPx8pf3B8vOV9gfLz1faHyw/n/r31q+z+q3Va+x8bZxm+w3vaqn9wPLX
pfYDy1+X2g8sf11qP7D8derXkeWvU72GLH+d8rPFE1l+t9A+YPndQvuA5XcL
7QOW3y20D+u3Vq+x87XlZ4un2fzj/7nS/GD5T6X5wfKfSvOD5T9T/dbqNXa+
tvxs8TSbd9zn7x71Liy9C0vvwtK7sPQuLL2neo2dry0/WzzN5hv94lrzgeVf
15oPLP+61nys19j52vKzxdOs//CurtQfrP/XlfqD9f+6Un/mZ4sn4+n+XKof
WPfnUv3Auj+X6sd4mtUf/exC9cHywwvVZ362eJqdH/ud23znNt+5zfc/f7w/
Z3a/zux+nZm+p6bv6d4/sXUmsQ==
               "], {
                NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBbAWT+iFib1JiAgAAAMkBAAADAAAA/Pv6+vv59vP3+fb38/Lt9/r5+/j5
9vj1+Pb59fTx9PX4+O709vXx8uzt7PLx8evs8Ovx8vbx7Ovk6+rk9vLz++74
7ezl3ubl5d3e3eXk5u3l3t3U08nUvLC9vcnI3dPU3dzT3N3k3NLT29Lc3OTj
09LHyLy9vMjHx7u8xrvHyNPHsLyvx9LR08jJ5ezku6689PDx8Orr6vDv7+nq
6e/u8PTv6uni49vc2+Pi4trb2uLh4+ri29rQ6eji6uPk7ujp6O7n4efg5+Ho
7tXn6OHi2eDY4Nnh2N/X39jg4Off2djO59Xf4dna7/Tu2tnP0cbHxtHQxtDF
0NrP29DRxNDPusW5xbrGucS4xLnFxdDErbu6z87Exrq7w7jEw87N183OzdfW
z9nOw83Cq7m4uMO3wra3tsLBw8K3qri3zczCw8TOztjXrLq539bX29HS+9Xu
qbe2kqGRr6GwkaGvboGAkYCBgJGQgZKRbW6Ar6CRrqCvoK6trZ+gn62srrut
oJ+PkH+Af5CPj35/fo+OkKCPbIB/n56PoJCRr7yua39+RVpZbVlaWW1sWm5t
RVlEFy4tRC0uLURDLkVEFy0WWVhEQ0RYWGxra1dYV2tqbH9rWFdDLSwWLUMs
LBUWKxUsLENCQkNXWFlsbYBsfn1rjo+enqyrq52enauqrLmrnp2Namt9fY6N
fH2NfXxqjp6NVldqnZyNfX6OjI2cnKqpqZucm6moqrepnJuMfGlqaXx7jHt8
i3uMjYx8aXtoe3ponJ2qq7iqamlVQlZBQldWKkFAVUFWalVWQkEqKxQVFCsq
KhMUKRMqK0IqQEFVQissVVRAVFVoVD9AUz9UVGhnQD8oKRITEikoKBESJxEo
KUAoKD8+QCkqaWhVm4uMnp+srbqstrWp1tXM1dbfzNXLwcLMqKm1wLXBy8DB
tbSowczLmpuo1crLtbbBwMq/ysDLv76yvr/KyqK+wL+ztKeop7Szp7OmsrO/
tMCzprOyvrGywLS11aLKqKeZi5qKi5uaeYqJmYqaqJmai4p5emdoZ3p5eWZn
eGZ5eot5Z2ZSiYqZi3p7mZiJmJmmmIiJl4iYmKaliYh3eGVmZXh3d2RldmR3
eIl3ZWRQd4iHiXh5p6aZZmVRprKlzM3WpbGksaWypKOWo6SxsaKjpaSWl4eI
h5eWloaHlYaWl6WWh4Z1lqOVpZeYlaKUopWjlJODk5Sik2+ClZSEhYRzhIWV
g4JxgoOThJSDhINyk6JvlYWGsb6ihoV0dnVidXaHdHNgc3SFdYZ0dXRhY2JO
YmN2YWBMYGF0YnVhYmFNc3JgdmNkcnFecXKDcG9cb3CCcYJwcXBdX15KXl9y
XVxIXF1wXnFdXl1Jb1tccl9gc4RyYF9LotVvh3Z31S9vZGNPU1I9U2dSUmZR
UlE8Pj0mPlM9PFA7PD1SUDxRPTwlZVBRUz4/T045T2NOTUw4TWFMYk1OTk04
OzojOjtPOTghODlOOk85OjkiTDc4TztQZE9QPDskJyYPJz4mJSQNJTwkPSUm
JiUODxAnDQ4lDyYOJCMNJxARIyILIzoiITcgISI5JDsjIiEKDCMLCiAJCgsi
IAohNzYgIwwNITg3TEs3PicoS0o1S19KSUg0SV1IXklKSkk0HwkgHzY1HzUe
NDVKNks1NB01SDM0HyA2SEczR0hbM0cyRkdbWy9GMUdGGzMyMTJHGTEwLzBG
MUYwGjIxW28vHDQzTGBLGDAvCR8ICB8eBh4dHB00HjUdBR0cBwgeBQYdBx4G
HBsFGxoDGhsyGRgBGBkwGjEZGhkCAwQbAQIZAxoCGwQFHDMbNjdLW0hcZ1NU
+tG8LA==
                 "]]}, {
                
                NDSolve`FEM`LineElement[{{250, 252}, {252, 251}, {243, 247}, {
                 237, 243}, {247, 250}, {222, 230}, {230, 237}, {212, 222}, {
                 201, 212}, {176, 189}, {189, 201}, {251, 213}, {146, 161}, {
                 161, 176}, {110, 129}, {129, 146}, {69, 90}, {90, 110}, {23, 
                 46}, {46, 69}, {22, 23}, {21, 22}, {20, 21}, {19, 20}, {18, 
                 19}, {17, 18}, {213, 47}, {15, 16}, {13, 14}, {14, 15}, {16, 
                 17}, {11, 12}, {9, 10}, {10, 11}, {12, 13}, {47, 24}, {8, 
                 9}, {7, 8}, {5, 6}, {6, 7}, {24, 1}, {3, 4}, {1, 2}, {2, 
                 3}, {4, 5}}]}]}, CompressedData["
1:eJx1VQ1MlWUU/u4P8kFcutzgggh5UROYEpYpmcvzGFGW/QmtnHPlmDXHDK3M
rFg/K+ecOXWuNCvNjMpWzpw115xralqWLBIi5pgLQ0YiAvde7j/2vee83KbM
d7vb/e497znPeZ7nnK+odkX1MzbDMOLWZ9mWSw00o58MPoO09uKCQzev9dPg
Hw/Xuhf66asB9SVA925Y3h3bG6SXtuY5n8gMUuniTUeDJUN0cn7F+rlLQvT4
+cYPj/vCdM+Srt8nnA3SjKd+eCDDHiQruOzAx34dH9DPQZKAQdq4rd7z9o9D
5F446+DPqzupr0H9004PZtinrPM205i33qvcsPykxvf/yW1vCtWc9+s8ARpu
WdMz+bYhjTuk48M6T0Tjj9BHx337X1gWocJFS2efezRG1o9Wh1GazidCCsWR
XWF6o+7wqq15UR0XpPKOSRaUEMVVeG1U4w7QK1ZV8+teUlEbt3XSjg/U2Utc
tv1PYrrKDiTxq+4vfzFEiqXI6+FkfStJwaKlMV0npnEmdL04fe9PWB0Ok6pS
70nQffxDQuNLEF+fHaOhEkW0AekjSp9WqcB4Ev/7lYqIEAmOQWK5IhfIEtH6
FtT5u+kWJr6FflIwtrRq/q6QunVivgHp20B6256Vd6fbIPls2Kn+rrChWbVX
Z4fwaEP2vvv/fjXbBvGLAeE7QYqlptAV4nQFYe2jOP26WwEPEMvcOEBnlKyz
/qHnmLDT9Ih6PPgXMayBo0l+rSJWJQd6lY0vOqBct3iTE8KTE6KbE8JfCl4+
siu/vMOpcaegWl1b4IAVdGp3lV33ZeD0b+oYeI0biZLMTVzzO0jcRs1ZepZP
5yi/Xq2/qeuYEN+Y+MxisW2PqfkxdZ00SL8mRA8TolcKRGcHxrK9HOC0J5xg
2zVFiOWujGmd/6ViNlj/dXHJfRe2K3pOudCqxsnMhNzLxEMKVpcL49hIGQjX
KKHSwXLtT4XsiVTIHKdAdEvoPRAhudejdW0hHuvuMyT4O5K4ZD94dL8eqNtT
1nmEp1wPOOjNLMj8uzV/LiiXXmq4Qeuehk/yVUFT62tgHhsjdI1P+pLPoq9X
6qXm4jE2Si6Y7mEv2OZP5kDm7CawnW/NEn2q3RjPi9Ol65sY2Q/CW+91eZe6
BZA5L9C+zAe3VZ+r83sRUOP/eTZkv2RB9koGVrBRYyT9diXrsL0O7Uw+8/0L
E7TPiyDzPF7yfFMIHtN3xkH2fx5k3+RA9uqIr/wk9VpH9SP5J0ve0kk4psbO
PlH8s8MHnpfvfFBb4XBgLJjGc278sloJNOL3Fr13e6/2Q+FUsK2GS/VeKwbD
/7ZYfLe5CPzeuMsL8ZcLz6txWunAtTi5n+ZpkufpcnxpsbHeVoqoBWtVjQ9s
0xyv5tk56j7LuXmm7u92vMiNlYnvZ/pkjid6xB/72pJ98FoYMwf9iv6eO2XO
fdPAtFaUaN3tkPeVQ563zxE9Gu/QPBUk8fCc1lXJXnp3OsTPN0rc5XmIHluT
1t43Ff8BAARFng==
             "], {Automatic}][
            1000 $CellContext`mzp, $CellContext`gmumu], 
            Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
            Rational[1, 6490]] == 2], 
         Tooltip[{
           Directive[
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwVzVN7kAEAQOFvy7ZbtWrL5t9o2WuZy7Zt1+Jq2bZt21i2Ft8u3uc5dyc8
JjaqU0gQBInUEFHUpBa1qUNd6lGfBjSkEY1pQlOiaUYMzWlBS1rRmja0pR3t
6UBH/s9j6UwXutKN7vSgJ73oTR/60o/+DGAggxjMEIYyjOGMYCSjGM0YxjKO
8UxgIpOYzBSmMo3pzGAms5jNHOYyj/nEsYCFLGIxS1hKPMtYTgIrWMkqVrOG
taxjPRvYyCY2s4WtbGM7O9jJLnazh73sYz8HOMghDnOEoxzjOCc4ySlOc4az
nOM8F7jIJS5zhatc4zo3uMktbnOHu9zjPg94yCMe84SnPOM5ibzgJa94zRve
8o73fOAjn/jMF77yje/8IImf/OI3f/hLEBoEIYSSjOSkICWpSE0a0pKO9GQg
I5nITBayko3s5CAnuchNHvKSj/yEUYCCFCKcwhShKBFEUozilKAkpShNGcpS
jvJUoCKVqEwVqlKN6vwDKh580Q==
            "]], 
           Line[{569, 570, 571, 572, 573}]}, And[
            
            InterpolatingFunction[{{2000., 24000.}, {0.5, 4.1}}, {
             5, 4225, 0, {252, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
              False}, {
              NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllT1rFFEUhodllxVR9C/4G/wB2R9gZWUtamsqKysrKysb09zyllNMMcUU
w7IEEQ1+RE2bKlWaQIpARDyZufPK887AMjycc8/Hy913Hjx9+fj5oqqqP/G7
eQ/P/snmxfDc3wz86jf59S/ym5/kt8fkdz/I77+TD76RN1/Jj47ITz6Tn30i
73+0eQ9tvp3Ns7X+vfXrrH5r9Ro7X1t+tniy+Mnm4fDck97g0BsceoNDb3Do
DQ69waE3OPQGh97g0BsceoNDb857aPPtbJ6t9e+tX2f1W6vX2Pna8rPFk8VP
Ngcfbp670hsceoNDb3DoDQ69waE3OPQGh97g0BsceoNDb3DozXkPbb6dzbO1
/r3166x+a/UaO19bfrZ4muk5vKs70hMceoJDT3DoCQ49waEnOPQEh57g0BMc
eoJDT863s3m21r+3fp3Vb61eY+dry88WT2T57e1S75gsvy0svy0svy0svy0s
vy0svy0svy0svy0sv53m29k8W+vfW7/O6rdWr7HzteVni6eZXkdfbp5b0gsc
eoFDL3DoBQ69wKEXOPQCh17g0AscenGerfXvrV9n9Vur19j52vKzxdNMj9E/
19IDrO/HWnqA9f1YSw+wvh9r6QHW92MtPdi/t36d1W+tXmPna8vPFk+z/Ud/
W2l/sPx8pf3B8vOV9gfLz1faHyw/n/r31q+z+q3Va+x8bZxm+w3vaqn9wPLX
pfYDy1+X2g8sf11qP7D8derXkeWvU72GLH+d8rPFE1l+t9A+YPndQvuA5XcL
7QOW3y20D+u3Vq+x87XlZ4un2fzj/7nS/GD5T6X5wfKfSvOD5T9T/dbqNXa+
tvxs8TSbd9zn7x71Liy9C0vvwtK7sPQuLL2neo2dry0/WzzN5hv94lrzgeVf
15oPLP+61nys19j52vKzxdOs//CurtQfrP/XlfqD9f+6Un/mZ4sn4+n+XKof
WPfnUv3Auj+X6sd4mtUf/exC9cHywwvVZ362eJqdH/ud23znNt+5zfc/f7w/
Z3a/zux+nZm+p6bv6d4/sXUmsQ==
               "], {
                NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBbAWT+iFib1JiAgAAAMkBAAADAAAA/Pv6+vv59vP3+fb38/Lt9/r5+/j5
9vj1+Pb59fTx9PX4+O709vXx8uzt7PLx8evs8Ovx8vbx7Ovk6+rk9vLz++74
7ezl3ubl5d3e3eXk5u3l3t3U08nUvLC9vcnI3dPU3dzT3N3k3NLT29Lc3OTj
09LHyLy9vMjHx7u8xrvHyNPHsLyvx9LR08jJ5ezku6689PDx8Orr6vDv7+nq
6e/u8PTv6uni49vc2+Pi4trb2uLh4+ri29rQ6eji6uPk7ujp6O7n4efg5+Ho
7tXn6OHi2eDY4Nnh2N/X39jg4Off2djO59Xf4dna7/Tu2tnP0cbHxtHQxtDF
0NrP29DRxNDPusW5xbrGucS4xLnFxdDErbu6z87Exrq7w7jEw87N183OzdfW
z9nOw83Cq7m4uMO3wra3tsLBw8K3qri3zczCw8TOztjXrLq539bX29HS+9Xu
qbe2kqGRr6GwkaGvboGAkYCBgJGQgZKRbW6Ar6CRrqCvoK6trZ+gn62srrut
oJ+PkH+Af5CPj35/fo+OkKCPbIB/n56PoJCRr7yua39+RVpZbVlaWW1sWm5t
RVlEFy4tRC0uLURDLkVEFy0WWVhEQ0RYWGxra1dYV2tqbH9rWFdDLSwWLUMs
LBUWKxUsLENCQkNXWFlsbYBsfn1rjo+enqyrq52enauqrLmrnp2Namt9fY6N
fH2NfXxqjp6NVldqnZyNfX6OjI2cnKqpqZucm6moqrepnJuMfGlqaXx7jHt8
i3uMjYx8aXtoe3ponJ2qq7iqamlVQlZBQldWKkFAVUFWalVWQkEqKxQVFCsq
KhMUKRMqK0IqQEFVQissVVRAVFVoVD9AUz9UVGhnQD8oKRITEikoKBESJxEo
KUAoKD8+QCkqaWhVm4uMnp+srbqstrWp1tXM1dbfzNXLwcLMqKm1wLXBy8DB
tbSowczLmpuo1crLtbbBwMq/ysDLv76yvr/KyqK+wL+ztKeop7Szp7OmsrO/
tMCzprOyvrGywLS11aLKqKeZi5qKi5uaeYqJmYqaqJmai4p5emdoZ3p5eWZn
eGZ5eot5Z2ZSiYqZi3p7mZiJmJmmmIiJl4iYmKaliYh3eGVmZXh3d2RldmR3
eIl3ZWRQd4iHiXh5p6aZZmVRprKlzM3WpbGksaWypKOWo6SxsaKjpaSWl4eI
h5eWloaHlYaWl6WWh4Z1lqOVpZeYlaKUopWjlJODk5Sik2+ClZSEhYRzhIWV
g4JxgoOThJSDhINyk6JvlYWGsb6ihoV0dnVidXaHdHNgc3SFdYZ0dXRhY2JO
YmN2YWBMYGF0YnVhYmFNc3JgdmNkcnFecXKDcG9cb3CCcYJwcXBdX15KXl9y
XVxIXF1wXnFdXl1Jb1tccl9gc4RyYF9LotVvh3Z31S9vZGNPU1I9U2dSUmZR
UlE8Pj0mPlM9PFA7PD1SUDxRPTwlZVBRUz4/T045T2NOTUw4TWFMYk1OTk04
OzojOjtPOTghODlOOk85OjkiTDc4TztQZE9QPDskJyYPJz4mJSQNJTwkPSUm
JiUODxAnDQ4lDyYOJCMNJxARIyILIzoiITcgISI5JDsjIiEKDCMLCiAJCgsi
IAohNzYgIwwNITg3TEs3PicoS0o1S19KSUg0SV1IXklKSkk0HwkgHzY1HzUe
NDVKNks1NB01SDM0HyA2SEczR0hbM0cyRkdbWy9GMUdGGzMyMTJHGTEwLzBG
MUYwGjIxW28vHDQzTGBLGDAvCR8ICB8eBh4dHB00HjUdBR0cBwgeBQYdBx4G
HBsFGxoDGhsyGRgBGBkwGjEZGhkCAwQbAQIZAxoCGwQFHDMbNjdLW0hcZ1NU
+tG8LA==
                 "]]}, {
                
                NDSolve`FEM`LineElement[{{250, 252}, {252, 251}, {243, 247}, {
                 237, 243}, {247, 250}, {222, 230}, {230, 237}, {212, 222}, {
                 201, 212}, {176, 189}, {189, 201}, {251, 213}, {146, 161}, {
                 161, 176}, {110, 129}, {129, 146}, {69, 90}, {90, 110}, {23, 
                 46}, {46, 69}, {22, 23}, {21, 22}, {20, 21}, {19, 20}, {18, 
                 19}, {17, 18}, {213, 47}, {15, 16}, {13, 14}, {14, 15}, {16, 
                 17}, {11, 12}, {9, 10}, {10, 11}, {12, 13}, {47, 24}, {8, 
                 9}, {7, 8}, {5, 6}, {6, 7}, {24, 1}, {3, 4}, {1, 2}, {2, 
                 3}, {4, 5}}]}]}, CompressedData["
1:eJx1VQ1MlWUU/u4P8kFcutzgggh5UROYEpYpmcvzGFGW/QmtnHPlmDXHDK3M
rFg/K+ecOXWuNCvNjMpWzpw115xralqWLBIi5pgLQ0YiAvde7j/2vee83KbM
d7vb/e497znPeZ7nnK+odkX1MzbDMOLWZ9mWSw00o58MPoO09uKCQzev9dPg
Hw/Xuhf66asB9SVA925Y3h3bG6SXtuY5n8gMUuniTUeDJUN0cn7F+rlLQvT4
+cYPj/vCdM+Srt8nnA3SjKd+eCDDHiQruOzAx34dH9DPQZKAQdq4rd7z9o9D
5F446+DPqzupr0H9004PZtinrPM205i33qvcsPykxvf/yW1vCtWc9+s8ARpu
WdMz+bYhjTuk48M6T0Tjj9BHx337X1gWocJFS2efezRG1o9Wh1GazidCCsWR
XWF6o+7wqq15UR0XpPKOSRaUEMVVeG1U4w7QK1ZV8+teUlEbt3XSjg/U2Utc
tv1PYrrKDiTxq+4vfzFEiqXI6+FkfStJwaKlMV0npnEmdL04fe9PWB0Ok6pS
70nQffxDQuNLEF+fHaOhEkW0AekjSp9WqcB4Ev/7lYqIEAmOQWK5IhfIEtH6
FtT5u+kWJr6FflIwtrRq/q6QunVivgHp20B6256Vd6fbIPls2Kn+rrChWbVX
Z4fwaEP2vvv/fjXbBvGLAeE7QYqlptAV4nQFYe2jOP26WwEPEMvcOEBnlKyz
/qHnmLDT9Ih6PPgXMayBo0l+rSJWJQd6lY0vOqBct3iTE8KTE6KbE8JfCl4+
siu/vMOpcaegWl1b4IAVdGp3lV33ZeD0b+oYeI0biZLMTVzzO0jcRs1ZepZP
5yi/Xq2/qeuYEN+Y+MxisW2PqfkxdZ00SL8mRA8TolcKRGcHxrK9HOC0J5xg
2zVFiOWujGmd/6ViNlj/dXHJfRe2K3pOudCqxsnMhNzLxEMKVpcL49hIGQjX
KKHSwXLtT4XsiVTIHKdAdEvoPRAhudejdW0hHuvuMyT4O5K4ZD94dL8eqNtT
1nmEp1wPOOjNLMj8uzV/LiiXXmq4Qeuehk/yVUFT62tgHhsjdI1P+pLPoq9X
6qXm4jE2Si6Y7mEv2OZP5kDm7CawnW/NEn2q3RjPi9Ol65sY2Q/CW+91eZe6
BZA5L9C+zAe3VZ+r83sRUOP/eTZkv2RB9koGVrBRYyT9diXrsL0O7Uw+8/0L
E7TPiyDzPF7yfFMIHtN3xkH2fx5k3+RA9uqIr/wk9VpH9SP5J0ve0kk4psbO
PlH8s8MHnpfvfFBb4XBgLJjGc278sloJNOL3Fr13e6/2Q+FUsK2GS/VeKwbD
/7ZYfLe5CPzeuMsL8ZcLz6txWunAtTi5n+ZpkufpcnxpsbHeVoqoBWtVjQ9s
0xyv5tk56j7LuXmm7u92vMiNlYnvZ/pkjid6xB/72pJ98FoYMwf9iv6eO2XO
fdPAtFaUaN3tkPeVQ563zxE9Gu/QPBUk8fCc1lXJXnp3OsTPN0rc5XmIHluT
1t43Ff8BAARFng==
             "], {Automatic}][
            1000 $CellContext`mzp, $CellContext`gmumu], 
            Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
            Rational[1, 6490]] == 3]}}], 
      GraphicsComplex[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[1, 0, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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             "]], 
            Polygon[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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             "]], 
            Polygon[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[0, 1, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
             "]], 
            
            Polygon[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
             57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
             132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
             132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41,
              1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {
             147, 148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 
             160, 55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 
             53, 29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 
             66}, {201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {
             168, 157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 
             167, 59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 
             64, 17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 
             39}, {135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {
             112, 143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 
             191, 72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 
             79, 7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 
             68}, {190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {
             189, 118, 84, 69}}]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 1, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          
          Line[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 10,
            11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
           109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 
           182, 204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 
           202, 122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169,
            93, 96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 
           153, 152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146,
            104, 198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 
           162, 100, 144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131,
            142, 141, 195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 
           137, 193, 119, 124, 123, 40}]}}}], 
      GraphicsComplex[CompressedData["
1:eJxd1X9UzXccx/GraDEhRa2EWnH9TvqWkm7c1sLktpk64TqcMpNVsqG0OWfj
jsbWuMqPYzvXcHTCpfzcrmEZVgehuR3MGbrLiOpGZ+jU5o/n+3vO+sd5nNft
c47n6fO5gQuy381w0Wg0IV00mlf/upeV9bJMssUmnNFUjx+7JfZcdXDyOucL
HU6q9Mn+0tkjDs8tupzmULzFXjrPDpPTT+xoKzWY7YPFcUnTghxKsHjHnsZW
xTxU3Na+8VeTc7g4eeaYErthtPjG+4vCzfZQ8ZouUTttpjBx2IHubg4lXPxn
6s0sD4ci/rprmV0xR4pjDq2KM+qjxA9nv1NqckaLt74W0NdqiREnVDzOtxti
xS3Gn+93durE9Lu+9VbMX0qtjn6Yfph+mH6Yfph+mH6Yfph+mH6Yfph+mH6Y
fph+mH6Yfph+mH6YfquuJW92KPXSD9MP0w/TD9MP0w/TD9MP0w/TD9MP0w/T
D9MP0w/TD9MP0w/TD9NvQ53iXmd4Iv0w/TD9MP0w/TD9MP0w/TD9MP0w/TD9
MP0w/TD9MP0w/TD9MP0w/WY0bYh1KE+lH6Yfph+mH6Yfph+mH6Yfph+mH6Yf
ph+mH6Yfph+mH6Yfph+mH6ZfqrNjpVH/XPph+mH6Yfph+mH6Yfph+mH6Yfph
+mH6Yfph+mH6Yfph+mH6Yfph+s1/llNhN3RIP0w/TD9MP0w/TD9MP0w/TD9M
P0w/TD9MP0w/TD9MP0w/TD9MP2y9Hduv0PlQd7s1sr9/1UuxnOf9e7VD6RrH
jtldokatN9v7yI7ZTzRkj4ww+8iO2bOKy6/YDQNlx+ybduWftJmCZMfsT577
f+XhCJEdsycmn5pj1A+THbPv3mccbbWMlB2zd3S++hkjO2Y/UFazSGsdKztm
n51iuWowjpMds3d3zY3O81Bkx+zHD07+wWKLkB2zZ6R59azKHC87lr9vt/qP
nX7RsmP2s4eP/OFXNUF2zJ49d22CPm+i7Jh9QPdZ1kytTnb8//v4dN3h9VrP
TrmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7
iLl/+Kn+n/gM1xpd+tGGAM1/Lrzd9uJm8z1xebXm3KGWNvHirMqSAfktYu6r
/P+rE+/Ma+2Q/Rtvfbd8xSUOv1W5dp+/011s8f5gU3KEm5j3FnPfOT+lslRp
dfaUz79cenHaqYO9xalFa1dYFS+xW9TyJVV2TzHvA+ctKPKJ9Y/oJ/uRhiFT
NOb+4l66i37JzjfEtoYTvZeYfcW8J5znq0u7a3P6y764+MNGiyFAfH95t3l5
KYPFucUvyz2SB4l5fzivYXnSZGtKoOxFQTcuWNyCxBMv7w2tOvqmeEvQoDK7
m2reK87TX27y0hwLlv1R3optzvQQ8baQRBd/76Hi5rwzBdqMIWLeN87bGfKt
w+CtlT3hqm+mvlJ1a8Hf1zNzh4unXZ2flFc5TMx7yHnPC8KOW3JHqH8f2h9j
zIEjxTNqC/fYakaJ92pdB1cFqub95Lz3aq+vc9aMlr199exejtVjxLX9in8y
lYSKNXHXVnrEqea95by6LdEHLD5jZd+f2dHkl63687MLg60JYeKDj3bdVZrU
nfeZ80yTXu9fdV79fJrPlVT9wHHi0I8iN9qfqZ5Tsmyq8TvVvOecF/741mfO
T8LV+1T5/dnMS6rv+Lq3de5WxD308RWm6ap5/znv3tb9DX4hEbIfy8oZbi5Q
veFcnVE7M1K9X0+8B1jb1Z3vC84riv/UoK9VP5/uN2mzbcR4cXRO6QWDa5R4
4XbHGnuZuvP9wnmxzdNPZn6hfr7vec/2+puqH/jnh+aVR4u9E4497kxTzfcR
5zXuGBhkDpsg+5ml99I9ClUXX5i6zTI/RvxLi2mWtodqvr84b/vbTYW2u+qe
FVBxSYmaKI5f5u9S1SdWnLMz5bThpLrzfcd5ia2nW+uL1M/7/fZFhPGB6uaB
jYudp3Xq70/RavMWqf4Xa2vFwg==
       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNl2d4FWUQhWeR3nsJCUkoAiJEqiaIQYoYQaQLSBEihFASpEZ6S6QoIIgg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             "]], 
            Polygon[CompressedData["
1:eJwt0WdKQ1EQhuE5ISoWLFiwELsuyCW4gPjb3qKxISIiIiIiIiJBxE1YsIAF
CxYsWDCKBQsW9D3M/HjIx9xz59yZlNXW1YQDIlKNIDKcSDqi5Hmc4gyjaMEh
jjCCZiRwNogu8iwucG5nx3CAfTTZO8LZP34imMEPfjFttV3sYdje2cE2Gq22
iS0MWW0VaxhEAy5xZXe34htf6LQ7NrBuZ32PExzbLH7GBzxiAu34wCemrMcN
rq33OAqYJx+95AXkkvMQE60lkpOc7qYbmeQsp7vtQQW5HP3kJaSS0zAn+h/k
kLOdnvU9HTngdHd+5yXkUiyK9igmh9AnWlvBMuptR3Hco81mfMaTzTqJd7yh
w2Z+was987VCehc5ndXfkUJOdjqb/+Zb3Nlu/B2VPKtyOtsA/gEXW1dD
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0scy31EYBuA/ovcWRC+Z4R64B1yCkS1b7sHSnUQionei9x69l4iSJiTP
b1g8837zbs4535ziusbahrBQKNRKOMGcSQVV1PCOZmYZZYwRvjDOeyaZYoIZ
pmljngXmWGKRD6ywyjLrrPGRTbbYYJuvtLPLHjscsM8njjjmkFNO6OCcC864
4pLPXPOdb9xyQyf3/OCOX/ykiz888JtH/tLNv9Dzsp6CvckwesyvZCQRRBNF
rz5WxhFDAvH06ZNkMomkkkK/Pl1mkMZrMhnQZ8scssjlDYP6fFlAHkUUMqQv
kaUU85YyhvUtNFFPNZWUkxGcTRqppJAc3JNEEognLngTMUQTRWTwfiJe/tJ/
P9pLDA==
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxF1H9M1HUcx/EDnUJxpoK/TjQ1VEQUBL8noHInV1SKeCj+1qNobi5MzJnx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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHfUV8URhneNHUXsqIBgQ7qAgIAI0qRJFaRKMYQQFBDR2NAothBbEFFJ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             "]], 
            Polygon[CompressedData["
1:eJwl0UVSBFEQRdGfwEaYMMDd3d3d6QXAOnF3d4fAXW7GG5zo291RVT+zYiMT
7eNRIYQ4xOAPuRbCNZ8bqKarMEsfopfuwRp9hUq6AjP0AQbpAdO1N+in+7Ae
dM9SugST9B7q6TrM08doppuwSJ+ikW7AAn2CbroLq/QlOukOrNAXCHSe6dmb
aKfbsEyfo5auwRx9hFa6BUv0GcrpMkzR+/hFjmlWn2GUHsEWfYcfZJvO4jt5
QqLpWt/JG1JNs/kMD4jn+3TQDh6RYNqFP/MZSaZd+s5fkGzavZ/5FSmms/vO
vpFlmt138oF00+58pii6wHTWbXwh07QL35nR+bgNmukTGaZd+M6i6ULc0zuI
0GOme/lvxXSR6b9dDNNDpt37Pd+RZnp3/k7/AYPIYaA=
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0tlSkmEAx2FAQBQBUdFKs2gxyFzbLEFt3w0oTU0tnTrV07oHvYMO6h7q
HprpGroHLfe1x8mDZ37f/Gfe9+R7s/OLlYVgIBD4Qoij7wx5ipT5yGeW+cYP
frHCZQdWtUWHGSFCJ3/sJ/QOd4lyhb/2k3qP+1TTxZr9lD7gITG6Wbe36iMe
U0MPG/Y2fcJTaull035an/GcOH1s2dv1BaPU0c+2/Yy+pESCq+zYz2qZCkmu
sWvP6itek+I6e/ZzOsY49dxg335e3zBBmpsc2C/oJFM0MMCh/aK+ZZpGbgX/
/5wOZpilidsEucQ73pNhkBA55pinmQJV5CkyRJjfrv/Jd76yxCc+UKJAjiYa
aSBNPSmSJKgjTi01xKgmSoQwVcdv7R+gBy9f
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxd1XtU1/Udx3Egp1KCmno8gVtpXpDK+0/FC2A0tlnZD4+JM0Gz45mLpjtb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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHe4V8URhncB6QjSvCjt0qQovXekCgKCl6J0UKRI716Q3gREiohUAQGR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             "]], 
            Polygon[CompressedData["
1:eJwt0lVSQ0EQheEJlU3gBAkhuGugcLewAxYQ3nEnQIIGd3ddIX8X5+GrunWr
p2emz/jGJ8KRJOecH170eZxbQg1y0I9l1CIXvVhENbLRgRmUIR23uNFaW9OD
BVTBhy7MoQKZaMMUSpCCRzwgD/VoxzRKkYZOzKIcGWjFJFKRjEGsaq0fA1hB
nXp2Yx6VyMIvflCIFiSwr73sTmFsolk1Y4iptghDWEMD8vGMJ+1t/4YRRSMC
+MQHChDCKDb0HcQI1tGkmle8qLf1eMebelnNN7601s54ihPN1u54jCPNyma+
hbjOXoxDHCg7m+k5zjQby+waV8ra3sQlLpSlvYEdbGv2luEedpWlZXaPO8//
27EM/gAN2TZ7
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0tlSDgAYBuAff0iRUjPNOHJWB+6AGSqVkL/SirRq0aKEUsjWvihLu4pW
FJrcQ91D7iF34PlnHDwz78l78M33nqlozm06EAgEljhIOCeQzHlyqKaDYRb5
zS5/+EuE0mku8ISL1DDKW/LpJIVaxhingC5SqeMd7ynkKWnU84GPFPGMS9xj
gkmKeU46DUwxTQndZNDIDLPc5AWZhI+f4xO3eMllmplngdu8Iov7LPKZUl5z
hRa+sMQd3nCVVpZZoYwervGAVdYop5ds2ljnKxX0cZ2HfOM7lfQT4hEbbFLF
ADk85gc/qWaQXNr5xRZ3GSKPDoYZ4QZnSSTIvh/vscM2CwzRThUhzpFEPKeI
I5aTxHCC40QTxTEiOcoRDod3RJBD/7f4D2NVRpA=
           "]]}}}]}, {Epilog -> {
        Inset[
         Style["\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing", 
          RGBColor[1, 0, 0], 14], {20, 0.7}, {Left, Bottom}], 
        Inset[
         Style["Trident", 
          RGBColor[0, 1, 0], 14], {2.5, 5.25}, {Left, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.5\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {30.3, 4.05}, {Right, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {30.3, 3.1}, {Right, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {30.3, 2.}, {Right, Bottom}]}, DisplayFunction -> 
      Identity, AspectRatio -> 1, DisplayFunction :> Identity, Frame -> True, 
      FrameLabel -> {
       "\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]", 
        "\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)"}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> {Automatic, 
        Thickness[Large]}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> 17, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, PlotLabel -> 
      "100 TeV, 10\!\(\*SuperscriptBox[\(ab\), \(-1\)]\), MUM Model", 
      PlotRange -> {{2., 30}, {0.5, 5.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {"95% sensitivity", "99% sensitivity"}, 
       LegendMarkers -> None, LabelStyle -> 14, LegendLayout -> "Column"]], {
     0.7, 0.9}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.745266452008169*^9, 3.745266603553087*^9, {3.745266709447957*^9, 
   3.745266722916091*^9}, {3.745266753022352*^9, 3.745266759387398*^9}, 
   3.745266831127357*^9, {3.7452676583386383`*^9, 3.745267675137034*^9}, 
   3.745519547113312*^9, 3.7455201894196568`*^9, 3.7455202196711397`*^9, {
   3.74552027856804*^9, 3.745520330551373*^9}, 3.745520362671929*^9, {
   3.7455209848387833`*^9, 3.7455210274020348`*^9}, {3.7455214331367407`*^9, 
   3.745521438928136*^9}, {3.745551026497284*^9, 3.745551076883226*^9}, {
   3.745723223772574*^9, 3.7457232683191423`*^9}, {3.745723395427341*^9, 
   3.7457234081380987`*^9}, {3.745725675703134*^9, 3.7457256840870743`*^9}, 
   3.745725714613792*^9, 3.745726130391531*^9, {3.7457389731657553`*^9, 
   3.7457389840643806`*^9}, 3.745739041485339*^9, {3.745788337379229*^9, 
   3.745788377670869*^9}, {3.745788949808258*^9, 3.745788963611413*^9}, 
   3.745820015380376*^9, {3.745842270629923*^9, 3.745842297041341*^9}, 
   3.7458449960019484`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData["\<\"100TeVMUM.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.745266452008169*^9, 3.745266603553087*^9, {3.745266709447957*^9, 
   3.745266722916091*^9}, {3.745266753022352*^9, 3.745266759387398*^9}, 
   3.745266831127357*^9, {3.7452676583386383`*^9, 3.745267675137034*^9}, 
   3.745519547113312*^9, 3.7455201894196568`*^9, 3.7455202196711397`*^9, {
   3.74552027856804*^9, 3.745520330551373*^9}, 3.745520362671929*^9, {
   3.7455209848387833`*^9, 3.7455210274020348`*^9}, {3.7455214331367407`*^9, 
   3.745521438928136*^9}, {3.745551026497284*^9, 3.745551076883226*^9}, {
   3.745723223772574*^9, 3.7457232683191423`*^9}, {3.745723395427341*^9, 
   3.7457234081380987`*^9}, {3.745725675703134*^9, 3.7457256840870743`*^9}, 
   3.745725714613792*^9, 3.745726130391531*^9, {3.7457389731657553`*^9, 
   3.7457389840643806`*^9}, 3.745739041485339*^9, {3.745788337379229*^9, 
   3.745788377670869*^9}, {3.745788949808258*^9, 3.745788963611413*^9}, 
   3.745820015380376*^9, {3.745842270629923*^9, 3.745842297041341*^9}, 
   3.745844997264222*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.741072756444516*^9, 3.741072765999745*^9}, {
   3.7410731728288*^9, 3.741073182254222*^9}, {3.741073229189128*^9, 
   3.741073280509727*^9}, {3.741073449248231*^9, 3.741073458629998*^9}, {
   3.741348608403174*^9, 3.741348612721161*^9}, {3.741364003704373*^9, 
   3.741364013808655*^9}, {3.741431838822839*^9, 3.741431847846627*^9}, {
   3.745521446079074*^9, 3.745521459284732*^9}, {3.7457233761771708`*^9, 
   3.745723378774808*^9}, {3.7457261059680767`*^9, 3.745726117903899*^9}, {
   3.7457261627966223`*^9, 3.745726170008116*^9}, 3.745739027124261*^9}]
},
WindowSize->{1413, 1384},
WindowMargins->{{158, Automatic}, {Automatic, 122}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1505, 23, 148, "Input"],
Cell[2066, 45, 473, 15, 90, "Text"],
Cell[CellGroupData[{
Cell[2564, 64, 15145, 351, 2624, "Input"],
Cell[17712, 417, 1065, 18, 80, "Message"],
Cell[18780, 437, 1129, 19, 82, "Message"],
Cell[19912, 458, 1144, 19, 82, "Message"],
Cell[21059, 479, 1144, 19, 82, "Message"],
Cell[22206, 500, 1088, 18, 80, "Message"],
Cell[23297, 520, 256057, 4453, 815, 175723, 3137, "CachedBoxData", "BoxData", \
"Output"],
Cell[279357, 4975, 1052, 15, 63, "Output"]
}, Open  ]],
Cell[280424, 4993, 606, 8, 63, "Input"]
}
]
*)



==> anc/14TeVMDM_edit.m <==
 {
{  6000.000,     4.100,     0.065},
{  5500.000,     4.100,     0.085},
{  5000.000,     4.100,     0.168},
{  4500.000,     4.100,     0.137},
{  4000.000,     4.100,     0.140},
{  3500.000,     4.100,     0.193},
{  3000.000,     4.100,     0.382},
{  2500.000,     4.100,     1.009},
{  2000.000,     4.100,     0.820},
{  1500.000,     4.100,     1.482},
{  1000.000,     4.100,     0.000},
{  6000.000,     3.900,     0.123},
{  5500.000,     3.900,     0.114},
{  5000.000,     3.900,     0.208},
{  4500.000,     3.900,     0.170},
{  4000.000,     3.900,     0.304},
{  3500.000,     3.900,     0.544},
{  3000.000,     3.900,     1.020},
{  2500.000,     3.900,     1.378},
{  2000.000,     3.900,     0.982},
{  1500.000,     3.900,     0.645},
{  1000.000,     3.900,     0.000},
{  6000.000,     3.700,     0.151},
{  5500.000,     3.700,     0.074},
{  5000.000,     3.700,     0.265},
{  4500.000,     3.700,     0.209},
{  4000.000,     3.700,     0.273},
{  3500.000,     3.700,     0.488},
{  3000.000,     3.700,     0.335},
{  2500.000,     3.700,     2.160},
{  2000.000,     3.700,     1.220},
{  1500.000,     3.700,     0.000},
{  1000.000,     3.700,     0.000},
{  6000.000,     3.500,     0.039},
{  5500.000,     3.500,     0.110},
{  5000.000,     3.500,     0.187},
{  4500.000,     3.500,     0.259},
{  4000.000,     3.500,     0.333},
{  3500.000,     3.500,     0.584},
{  3000.000,     3.500,     0.632},
{  2500.000,     3.500,     1.222},
{  2000.000,     3.500,     1.374},
{  1500.000,     3.500,     0.263},
{  1000.000,     3.500,     0.000},
{  6000.000,     3.300,     0.064},
{  5500.000,     3.300,     0.135},
{  5000.000,     3.300,     0.162},
{  4500.000,     3.300,     0.229},
{  4000.000,     3.300,     0.370},
{  3500.000,     3.300,     0.456},
{  3000.000,     3.300,     0.519},
{  2500.000,     3.300,     0.822},
{  2000.000,     3.300,     1.318},
{  1500.000,     3.300,     0.689},
{  1000.000,     3.300,     0.000},
{  6000.000,     3.100,     0.065},
{  5500.000,     3.100,     0.145},
{  5000.000,     3.100,     0.250},
{  4500.000,     3.100,     0.267},
{  4000.000,     3.100,     0.351},
{  3500.000,     3.100,     0.423},
{  3000.000,     3.100,     0.604},
{  2500.000,     3.100,     0.953},
{  2000.000,     3.100,     1.745},
{  1500.000,     3.100,     1.342},
{  1000.000,     3.100,     0.000},
{  6000.000,     2.900,     0.077},
{  5500.000,     2.900,     0.145},
{  5000.000,     2.900,     0.275},
{  4500.000,     2.900,     0.336},
{  4000.000,     2.900,     0.374},
{  3500.000,     2.900,     0.488},
{  3000.000,     2.900,     0.590},
{  2500.000,     2.900,     0.678},
{  2000.000,     2.900,     1.764},
{  1500.000,     2.900,     1.389},
{  1000.000,     2.900,     0.000},
{  6000.000,     2.700,     0.062},
{  5500.000,     2.700,     0.172},
{  5000.000,     2.700,     0.260},
{  4500.000,     2.700,     0.388},
{  4000.000,     2.700,     0.519},
{  3500.000,     2.700,     0.658},
{  3000.000,     2.700,     0.578},
{  2500.000,     2.700,     0.760},
{  2000.000,     2.700,     1.684},
{  1500.000,     2.700,     0.664},
{  1000.000,     2.700,     0.000},
{  6000.000,     2.500,     0.089},
{  5500.000,     2.500,     0.187},
{  5000.000,     2.500,     0.301},
{  4500.000,     2.500,     0.482},
{  4000.000,     2.500,     0.630},
{  3500.000,     2.500,     0.781},
{  3000.000,     2.500,     0.828},
{  2500.000,     2.500,     1.300},
{  2000.000,     2.500,     1.157},
{  1500.000,     2.500,     0.171},
{  1000.000,     2.500,     0.000},
{  6000.000,     2.300,     0.126},
{  5500.000,     2.300,     0.229},
{  5000.000,     2.300,     0.374},
{  4500.000,     2.300,     0.569},
{  4000.000,     2.300,     0.817},
{  3500.000,     2.300,     0.918},
{  3000.000,     2.300,     1.114},
{  2500.000,     2.300,     1.918},
{  2000.000,     2.300,     0.802},
{  1500.000,     2.300,     1.357},
{  1000.000,     2.300,     0.000},
{  6000.000,     2.100,     0.132},
{  5500.000,     2.100,     0.316},
{  5000.000,     2.100,     0.498},
{  4500.000,     2.100,     0.740},
{  4000.000,     2.100,     1.036},
{  3500.000,     2.100,     1.448},
{  3000.000,     2.100,     1.546},
{  2500.000,     2.100,     1.230},
{  2000.000,     2.100,     1.057},
{  1500.000,     2.100,     0.515},
{  1000.000,     2.100,     0.000},
{  6000.000,     1.900,     0.151},
{  5500.000,     1.900,     0.377},
{  5000.000,     1.900,     0.598},
{  4500.000,     1.900,     1.006},
{  4000.000,     1.900,     1.298},
{  3500.000,     1.900,     1.738},
{  3000.000,     1.900,     1.851},
{  2500.000,     1.900,     2.054},
{  2000.000,     1.900,     1.398},
{  1500.000,     1.900,     1.549},
{  1000.000,     1.900,     0.000},
{  6000.000,     1.700,     0.171},
{  5500.000,     1.700,     0.485},
{  5000.000,     1.700,     0.844},
{  4500.000,     1.700,     1.191},
{  4000.000,     1.700,     1.694},
{  3500.000,     1.700,     2.242},
{  3000.000,     1.700,     2.753},
{  2500.000,     1.700,     2.865},
{  2000.000,     1.700,     3.069},
{  1500.000,     1.700,     2.777},
{  1000.000,     1.700,     0.000},
{  6000.000,     1.500,     0.168},
{  5500.000,     1.500,     0.659},
{  5000.000,     1.500,     1.021},
{  4500.000,     1.500,     1.594},
{  4000.000,     1.500,     2.478},
{  3500.000,     1.500,     3.089},
{  3000.000,     1.500,     3.820},
{  2500.000,     1.500,     4.370},
{  2000.000,     1.500,     3.727},
{  1500.000,     1.500,     2.922},
{  1000.000,     1.500,     0.000},
{  6000.000,     1.300,     0.209},
{  5500.000,     1.300,     0.791},
{  5000.000,     1.300,     1.282},
{  4500.000,     1.300,     2.233},
{  4000.000,     1.300,     3.087},
{  3500.000,     1.300,     4.207},
{  3000.000,     1.300,     5.546},
{  2500.000,     1.300,     6.257},
{  2000.000,     1.300,     5.377},
{  1500.000,     1.300,     3.668},
{  1000.000,     1.300,     0.000},
{  6000.000,     1.100,     0.211},
{  5500.000,     1.100,     0.892},
{  5000.000,     1.100,     1.629},
{  4500.000,     1.100,     2.788},
{  4000.000,     1.100,     4.510},
{  3500.000,     1.100,     6.506},
{  3000.000,     1.100,     8.462},
{  2500.000,     1.100,     9.461},
{  2000.000,     1.100,     9.691},
{  1500.000,     1.100,     5.775},
{  1000.000,     1.100,     0.000},
{  5500.000,     0.900,     0.925},
{  5000.000,     0.900,     1.958},
{  4500.000,     0.900,     3.491},
{  4000.000,     0.900,     6.391},
{  3500.000,     0.900,     8.434},
{  3000.000,     0.900,    11.647},
{  2500.000,     0.900,    15.982},
{  2000.000,     0.900,    16.097},
{  1500.000,     0.900,    14.561},
{  1000.000,     0.900,     4.522},
{  4500.000,     0.700,     3.537},
{  4000.000,     0.700,     7.253},
{  3500.000,     0.700,    11.782},
{  3000.000,     0.700,    17.781},
{  2500.000,     0.700,    27.240},
{  2000.000,     0.700,    29.800},
{  1500.000,     0.700,    19.488},
{  1000.000,     0.700,    12.053},
{  3000.000,     0.500,    21.530},
{  2500.000,     0.500,    38.922},
{  2000.000,     0.500,    53.574},
  {  1500.000,     0.500,    43.574},
{  1000.000,     0.500,    28.226}
 }


==> anc/14TeVPlot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    180833,       3431]
NotebookOptionsPosition[    180104,       3405]
NotebookOutlinePosition[    180441,       3420]
CellTagsIndexPosition[    180398,       3417]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.74098198696091*^9, 3.7409820892787743`*^9}, {
   3.74098212040742*^9, 3.740982120570292*^9}, 3.7409822470537863`*^9, {
   3.74098230149044*^9, 3.740982306727195*^9}, {3.7409823390099154`*^9, 
   3.7409824341466293`*^9}, {3.7409824904999323`*^9, 3.740982537483736*^9}, {
   3.740982629032275*^9, 3.740982634280072*^9}, {3.7409828605320807`*^9, 
   3.740982902214076*^9}, {3.740983167200303*^9, 3.740983168384033*^9}, {
   3.740983269828093*^9, 3.740983371017276*^9}, {3.7409834119800987`*^9, 
   3.740983524980793*^9}, {3.740983670784134*^9, 3.7409836921707907`*^9}, 
   3.740983804446335*^9, {3.740984013143999*^9, 3.740984015296726*^9}, 
   3.7409847327975903`*^9, {3.740984927942854*^9, 3.740984951646164*^9}, {
   3.740985179164291*^9, 3.740985233636484*^9}, {3.74098531711862*^9, 
   3.740985363748596*^9}, {3.740985402602755*^9, 3.740985408035615*^9}, 
   3.740988678733602*^9, {3.7409887407450953`*^9, 3.740988851648501*^9}, {
   3.740988902224557*^9, 3.740989030368925*^9}, {3.740989095236187*^9, 
   3.740989103431209*^9}, {3.740989149738598*^9, 3.740989151850143*^9}, {
   3.740989219032391*^9, 3.740989306226818*^9}, 3.740989386920701*^9, {
   3.740989495019888*^9, 3.740989536305361*^9}, {3.741072825400515*^9, 
   3.741072829209035*^9}, {3.741348713469698*^9, 3.741348736732337*^9}}],

Cell[TextData[{
 "Recall that we require the relationship ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "\[Mu]\[Mu]"], 
     SubscriptBox["g", "bs"]}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MZ", 
       RowBox[{"31", "TeV"}]], ")"}], "2"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.741361852754982*^9, 3.7413618920682287`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabledata", "=", 
     RowBox[{"Import", "[", "\"\<14TeVMDM_edit.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datafn", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"tabledata", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "To", " ", "stop", " ", "plotting", " ", "contours", " ", "below", " ", 
      "Bs"}], "-", 
     RowBox[{"mixing", " ", "region"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn2", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"datafn", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "&&", " ", 
      RowBox[{
       RowBox[{"y", "/", "x"}], ">", 
       RowBox[{"1", "/", "6490"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{"1", "/", "6.49"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LenzApprox", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{
          RowBox[{"1", "/", "6.49"}], "*", 
          RowBox[{"(", 
           RowBox[{"600", "/", "148"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Blue"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Neutrino", " ", "Trident", " ", "production"}], ",", " ", 
     RowBox[{"from", " ", "1803.04430"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TridentRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], ">", 
         RowBox[{"1", "/", "0.39"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Green"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Widths", " ", "for", " ", "the", " ", "MDM", " ", "model"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]Zff", "[", 
     RowBox[{"MZTeV_", ",", "gff_", ",", "colourfactor_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"colourfactor", "*", "gff", "*", 
       RowBox[{"Conjugate", "[", "gff", "]"}], "*", "MZTeV"}], 
      RowBox[{"24", "\[Pi]"}]], "//", "Chop"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKMangle", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "t12", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t12", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t13", "]"}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[Delta]13"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sin", "[", "t12", "]"}]}], 
           RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t23", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cos", "[", "t12", "]"}]}], 
           RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", "t23", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKM", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"VCKMangle", "/.", 
         RowBox[{"t12", "\[Rule]", 
          RowBox[{"13.04", "*", "2", 
           RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
        RowBox[{"t13", "\[Rule]", 
         RowBox[{".201", "*", "2", 
          RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
       RowBox[{"t23", "\[Rule]", 
        RowBox[{"2.38", "*", "2", 
         RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
      RowBox[{"\[Delta]13", "\[Rule]", "1.2"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKMdagger", "=", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Transpose", "[", "VCKM", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]Ztot", "[", 
     RowBox[{
     "MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "guu_", ",", "gcc_", ",", "gtt_", 
      ",", "gtu_", ",", "gtc_", ",", "gcu_", ",", "gdd_", ",", "gss_", ",", 
      "gbb_", ",", "gbs_", ",", "gbd_", ",", "gds_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]Zff", "[", 
          RowBox[{"MZTeV", ",", "#", ",", "3"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "guu", ",", "gcc", ",", "gtt", ",", "gdd", ",", "gss", ",", "gbb"}], 
         "}"}]}], "]"}], "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"Total", "[", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]Zff", "[", 
           RowBox[{"MZTeV", ",", "#", ",", "3"}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "gtu", ",", "gtc", ",", "gcu", ",", "gbs", ",", "gbd", ",", "gds"}],
           "}"}]}], "]"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"\[CapitalGamma]Zff", "[", 
       RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]", ",", "1"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]dMDM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "gbbvar"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]dtildeMDM", "=", 
     RowBox[{"VCKMdagger", ".", "matrix\[Lambda]dMDM", ".", "VCKM"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]dtildeMDM", "[", "gbb_", "]"}], ":=", 
    RowBox[{
     RowBox[{"matrix\[Lambda]dtildeMDM", "/.", 
      RowBox[{"{", 
       RowBox[{"gbbvar", "\[Rule]", "gbb"}], "}"}]}], "//", "Chop"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]utildeMDM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "gbbvar"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]utildeMDM", "[", "gbb_", "]"}], ":=", 
    RowBox[{
     RowBox[{"matrix\[Lambda]utildeMDM", "/.", 
      RowBox[{"{", 
       RowBox[{"gbbvar", "\[Rule]", "gbb"}], "}"}]}], "//", "Chop"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "gbb_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Guu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gdd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gss", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbs", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gds", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ztot", "[", 
        RowBox[{
        "MZTeV", ",", "g\[Mu]\[Mu]", ",", "Guu", ",", "Gcc", ",", "Gtt", ",", 
         "Gtu", ",", "Gtc", ",", "Gcu", ",", "Gdd", ",", "Gss", ",", "Gbb", 
         ",", "Gbs", ",", "Gbd", ",", "Gds"}], "]"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotMDMfixedgbs", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "gbb_", ",", "gbs_"}], 
      "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Guu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gdd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gss", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbs", "=", "gbs"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Gbd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gds", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ztot", "[", 
        RowBox[{
        "MZTeV", ",", "g\[Mu]\[Mu]", ",", "Guu", ",", "Gcc", ",", "Gtt", ",", 
         "Gtu", ",", "Gtc", ",", "Gcu", ",", "Gdd", ",", "Gss", ",", "Gbb", 
         ",", "Gbs", ",", "Gbd", ",", "Gds"}], "]"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gbbRKMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{"0.025206020603370415`", " ", 
       SuperscriptBox["MZTeV", "2"]}], "g\[Mu]\[Mu]"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_"}], "]"}], ":=", 
     RowBox[{"\[CapitalGamma]ZtotMDM", "[", 
      RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]", ",", 
       RowBox[{"gbbRKMDM", "[", 
        RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WidthPlot", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.25"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"MZTeV", ",", "1", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmu", ",", "0.001", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"ContourStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Gray"}], "}"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LimitPlot100TeV", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"datafn2", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], "==",
           "2"}], ",", 
         RowBox[{
          RowBox[{"datafn2", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], 
          "\[Equal]", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "1.0", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.5", ",", "3.0"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Thick"}], "}"}]}], ",", " ", 
       RowBox[{"LabelStyle", "\[Rule]", "17"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)\>\""}], "}"}]}], 
       ",", 
       RowBox[{
       "PlotLabel", "\[Rule]", 
        "\"\<14 TeV, 3\!\(\*SuperscriptBox[\(ab\), \(-1\)]\), MDM \
Model\>\""}], ",", 
       RowBox[{"PlotLegends", "->", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"LineLegend", "[", 
           RowBox[{"Automatic", ",", 
            RowBox[{"{", 
             RowBox[{
             "\"\<95% sensitivity\>\"", ",", "\"\<99% sensitivity\>\""}], 
             "}"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.70", ",", "0.9"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FinalPlot", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "LimitPlot100TeV", ",", "BRegion", ",", "LenzApprox", ",", "WidthPlot", 
      ",", "TridentRegion", ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing\>\"", ",", "Red", 
             ",", "14"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "0.5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Trident\>\"", ",", "Green", ",", "14"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"1.3", ",", "2.8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Rotate", "[", 
              RowBox[{
              "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(Z'\)]\)=0.25\!\(\
\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", 
               RowBox[{
                RowBox[{"Pi", "/", "4"}], "-", "0.15"}]}], "]"}], ",", "Gray",
              ",", "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "0.6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<14TeVMDM.pdf\>\"", ",", "FinalPlot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.740989562080646*^9, 3.740989606862122*^9}, {
   3.7409896454816103`*^9, 3.7409898352567673`*^9}, {3.740989881307261*^9, 
   3.740989888226603*^9}, {3.740990277288301*^9, 3.7409906911856956`*^9}, {
   3.740990801868626*^9, 3.74099097805184*^9}, {3.740991187823945*^9, 
   3.740991205426662*^9}, {3.74099132267339*^9, 3.740991392515757*^9}, {
   3.740991682369567*^9, 3.7409919692755623`*^9}, {3.740992001230236*^9, 
   3.74099209120514*^9}, {3.740992144893557*^9, 3.7409921459704733`*^9}, {
   3.740992218541564*^9, 3.7409923881683187`*^9}, {3.740992442487705*^9, 
   3.740992454642949*^9}, {3.740994189840678*^9, 3.740994360295323*^9}, {
   3.7409943996868753`*^9, 3.740994434454376*^9}, {3.7409944861085453`*^9, 
   3.740994723830886*^9}, {3.740994874009605*^9, 3.7409948775400467`*^9}, {
   3.741066185694469*^9, 3.741066211436887*^9}, {3.741066273881919*^9, 
   3.741066309193383*^9}, {3.741066340635614*^9, 3.741066365535632*^9}, {
   3.7410664135294333`*^9, 3.741066452535541*^9}, {3.741066515965582*^9, 
   3.741066607387931*^9}, {3.741066679941236*^9, 3.741066680106615*^9}, {
   3.741066777909347*^9, 3.741066834839409*^9}, {3.741066932986394*^9, 
   3.741066936784102*^9}, {3.741071505606716*^9, 3.741071511462782*^9}, {
   3.741071601217081*^9, 3.7410716292268267`*^9}, {3.741071662660809*^9, 
   3.741071712256955*^9}, {3.741071762117959*^9, 3.741071841270246*^9}, {
   3.741071891416271*^9, 3.741071964601211*^9}, {3.74107202358374*^9, 
   3.7410721083532753`*^9}, {3.741072168822629*^9, 3.741072182467442*^9}, {
   3.7410722223159227`*^9, 3.7410723189521217`*^9}, {3.741072423296954*^9, 
   3.7410726658696413`*^9}, {3.741072712975526*^9, 3.741072720024846*^9}, {
   3.741072800627102*^9, 3.741072806453053*^9}, {3.741073147203783*^9, 
   3.7410731496664953`*^9}, {3.741073441476657*^9, 3.741073444309513*^9}, {
   3.7411468306090927`*^9, 3.741146933137642*^9}, {3.7411471033314047`*^9, 
   3.7411471347843113`*^9}, {3.741348899621533*^9, 3.741349041767564*^9}, {
   3.741349243291206*^9, 3.741349268840064*^9}, {3.741350983272436*^9, 
   3.741351212618011*^9}, {3.7413569571136837`*^9, 3.741357008841742*^9}, {
   3.741357068368729*^9, 3.741357111283761*^9}, {3.741357155425332*^9, 
   3.7413571857679977`*^9}, {3.741357388309396*^9, 3.741357411197753*^9}, {
   3.7413601436792507`*^9, 3.741360178443017*^9}, {3.741360320647303*^9, 
   3.7413603552249727`*^9}, {3.741360422057741*^9, 3.7413604524011602`*^9}, {
   3.741360506049357*^9, 3.741360508622017*^9}, 3.7413609477860203`*^9, {
   3.741361044667345*^9, 3.741361240567244*^9}, {3.7413612815869226`*^9, 
   3.741361373651929*^9}, {3.741361803728437*^9, 3.7413618223524437`*^9}, {
   3.7413621322967043`*^9, 3.741362315674411*^9}, {3.7413639933956833`*^9, 
   3.741363993471458*^9}, {3.741431461757185*^9, 3.741431776360444*^9}, {
   3.745265013276493*^9, 3.745265151522753*^9}, {3.7452660050360327`*^9, 
   3.745266049769165*^9}, {3.745266080026016*^9, 3.745266098036756*^9}, {
   3.745266337409094*^9, 3.745266338026462*^9}, {3.745266397402835*^9, 
   3.7452664515852337`*^9}, {3.7452666006500607`*^9, 3.745266603072995*^9}, {
   3.7452666838406553`*^9, 3.745266722322981*^9}, {3.745266752545648*^9, 
   3.745266758910447*^9}, {3.745266828391328*^9, 3.745266830147311*^9}, {
   3.7455253928871593`*^9, 3.745525400753255*^9}, {3.74552546792829*^9, 
   3.745525473416421*^9}, {3.745525787559231*^9, 3.745525821135735*^9}, {
   3.7455258806980886`*^9, 3.7455259364615707`*^9}, {3.745526034229311*^9, 
   3.7455260632177877`*^9}, {3.7455263442438183`*^9, 3.74552635827791*^9}, {
   3.745528835344489*^9, 3.7455289479297047`*^9}, {3.745529146533094*^9, 
   3.745529175780306*^9}, {3.745726315816646*^9, 3.7457263796354027`*^9}, {
   3.745733490643095*^9, 3.745733658459584*^9}, {3.745733748637787*^9, 
   3.745733782646317*^9}, {3.745733952551396*^9, 3.7457339673730783`*^9}, {
   3.745734000279407*^9, 3.745734016506805*^9}, {3.745734062037278*^9, 
   3.7457341232886353`*^9}, {3.745734168575387*^9, 3.745734203203203*^9}, {
   3.7457342929942293`*^9, 3.745734331227563*^9}, {3.7457343896386433`*^9, 
   3.7457345585512543`*^9}, {3.745735391744237*^9, 3.745735587894267*^9}, {
   3.745735650428199*^9, 3.7457357159489107`*^9}, {3.74573911054039*^9, 
   3.745739124320387*^9}, {3.7457879762017183`*^9, 3.7457879818395977`*^9}, {
   3.745788028353582*^9, 3.745788038832301*^9}, {3.745818929587388*^9, 
   3.745818953904611*^9}, {3.745819172007799*^9, 3.745819179133718*^9}, {
   3.745819223202981*^9, 3.745819346841317*^9}, {3.7458203526467648`*^9, 
   3.7458203665697603`*^9}, {3.7458204003983*^9, 3.745820410023123*^9}, {
   3.745820544952902*^9, 3.745820546453277*^9}, {3.745820577638178*^9, 
   3.745820580328329*^9}, {3.7458419270933847`*^9, 3.7458419303519697`*^9}, 
   3.7458419834901447`*^9, {3.745842327681422*^9, 3.7458423303167963`*^9}, {
   3.746419063209324*^9, 3.746419067196262*^9}, {3.7464190986571302`*^9, 
   3.746419205298451*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Interpolation","udeg",
   "\"Interpolation on unstructured grids is currently only supported for \
InterpolationOrder->1 or InterpolationOrder->All. Order will be reduced to 1.\
\"",2,380,67,25509618434430433919,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745735393151856*^9, 3.745735567654951*^9}, {
   3.7457356340527763`*^9, 3.745735716425612*^9}, 3.745787985446742*^9, 
   3.745818980072874*^9, 3.745819186141118*^9, {3.745819268894771*^9, 
   3.745819347680181*^9}, 3.745820367837833*^9, 3.745820410982623*^9, 
   3.745820547528212*^9, 3.745821184209571*^9, 3.745841991439563*^9, 
   3.745842334741562*^9, 3.7464190683370113`*^9, {3.746419122223461*^9, 
   3.746419206156479*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"3571.428571428571`\\\", \\\",\\\", \\\"0.5`\\\"}], \\\"}\\\"}]\\) \
lies outside the range of data in the interpolating function. Extrapolation \
will be used.\"",2,400,68,25509618434430433919,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745735393151856*^9, 3.745735567654951*^9}, {
   3.7457356340527763`*^9, 3.745735716425612*^9}, 3.745787985446742*^9, 
   3.745818980072874*^9, 3.745819186141118*^9, {3.745819268894771*^9, 
   3.745819347680181*^9}, 3.745820367837833*^9, 3.745820410982623*^9, 
   3.745820547528212*^9, 3.745821184209571*^9, 3.745841991439563*^9, 
   3.745842334741562*^9, 3.7464190683370113`*^9, {3.746419122223461*^9, 
   3.746419206935594*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"9357.142857142857`\\\", \\\",\\\", \\\"1.392857142857143`\\\"}], \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,400,69,25509618434430433919,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745735393151856*^9, 3.745735567654951*^9}, {
   3.7457356340527763`*^9, 3.745735716425612*^9}, 3.745787985446742*^9, 
   3.745818980072874*^9, 3.745819186141118*^9, {3.745819268894771*^9, 
   3.745819347680181*^9}, 3.745820367837833*^9, 3.745820410982623*^9, 
   3.745820547528212*^9, 3.745821184209571*^9, 3.745841991439563*^9, 
   3.745842334741562*^9, 3.7464190683370113`*^9, {3.746419122223461*^9, 
   3.746419206957718*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"6705.357142857144`\\\", \\\",\\\", \\\"1.0357142857142858`\\\"}], \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,400,70,25509618434430433919,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745735393151856*^9, 3.745735567654951*^9}, {
   3.7457356340527763`*^9, 3.745735716425612*^9}, 3.745787985446742*^9, 
   3.745818980072874*^9, 3.745819186141118*^9, {3.745819268894771*^9, 
   3.745819347680181*^9}, 3.745820367837833*^9, 3.745820410982623*^9, 
   3.745820547528212*^9, 3.745821184209571*^9, 3.745841991439563*^9, 
   3.745842334741562*^9, 3.7464190683370113`*^9, {3.746419122223461*^9, 
   3.746419206965415*^9}}],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,400,71,25509618434430433919,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745735393151856*^9, 3.745735567654951*^9}, {
   3.7457356340527763`*^9, 3.745735716425612*^9}, 3.745787985446742*^9, 
   3.745818980072874*^9, 3.745819186141118*^9, {3.745819268894771*^9, 
   3.745819347680181*^9}, 3.745820367837833*^9, 3.745820410982623*^9, 
   3.745820547528212*^9, 3.745821184209571*^9, 3.745841991439563*^9, 
   3.745842334741562*^9, 3.7464190683370113`*^9, {3.746419122223461*^9, 
   3.746419206972249*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxNmAlYzN/3x1u0bzOfKUUhJEJaqFCcS6GINpE2ilKSlGxJsiUt0mKLFFFK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      "], {{}, {}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          LineBox[CompressedData["
1:eJwd0wOfEAYAxuEue7Va1lXbsm1zC5ddl3XZ5rK11dJybbll27Zt20+9v//z
Ed7A4DZBIQGhLOB7oUIThrCEIzwRiEgkIhOFqEQjOj8Qg5j8SCxi8xNxiEs8
4pOAhCQiMUlISjICSU4KUvIzv/ArqUhNGtKSjvRkICOZyEwWspKN7OQgJ7nI
TR7yko/8FKAghShMEYpSjOKUoCSlKE0ZyvIbv1OO8lSgIkFUojJVqEo1qlOD
mtSiNnWoSz3q04BgGtKIxjShKc1oTgta0orWhNCGtrSjPR3oSCc604WudKM7
PehJL3rTh770oz8DGMggBvMHQxjKMIYzgpGMYjRjGMs4xjOBiUxiMlP4k7+Y
yjT+ZjozmMksZvMPc5jLPOazgIUsYjFL+Jf/WMoylrOClaxiNWv4n7WsYz0b
2MgmNrOFrWxjOzvYyS52s4e97GM/BzjIIQ5zhKMc4zgnOMkpTnOGs5zjPBe4
yCUuc4WrXOM6N7jJLW5zh7vc4z4PeMgjHvOEpzzjOS94ySte84a3vOM9H/jI
Jz7zhW/n/wqYtIE2
           "]]},
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  TemplateBox[{
                    RowBox[{
                    StyleBox[
                    TagBox["InterpolatingFunction", "SummaryHead"], 
                    "NonInterpretableSummary"], 
                    StyleBox["[", "NonInterpretableSummary"], 
                    DynamicModuleBox[{Typeset`open$$ = False}, 
                    PanelBox[
                    PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1000.`", ",", "6000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "4.1`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1000.`", ",", "6000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "4.1`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Unstructured\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic], 
                    BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
                    StyleBox["]", "NonInterpretableSummary"]}]}, "CopyTag", 
                   DisplayFunction -> (#& ), 
                   InterpretationFunction -> (
                    "InterpolatingFunction[{{1000., 6000.}, {0.5, 4.1}}, <>]"& \
)], False, Selectable -> False, Editable -> False, SelectWithContents -> 
                  True], "[", 
                 RowBox[{
                   RowBox[{"1000", " ", "mzp"}], ",", "gmumu"}], "]"}], "&&", 
               
               RowBox[{
                 FractionBox["gmumu", 
                  RowBox[{"1000", " ", "mzp"}]], ">", 
                 FractionBox["1", "6490"]}]}], ")"}], "\[Equal]", "2"}]],
        Annotation[#, And[
           
           InterpolatingFunction[{{1000., 6000.}, {0.5, 4.1}}, {
            5, 4225, 0, {199, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, {
             NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllD2qVEEQRi/DDCODoltwDS7AuwYjY0FT3wJcgFknQqNJBx28wEBE5C7B
RPcw0UQ3GZhgYECs+akj3/cuPB6Hr6rnUHT18zfvX71dDMPwK/7O/y/f3TS+
u3zPxgt/+Kn88Yfyp+/K4zfl11+V7+7tvG79zeqr5cXyaXxx+Z7iKxy+wuEr
HL7C4Sscvnpet/5m9dXyYvk0fvl8/p7gKxy+wuErHL7C4Sscvnpet/5m9dXy
Yvl0/T88xlc4fIXDVzh8hcNXOHz1vG79zeqr5cXyvL8bfIW5vxt8hbm/G3yF
ub95Xrf+ZvXV8mL5NP75ff4e4SscvsLhKxy+wuErHL56Xrf+ZvXV8mJ57tsa
X2H2bY2vMPu2xleYfcvzuvU3q6+WF8tz31b4CrNvK3yF2bcVvsLsW57Xrb9Z
fbW8WJ77tsRXmH1b4ivMvi3xFWbf8ryuzL5lfbW8WJ77tsBXmH1b4CvMvi3w
FWbf8rxu/c3qq+XF8ty3AV9h9m3AV5h9G/AVZt/yvG79zeqr5cXynO/flzrf
GzPfGzPfGzPfGzPfGzPfPK9bf7P6anmxPN+HE77CvA8nfIV5H074CvM+nPDV
/mb11fJiee7bEV9h9u2IrzD7dsRXmH074qv9zeqr5cXyvL8HfIW5vwd8hbm/
B3yFub8HfLW/WX21vFie7+8eX2He3z2+wry/e3yFeX/3+Gp/s/pqeXngd/Wf
bZ6zzXO2ec42z9nmOds8Z5vnbPOcbZ7/f/+6bzvb753t9872e2f7veP3tb5a
Xh6cd72PW7vPW7vPW7vPW85L/gfLBm+N
              "], {
               NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBHwTg+yFib1JiAgAAAFoBAAADAAAAx8bCwsbBsLq5wbrCubrBxsXBwcC5
wMHFwMXEucC4r7iuuK+5rri3r66jwL+4ua+wsK+kpaSapKWwj5qZjoSPg3mE
pJmamaOYo5mkmKOimZiOjoOEjYOOgniDg3h5jY6YmY6PpK+jeXhtrq2jxMO/
t7++t7i/oqOttq23rKKtl5iiw76/ra63vr22vb7Dtr21vra3rLWrtay2q7W0
oqyhvby1tqytw7y9oKyrjZeMjZiXjJeWjYyBgoF3gYKNd4F2gnd4jIuBjYKD
oaCWoKGsi5aVi4yWgYB2gYuAgHV2f3WAgIuKdnVqdXRqlpehl6Khd3Zrq6qg
v8DEeHdsbm1jbW55Y21iTVhXYlhjV1hibWxiYmFXYWJsYWxrV2FWTFZLVkxX
S1ZVTEtAYWBWV0xNbXhsTUxBN0JBLDc2FiEgCxYVLCshQUA2QEFMKzY1QTY3
KyAhKiArFQoLFAoVFSAfIBUWNkA1NissQk1BS0pAVVZgYGtqVWBfSktVQD81
QEo/P0pJNT80VVRKYGFrVFVfaV9qXlRfSUpUPz40P0k+SD5JND4zSVRTX2Bq
a3ZqNTQpKikfKjUpHykeKh8gCRQTHhQfExQeFAkKKSgeHxQVHR4oMigzJx0o
HRMeEwgJCBMSEgcIEQcSEx0SEh0cKCkzNDMpMz49NSorbHdrlqCVqqu0tLy7
qrSzn6CqipWUlaCflJWflYqLqqmftLW8qaqzs7uyqbOynp+plJ6TlJ+ek56d
ipSJqaies7S7vMO7iJSTf4l+iX+KfomIf350dGlqc2l0aF5paV5fc3R+f3R1
fn1zfX6IfYiHc31yaF1eXWhncmdoZ3JxaHNyXWdcfXxyc2hpiZSIXl1Sk5KI
in+AsrGosbK7nainnZ6oh4iSnJKdkYeSfH2HsaeokpOdp6acpqexnKabp5yd
kZuQm5Gch5GGnJGShZGQcXx7hnyHZnFwZmdxXGZbXGdmZVtmXFtQhnt8cnxx
e4V6hXuGe3pvcGVmZXBvb2RlcHtvW2Vae3BxhpGFWWVkqKmyXVxRU1JIU15S
SFJHU0hJMj08Rz1IPD1HPTIzUlFHSD0+UVBGUVxQO0ZFRjxHPDsxOzxGMTsw
PDEyOzowRkdRXVFSMjEmJyYcJzImHCYbJxwdBhEQGxEcEBEbEQYHJiUbHBES
GhslLyUwJBolGhAbEAUGBRAPDwQFDgQPEBoPDxoZJSYwMTAmUEVGMicoUE9F
T1BaT1pZRU9ELzo5RDpFOTpEOi8wT05ERTo7Q0ROQzlEOTguODlDLjgtOS4v
Tk9ZWmVZLy4jJCMZJC8jGSMYJBkaAw4NGA4ZDQ4YDgMEIyIYGQ4PFxgiFw0Y
DQIDAg0MDAECDRcMIiMtLi0jLyQlUFtaXlNUzDWcOA==
                "]]}, {
               
               NDSolve`FEM`LineElement[{{194, 199}, {199, 198}, {176, 186}, {
                186, 194}, {198, 197}, {197, 196}, {154, 165}, {165, 176}, {
                143, 154}, {132, 143}, {121, 132}, {196, 195}, {99, 110}, {
                110, 121}, {77, 88}, {88, 99}, {55, 66}, {44, 55}, {22, 33}, {
                11, 22}, {33, 44}, {10, 11}, {66, 77}, {9, 10}, {8, 9}, {7, 
                8}, {195, 187}, {187, 177}, {177, 166}, {166, 155}, {155, 
                144}, {144, 133}, {133, 122}, {122, 111}, {111, 100}, {100, 
                89}, {6, 7}, {5, 6}, {4, 5}, {78, 67}, {67, 56}, {56, 45}, {
                89, 78}, {3, 4}, {34, 23}, {2, 3}, {1, 2}, {12, 1}, {23, 
                12}, {45, 34}}]}]}, CompressedData["
1:eJxllH1I1WcUx68Wt0uZOGmVVpvZmyOiIiTC5HuWc22Va9WQGCOWFET0/mKr
jY2KERHRxmhjL23rZRtFNOlFxmilS7P3rpppSJkvt9J0Xrveq2m1nnOec5/+
6Ady5f6e+z3nfL7f84zMWz1/aYzH4ykzf4fWZPavPliAc+G0j/b8ewrDJt4e
7d1aiuAf52dP3VmM1nl/vfblw2K8l5ewcNrJC/j9x5KUgnU1OPNLsjkZBP96
TWYLthdd2p9d2AWPPgXrln3d9tlZXMznk//A/Nb8d0nrlKL28efLT2+oxE8s
t6we87nMvCCQvujvd+Mi8G7dm7VrRTtsf01Od8fgW9e6FpzDrhX3ew93HEeE
5cJ+7P5uVaLpAW8Xhp7e+KQcvqPDP1ySUYe10mAV3qnfMujYzBgyRUylkNOL
PuNF+CDeYLm008iNn3B8X3sZerjNb/wYwWpzq9D4GwNoQGUOA2mCfL07hG+z
uKMwDmRzA36n/+RwR0VOXoHWL8YoGbxE9a7i2Ex+Ua2cbuN61wJT4i54uoqc
FsyKizWthZXLPacb9Y27NS3r9349Xw5xK/8mTHOGTC0st0YE/Kmmg//U117l
FXa61scTTveH7/kp11xUKZdqx1fGqm9AUl9+E1AuT/Qz4nSlnTN/gmkO7Xte
ffUrrxo390bzNjc+oH02aC4eqN89WM+xQsDp2lgWOr+4y71ZlRAMt+6on024
vJ8LPVDdFly9wk8n3pfgPMIQwVPqdD8Qo4ucT9G5pXx6g+a/BWVmS978uA0r
xbAOzcczvCUNN+tevOA7h48HipTPDViMdZqD+5q3INjt2PFdmpdufR+C2NUc
xKeMfcvdl/bC9l0DruJPbcQXAjyIbsZb0gnBcq0XYte+p8iQgHhIxloUgeXZ
7XSjXGTN+9fZGMY+VJ9CkLVO7lU+MfQrY/F6yebLS3Y/fPRzO18oXorqRu8Z
m9cAJBa5Qc3ZY+XZhyw/H9k8xpOd+xUSjP6BZPn3c7rRe8D61qz+dmKTGBZD
Nqc+El6VCWT3bjAJ7n5JJPNte5UeVbBBA52unfsyxsjF1IojvNYJPbqnXrJ8
EnX+ZLLHUmhz89jJvtZUWs1dLR5Fsk9JQ5yu3a823c//MVIuzgEk+l8lWV/u
pJDUnT2OxJ7IRJK9HTqJJD+vTyDLMZGMCQZ0HMncfUaozjiy6zGZ7H2dQTb/
mWTv6Sk0g+MyLI3kntqRTuJHfhZJ3i7O0s9s4mO106bTc3mYxZU=
            "], {
            Automatic}][1000 $CellContext`mzp, $CellContext`gmumu], 
           Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
           Rational[1, 6490]] == 2, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          LineBox[CompressedData["
1:eJwV0VdbDgAAQOEvFKISIgllJVnJjrJXVsmMkC3KJiU7W2SPEEJIsjdl9q+8
Lt7nOfcnPq8wqyAoEAg0ESSa0ZwWBBNCS1rRmlDa0JYwwomgHZG0pwMdiaIT
nYmmCzF0JZZudKcHccTTk170pg99SaAfifQniQEMZBCDGUIyQ0lhGMMZwUhG
MZoxpDKWcaSRzngmMJFJTGYKU5nGdGYwkwxmMZs5zGUemWQxn2wWsJBFLGYJ
S8lhGcvJZQUrWUUeq1nDWtaxng1sZBP5bGYL/+cVspVtbGcHO9nFbvawlyL2
UUwJ+ynlAAc5xGGOcJRjlHGcE5zkFKc5w1nOUc55LlDBRS5xmStc5RrXucFN
blHJbe5wlyrucZ8HVPOQRzymhic85Rm1PKeOF9Tzkle85g1vecd7PvCRT3zm
C1/5xncaaOQHP/nFb/7wlyb+Af/MUpM=
           "]]},
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  TemplateBox[{
                    RowBox[{
                    StyleBox[
                    TagBox["InterpolatingFunction", "SummaryHead"], 
                    "NonInterpretableSummary"], 
                    StyleBox["[", "NonInterpretableSummary"], 
                    DynamicModuleBox[{Typeset`open$$ = False}, 
                    PanelBox[
                    PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1000.`", ",", "6000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "4.1`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1000.`", ",", "6000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "4.1`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Unstructured\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic], 
                    BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
                    StyleBox["]", "NonInterpretableSummary"]}]}, "CopyTag", 
                   DisplayFunction -> (#& ), 
                   InterpretationFunction -> (
                    "InterpolatingFunction[{{1000., 6000.}, {0.5, 4.1}}, <>]"& \
)], False, Selectable -> False, Editable -> False, SelectWithContents -> 
                  True], "[", 
                 RowBox[{
                   RowBox[{"1000", " ", "mzp"}], ",", "gmumu"}], "]"}], "&&", 
               
               RowBox[{
                 FractionBox["gmumu", 
                  RowBox[{"1000", " ", "mzp"}]], ">", 
                 FractionBox["1", "6490"]}]}], ")"}], "\[Equal]", "3"}]],
        Annotation[#, And[
           
           InterpolatingFunction[{{1000., 6000.}, {0.5, 4.1}}, {
            5, 4225, 0, {199, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, {
             NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllD2qVEEQRi/DDCODoltwDS7AuwYjY0FT3wJcgFknQqNJBx28wEBE5C7B
RPcw0UQ3GZhgYECs+akj3/cuPB6Hr6rnUHT18zfvX71dDMPwK/7O/y/f3TS+
u3zPxgt/+Kn88Yfyp+/K4zfl11+V7+7tvG79zeqr5cXyaXxx+Z7iKxy+wuEr
HL7C4Sscvnpet/5m9dXyYvk0fvl8/p7gKxy+wuErHL7C4Sscvnpet/5m9dXy
Yvl0/T88xlc4fIXDVzh8hcNXOHz1vG79zeqr5cXyvL8bfIW5vxt8hbm/G3yF
ub95Xrf+ZvXV8mL5NP75ff4e4SscvsLhKxy+wuErHL56Xrf+ZvXV8mJ57tsa
X2H2bY2vMPu2xleYfcvzuvU3q6+WF8tz31b4CrNvK3yF2bcVvsLsW57Xrb9Z
fbW8WJ77tsRXmH1b4ivMvi3xFWbf8ryuzL5lfbW8WJ77tsBXmH1b4CvMvi3w
FWbf8rxu/c3qq+XF8ty3AV9h9m3AV5h9G/AVZt/yvG79zeqr5cXynO/flzrf
GzPfGzPfGzPfGzPfGzPfPK9bf7P6anmxPN+HE77CvA8nfIV5H074CvM+nPDV
/mb11fJiee7bEV9h9u2IrzD7dsRXmH074qv9zeqr5cXyvL8HfIW5vwd8hbm/
B3yFub8HfLW/WX21vFie7+8eX2He3z2+wry/e3yFeX/3+Gp/s/pqeXngd/Wf
bZ6zzXO2ec42z9nmOds8Z5vnbPOcbZ7/f/+6bzvb753t9872e2f7veP3tb5a
Xh6cd72PW7vPW7vPW7vPW85L/gfLBm+N
              "], {
               NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBHwTg+yFib1JiAgAAAFoBAAADAAAAx8bCwsbBsLq5wbrCubrBxsXBwcC5
wMHFwMXEucC4r7iuuK+5rri3r66jwL+4ua+wsK+kpaSapKWwj5qZjoSPg3mE
pJmamaOYo5mkmKOimZiOjoOEjYOOgniDg3h5jY6YmY6PpK+jeXhtrq2jxMO/
t7++t7i/oqOttq23rKKtl5iiw76/ra63vr22vb7Dtr21vra3rLWrtay2q7W0
oqyhvby1tqytw7y9oKyrjZeMjZiXjJeWjYyBgoF3gYKNd4F2gnd4jIuBjYKD
oaCWoKGsi5aVi4yWgYB2gYuAgHV2f3WAgIuKdnVqdXRqlpehl6Khd3Zrq6qg
v8DEeHdsbm1jbW55Y21iTVhXYlhjV1hibWxiYmFXYWJsYWxrV2FWTFZLVkxX
S1ZVTEtAYWBWV0xNbXhsTUxBN0JBLDc2FiEgCxYVLCshQUA2QEFMKzY1QTY3
KyAhKiArFQoLFAoVFSAfIBUWNkA1NissQk1BS0pAVVZgYGtqVWBfSktVQD81
QEo/P0pJNT80VVRKYGFrVFVfaV9qXlRfSUpUPz40P0k+SD5JND4zSVRTX2Bq
a3ZqNTQpKikfKjUpHykeKh8gCRQTHhQfExQeFAkKKSgeHxQVHR4oMigzJx0o
HRMeEwgJCBMSEgcIEQcSEx0SEh0cKCkzNDMpMz49NSorbHdrlqCVqqu0tLy7
qrSzn6CqipWUlaCflJWflYqLqqmftLW8qaqzs7uyqbOynp+plJ6TlJ+ek56d
ipSJqaies7S7vMO7iJSTf4l+iX+KfomIf350dGlqc2l0aF5paV5fc3R+f3R1
fn1zfX6IfYiHc31yaF1eXWhncmdoZ3JxaHNyXWdcfXxyc2hpiZSIXl1Sk5KI
in+AsrGosbK7nainnZ6oh4iSnJKdkYeSfH2HsaeokpOdp6acpqexnKabp5yd
kZuQm5Gch5GGnJGShZGQcXx7hnyHZnFwZmdxXGZbXGdmZVtmXFtQhnt8cnxx
e4V6hXuGe3pvcGVmZXBvb2RlcHtvW2Vae3BxhpGFWWVkqKmyXVxRU1JIU15S
SFJHU0hJMj08Rz1IPD1HPTIzUlFHSD0+UVBGUVxQO0ZFRjxHPDsxOzxGMTsw
PDEyOzowRkdRXVFSMjEmJyYcJzImHCYbJxwdBhEQGxEcEBEbEQYHJiUbHBES
GhslLyUwJBolGhAbEAUGBRAPDwQFDgQPEBoPDxoZJSYwMTAmUEVGMicoUE9F
T1BaT1pZRU9ELzo5RDpFOTpEOi8wT05ERTo7Q0ROQzlEOTguODlDLjgtOS4v
Tk9ZWmVZLy4jJCMZJC8jGSMYJBkaAw4NGA4ZDQ4YDgMEIyIYGQ4PFxgiFw0Y
DQIDAg0MDAECDRcMIiMtLi0jLyQlUFtaXlNUzDWcOA==
                "]]}, {
               
               NDSolve`FEM`LineElement[{{194, 199}, {199, 198}, {176, 186}, {
                186, 194}, {198, 197}, {197, 196}, {154, 165}, {165, 176}, {
                143, 154}, {132, 143}, {121, 132}, {196, 195}, {99, 110}, {
                110, 121}, {77, 88}, {88, 99}, {55, 66}, {44, 55}, {22, 33}, {
                11, 22}, {33, 44}, {10, 11}, {66, 77}, {9, 10}, {8, 9}, {7, 
                8}, {195, 187}, {187, 177}, {177, 166}, {166, 155}, {155, 
                144}, {144, 133}, {133, 122}, {122, 111}, {111, 100}, {100, 
                89}, {6, 7}, {5, 6}, {4, 5}, {78, 67}, {67, 56}, {56, 45}, {
                89, 78}, {3, 4}, {34, 23}, {2, 3}, {1, 2}, {12, 1}, {23, 
                12}, {45, 34}}]}]}, CompressedData["
1:eJxllH1I1WcUx68Wt0uZOGmVVpvZmyOiIiTC5HuWc22Va9WQGCOWFET0/mKr
jY2KERHRxmhjL23rZRtFNOlFxmilS7P3rpppSJkvt9J0Xrveq2m1nnOec5/+
6Ady5f6e+z3nfL7f84zMWz1/aYzH4ykzf4fWZPavPliAc+G0j/b8ewrDJt4e
7d1aiuAf52dP3VmM1nl/vfblw2K8l5ewcNrJC/j9x5KUgnU1OPNLsjkZBP96
TWYLthdd2p9d2AWPPgXrln3d9tlZXMznk//A/Nb8d0nrlKL28efLT2+oxE8s
t6we87nMvCCQvujvd+Mi8G7dm7VrRTtsf01Od8fgW9e6FpzDrhX3ew93HEeE
5cJ+7P5uVaLpAW8Xhp7e+KQcvqPDP1ySUYe10mAV3qnfMujYzBgyRUylkNOL
PuNF+CDeYLm008iNn3B8X3sZerjNb/wYwWpzq9D4GwNoQGUOA2mCfL07hG+z
uKMwDmRzA36n/+RwR0VOXoHWL8YoGbxE9a7i2Ex+Ua2cbuN61wJT4i54uoqc
FsyKizWthZXLPacb9Y27NS3r9349Xw5xK/8mTHOGTC0st0YE/Kmmg//U117l
FXa61scTTveH7/kp11xUKZdqx1fGqm9AUl9+E1AuT/Qz4nSlnTN/gmkO7Xte
ffUrrxo390bzNjc+oH02aC4eqN89WM+xQsDp2lgWOr+4y71ZlRAMt+6on024
vJ8LPVDdFly9wk8n3pfgPMIQwVPqdD8Qo4ucT9G5pXx6g+a/BWVmS978uA0r
xbAOzcczvCUNN+tevOA7h48HipTPDViMdZqD+5q3INjt2PFdmpdufR+C2NUc
xKeMfcvdl/bC9l0DruJPbcQXAjyIbsZb0gnBcq0XYte+p8iQgHhIxloUgeXZ
7XSjXGTN+9fZGMY+VJ9CkLVO7lU+MfQrY/F6yebLS3Y/fPRzO18oXorqRu8Z
m9cAJBa5Qc3ZY+XZhyw/H9k8xpOd+xUSjP6BZPn3c7rRe8D61qz+dmKTGBZD
Nqc+El6VCWT3bjAJ7n5JJPNte5UeVbBBA52unfsyxsjF1IojvNYJPbqnXrJ8
EnX+ZLLHUmhz89jJvtZUWs1dLR5Fsk9JQ5yu3a823c//MVIuzgEk+l8lWV/u
pJDUnT2OxJ7IRJK9HTqJJD+vTyDLMZGMCQZ0HMncfUaozjiy6zGZ7H2dQTb/
mWTv6Sk0g+MyLI3kntqRTuJHfhZJ3i7O0s9s4mO106bTc3mYxZU=
            "], {
            Automatic}][1000 $CellContext`mzp, $CellContext`gmumu], 
           Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
           Rational[1, 6490]] == 3, "Tooltip"]& ]}], 
     GraphicsComplexBox[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG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      "], {{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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            "]], 
           PolygonBox[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
            
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[1, 0, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU
RvVq7635tvfeab7Ve386n9/1uK7nvs7/Puce3/s+5ze+v6fh0JMPOKlcKpV6
rFMqxV9pUSqV7gzZN6R2Kc+tG7J1yHoh64fsGFI3ZJuQrULK2m0XsknIpiEL
U57fUlv8NgjZNmSjkI31Z27DkAbO4V/HnOSrH1JNn4qQzUKqh7QoZXzYNg6p
GbJ5yJzIOzmkb8g+oXcK6RyyfUgN7XYQN/6NjMfaxSnjbRbS0tjU3dw68Glo
feBoYs4tQvY1T5eQetYE7tbWyVx766RPOxmLmtq4Tq3t7BF23cwN3raus9ZR
P7CfkDLertbayFp3sQ78O5iTfK2siT3ZzT5Say/twLW7ewz2PcRH/j7mJk8P
Y2G3t7Xh3914rO2pHzX1Njb+ezmHz67WB46e5mxjHxvb4/1Srq9vyGkhQ0KG
huxvj4hxgPWQ/1BzgKufvcDuMOeodUnK8/uFHKgfNQ2wZrAf5Bz9GOgccfub
k3yHiBufQcam1mPFROwj7B3n8ZrIOyWkX8iRznF27gn9sxh/CTnGHPgfbrw+
1r2fNQ0zNhiPthf97Us/9ctTth8cMtqRGAdbE7iPU6eOE+0RdZxsbrCPsC/0
YKT9xe50sVLrCa6zdop+1DdGTGA8MWUMo0LGOof/SeYk33BrAtOZ1sncuWIi
9viQ48U1wdwjnTtErGdZG3OTzIH/OOOxdo5+1L1/yrjOC5noHD5nWB84zjYn
+Yp7Cmf0fGuixxc4ck4n2yNiXOJITZeJA4wX2wvsrg+ZGnJFyKXaYnelmCa5
NkHs0xxZm2JfwHi5sccb72x9phuDXs41B1hmifvCkNmOF4XMER91XGWd2N2a
8u+ZIVdri13/lPs3I6TS2GC5zhGM19oLcl9j7EuMMcZezNMW7A+E3BGykP1L
OectYDA/uG6zBrDfZL+o9UZ7hD5fW+wWWX+lca8R152OrN1ubfRggbHRb3AP
iHuXMahvpTiwvVs78t/jCK5la2Ff6n5jt8Sa0Q9I2ebekMXGZu0+Y4Prfkf6
ssLayL3c2Oj/sTZqetCawftJyCshr4Y8Ym6wPCZu8L4V8nTIMyEPiwO7Z8VB
/oeMx9qBKeN9XL8V9mNByjU/YayV+j9qTvI9JW58nne/wf6Gfk+GvGQN5Fwt
JrBzTrnOODcvhqzSblTKvq+HvGC8Vdb9iPnfNPZT9uJRe/Cc9YHjZXM+rO0y
sf5XP2p929rozXvWQM73HcH1oTUQ711zYPeOfugfaIvd59YPxoNSruPTUn4+
vO7ax/aCmj4yNvoX+oHxK/cSjD9ph9+34gDv92L9wB5xXjgr34gPu6+Ngf6d
fvj8oB/1/WxsztevYqWOg1PGvibkS3GB6Uf9wMQ55jrjOvxNP+rgucczgWfD
n9YDlv85gvFv6wHXH+bAbkzkXS+kVshf2mJ3bejTQw7h/TRlHPRmnZRH6iil
3Bfq+8fY6CnlOXyuTPlZTY7qKdvhVy3kd7FslPII9k1Sxg2WDVOuE7sNUu4X
+sYp22K3vvFZq5FybPLXdAT7ZinXT+5NrRN9bvyeHTIwZHNtqa91yHYhDUPq
pIwDvFs7gneblHGAt3bK+LDbKmVM6HW13dhYNc3TwF7UME8N1+qnjA+89YyN
vqV7RNwB7lVFSEt9tg1pIg7wNnUEb3NxgLex+LDb3rjozbTFbrnzjUJaGRu8
OzqCt4X4yL2Dsetpu5m1zTJG25R5QMNSfrfuIA7w7uQI3k7iAG978WF3ujF2
C+moLXbdxMRedbUX4N3FkbUu4gNvZ2Oj7+wcPt2N3y6kj7GI8S/WUn737pky
bvDuKQ7w7i5W1noYA30v18nZSxzk3MfYYIc7wv1qcf26Tu699etivEb2Ao4I
r4JfwfngXPAyeCG8CZ4Cl6qnDg+EA8GF1ne94KZb61/NdXzgdbynwYvgbBXu
WXXn0DdxDwsO2sAc64gFfPDGxsYiLhyltWvwl+batlAHCxyopbWxDh+Dm8Iz
m4q1pT7wyCbmAHtbc4Cjnfo25iz4947maOB+trO2ndzjr9m/aPDglHHzztrJ
HF3UwQQP6mo/WIejwW3gH3CKkSnzzJ3NCXfoIfbu2rZyrrv1w48K/trNHC20
3dU6ehoLLtZXDNQBR9vLGnqpgwkO1Ns6WS/4JeMe1t1bnzbO9TQ3nGg/seyv
Tv1wr+I7wT7m4JkDVzhJrP31GeTcicaFaxxsngHq4IIDDbQ21gseyXigeAfq
AxeEpx1l7iPMD5Yj1XuZu+Cvh5mju/EOsLYhpcyviA1HGeEa/OUYbYepgwsO
NNz6WC94JONQ8Q7Xp59zQ8w90hyH2Y+R1kPOgocdbw5qOKXoaco88NRSfufn
nXq2sXmPO00s8KGx5oC7nG1u1keb7xzXBjs3ytrO0J/8cKCzrOFM10YYb7y1
jjX3cdqOs6aJ5sAPvnKJNcCfJpWq+F7B/xjhP9xTOK87laq4HzznJP0mmo/6
LzTfZeY4XduCF16s3WnaXuCejBMXeC/Xn3qmqJMD3jPNnNPVwQgPmlmq4pAF
p2SEc8HvZlgL2OFE14hljns22bk5pSreWPDIWeagnrn6Fzyw0jU4yq3mhANd
Lz540o3uz9RSFQ9kfZ76PGNN0xb/U1Lmhzeb/zZz8I7Fu+SXYlzg2mVimWsv
wHKLtd2uHbXdoU6tC9Xxg/ssEsdidTDCa5YYl3Xep+EM8IUnxb5EH/CtcJ3c
8It7xbJcveCQBae82xzDo9YjU+aL1LPSWKzBZR4RL9znAXGsUgfrQ6XMle5w
veCUjPeJ/UF9Fji30vyPmQN+97iYl5iz4IsPm+O4sBmSMo9ZZg/gZvAWuMLH
5oQDPSuW59XJDSd6wfysFzyS8WnreUGf0Slzv9fEQo7VYn1VHUxwpYJTvmSO
FcZ7SnxwrNddh6d8YE540FtieUed3HCid43BesERGd+0nnf1edK5N8TykTlW
24+PxETO90tVfPI9+7paP/DBs+BXcIDqvqeSk/P+hVi+Uic3POhr87P+uTnh
PT9Zz9f6fOTcj2KB+3wv1h/VwQQ/Kjjlt+Z4X1vW+La5RpzMwWXAuzjl96Fa
YuFa/c3c8KA/xMdcwSkZfylV8cA/zQnv+UtM8CNygBHug/6dPfpbfH/p/4Y5
PitV8UB8yAEvgZ+AC34EDyp4HTr+cBl4EBhZL/gcI/7gY30j48KTaooPflQ9
VfE6dPCxhwWfYyQHnBXOuW7I2JT57RbuN/ykvvjgR7VTFa+rIz64TF3xsV7w
OcYtxVdXn/WcqyW+BuYoeF0D8ZGz4HP1zEEdDbWDc1UYh3i87zcyP/yocari
dU3M3UwdLM3VibuDOnlaqJO/pTr4WqkXvK6VOFqrw4nhb21S5kZwJPgXfKSH
OpjgPe1TFZfrIKaO6mDqpA6mzuqNjNVWTHCfLmLqql5wua5i6qZ+RsqccFf7
1N5YOxijs3O7i5V3er67cf8F0x4p8zkw7akOpr3U8d9bnXi91MHUWx1MfdTB
tI/6iJBDU/6f4GGOXLOXxXhpyv+fOSZlDl9hv3qK9fCUv63zLnFEyt+Iebfg
ecezi+f1USn/5jlydso6tQ0ydl/vdTxDuLcPTfk395NzUtb5znS0I/eaq2Kc
KaZpIVeIYyv3mB4vsq74+/f/MoPM1V/cYB6fMm4wn5/ycxd854UM0+62kPkp
v39Qx5HWda2YwHNhys/CAutQ8U9wL9nHA419r7UOsd6LYjzeHl+XMh9rat+G
m3Oo8fE70z3bV3zDrJ36jl1rv463P3PV2bvrQ+al/I5+hSPvtuwzHBCOBoZK
dex5p4e/UDM9YG/neFY4J/TnFHt4R4y3p6rnNCN7e1rKz+/XtBltT26M8YaU
73czHbmfMM99kPvhzSE3parrh3E357muuN5PFQMY6d84e8jceLGxVxPdH2JP
Mj5n8nz3BlwTxEbsc41P7y9wz+jHWfaEZ9xdKXP+L32m8TypdK6ZZ/hC9/CS
lJ+JYCv+J8F73GTX+rp/l7oXxT7Bp+gTzwju3/DKqSn/n3EZZ8o1bKdpv7/6
KPvAPrF/PGs4u5xb4nBtcF1MNe5Rngeuf74J3B3j0pR57DzHwTG/MuV7boUY
phvzaufp2y0pn5W+jrd4biarc37wm5HyN9u7xQCeQWLr5/p094vY5OD7JxhW
pHzfv8kz0WYtvY19uUFfzgbn+wSl0j0qaqN29pdzf6Jz1zvfuhx7nPL1z/2X
+3LHtezoCdjm2pNj/D3Qs1DpvleKoal7eqPY4G5ws/M8e9TCWefewzw85nTr
aus8ezpDv/mp6pxfaz/HWDtnZqy5xngO5htz+6ircTlfG8V1uIXjVf7muuC6
5XrmvPMNkO9e/F7sPt6uzeNe9+i8a98f43368JtviPH3b0/uMs6+ztfyWlhs
z/i2w/cjrgX2kXPOuxsjZ26N60s9M0s9Q33dU3S+nbDXnGnO80Lz1tJ+iTa8
I/Iu+6lncpln5x7zrjHvPWKYYi7yDLBf3Lt45vDsoSbei5Y7/13I2+7LffaC
PnB+V3pmPgx5KeXr5ZOQV1I+/wvsJ71l/2d5BuBcrN1r/xfY89nGnGXfyce3
2DvNu9A1cvNe805Is3K+Jy53vsJxuTbvh7Qo53vindYI/g1ibv1yvraqxbhh
OV9DP4S8l/L5fzVk63K+b9aOcbV1vRyyVTnfr78K2c7vmXVjfC3lZ3WD+L1t
Od+nfwn5NeVn3qqQZ9zT7rH+WcrP8gdDfnSe76PEJeabIfXL+Tn8U8jPKT8v
68Tcxynfbx5hn1O+f35Az8r5fvVFytc/137NGGuU8/X0R0ibcn5Oc2/4PWWb
6jG3WTk/99rH2KGcnx87xtiqnN8v2sX4TcrPlHXKOR+5msbvb1O+jp8M+Tvl
axBcD4utZTnXcKy1rrLeJ2J8Tvt/2Jxyfg/4LeTRlJ+PnK8ty/mMNY/xXffo
6ZDnU37GNon5tzyrW8Tvzcv5ngSWJ4y/XsytW87vIn+GPJby8/094w4U77Ni
3iTmNi7nZ3XnGDuV87tPx3K+B3H/ed29Z99f8axwTmrFmMr53edt8YGN/v3P
HlLTiynX1Sh+V5Tzs/fzlM8HZ4MzUs/f/weEJXUe
            "]], 
           PolygonBox[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 0, 1], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxFVwk4VOsbt5sk21hm7MbUoCjZwtX7FkVps9QV2iyVnW4obcpWpKJbyVK0
UPZKhUrlSqLrIlF2QtZsGbv5j+T8zzPzzPM+35zvnHf5LZ+Sg5elMxcHB8cM
+zv3O38NwiT5XXzLEhbwpKUyo3oH4QZXlvGgEAvkTsOuRR9ZkLBYsVmPnwXR
9E3sDweS9ujL3+JlgWyXFef+BxwYz3wSF8eOl+YoB0tcJKHSemfJ4pZZWDr3
92gSujHod6+yY9PBZL+Mf0gY1X8SdJpmwedfw6tkpjD6lMWUWpyZhYZnHvXP
PERQo7PKLtx1Fh49SPMqUhbFP91ehUeZzsKP84sOHDUl40vDuj1+H2d+7y+O
+mAiSLKYgZ4MqluBuCSuFJHlcs2ehs1zy/cksVfqww3ZPdOQ82dSal+dFHob
CdTe9Z4C0wFv7f4NFHxULKS4mjwFnvVzL0DBMps6od7Lk6D1WNtbYiMV93dU
0OrzJiDB5htXfR4VFdfE6h34Og7XRQTFEz9RcUfkDU8x7nE4ajAiEyohjYZp
W2q6W5gQpH1Sc9hAGlFnb/6mLUwwXrXv3HETaby7liUY1DQKbzsaTEg0aVzZ
SOc7e+0n+OWz7GbY918ixVw35vwJLRkha4WYVGx6G2/kEDkCAUYSjj1vqSgf
0muR2zQMEbZD32eiqKg1vPGFs+ow8AmbKBn5UvEbjSPC/90QaFa12rWuoKKQ
+uOEAcYQ1Lu5a2xZQsWv7nl6Li2DEJJxUD/lMwXZDzeO2DJI5C8bMd10UHgQ
EiOcvwYcp6C3oG9wi+kARD0bds93puD0w6GqrW0/4MYn98BkBgV5qDtKto/2
w2NSTcCuT1L46mT7+3X9ffP9zJDCyx9rlAwc+6ArOYcrxlEK6ydOu7482gv6
QelL+KSkkEGpt7Z+3gMNyWknkioksTRpw7ORV91E/5z4KV0Kpt3QcDPJIsda
Et8drhjbFdEFJn4h3IFLJTF/kyDXcv4u0M6VPnY8QgInje9u++DaCZ2cjRE+
QRKYyn5dhx2dIC1T9H7AUgLf7v9c6/qlA3RsTB7eUZTAvKRD9v85dcBYODUv
o1gcY2/OXe2gc82R73uWOGa9/Xvv9cPtxLxRhx4Z26i1wyOW37NzU2QMX8ee
kLY24HjsNoFvyXjh1lXz0ZC2ebxcIOPMwMV8l9lWKKKpVAsok/F49zJN0opW
6N9BGRWvFUN4uSulN64FfsExUAx/SoRpdo41g4CbJdd/tmL4XffIyRvOzTAu
na1SbCCGlTR2BXuaQH8L58umelEc51DkU4tvnO+fnyg6PaAmrdnYAGtKy5gM
W1H0nSph9NXXw1Ojy3dKQBSzjxxmQ7AeRAJ+sKI+i+Bjbv/ElUvrCPxZrTNe
tbjzC4zNBJYs2jaHx13BWse+AG2VuHmBhgheLhxVsRf+Aud4L+oyXIRxud0b
/ct8tXB1Lt8PQljMx0Cuqs9g9vXwJRmSEHqKBb0pTaqGTHfzlvXmS7AhS75m
dfqn3/MmiGLbN3Lfmq0C1WNCo6ePLcZtDiI2+tqVULp2TTO5SwCZNhtkzhVV
/J4HAWwMG/xLb1cFqJNaD00+JKGtk2Hz9sgyyGPpBL6KJaHfoUBza58ygn/0
jtr+1D1YBk/7eaaS3Em47spqo2yRMrhjm59+t50X6xWt9B1zin/nz4M76BEU
BfNiKDotFjwuwY1D7TPhhWaF8Hxu2Y4LS7eTZU63vYZc4Y2+f3tzYqZpa4B4
5guwEDZ2YLhx4KSO+PTgx3yCL3cwCq00yPngdIxf0fPaLNBjHGKbqU9hK+/9
EIbfLPBEZ/aFjeTAr3J4TEOq7WXdpOCnsLs0LIBXZQqitV1zS9QfQ554p7fe
x3HY9QvQab/3HwfTXZKa9uz4TToneStjHFIEmP0xwmmQynCrbHrxE7j/HbMT
53sAv8pB/wlhVhvJf/WlwepgSynzTcOwppzlP7T5NuRKS2sK9g4BczZ4TC3g
FnBv5XMtfjkEyXFFitlH4mFBL27L6al0ePw/3vzYgyywOx5OlErtfS8yDNWe
a0te7o2H7alZoW1iw2B07bvvW9d44vkWQhjPaE8DhkGgc7UuE1bnePJbsff/
a6TkTRM73tZjLhfMjhfy4w6eNvPqTYONhj7NK5QmIFSEKR29Oxnar726I9Ux
BayWBq0/Dj0g6uduZ7aNnPwQAntzaVpp0yB0texKnE0qXPTYXZaowiLqN+1P
zqYKs/UsNoNnyWAm0a8eyVr1s7HZ0BXA9P2qxYk79Ej73eKfEv1vanQ5Mh77
DPS1mpZy/uTGeJWAXS7nc4n5KRW1pDzhyIfdwZRBr2s8aJMXu08pJR9eqiVc
UuPgI+ZlHu98yMwcqWi6+QpeUdYPrjnHj+5H+xyC7N4S86sQc6F+lXYh1HHQ
dXaeEMA2oXfbs1SLCDy0qsT6CXsWwXb1u9fVHwngKv/Ftn+dL4K7UnG7d/YL
IIVnLuMiAm+OepMuvPolsF8tTejz5iXYmPMiOOLuBwK/laJnW5S1yuD+Rsap
ZGFhAl82vjdsBHhFcFqoO0tnfTnBF438uRrd+/6Dl9M7Z7R3ixL45Sv6YPDC
VRRveqTctLOvJPjpvxjzyIaAShgVyRCIvC+Kfc2XrN+VV8K0z9JU3yVi+N5C
Usc6q4rgQ0tZqVOMwk9wuF40aTJdDM/G6TzrFayGTWa+0lfHxQh+WeDb8D6v
jjukGjgeEJob3kBGT1eda1ZTNaCa4zkUeUKc4K8FPhcvTj6YsOUL3FqqKHy8
XBxDJYtWRNV8gWHpwp4xtj5URj4NzLj3FXLn0o2TwPjBL16V3XVQfVtPbW2D
BMGnz9ydVl7cLIna/0Q6fUtuIPQrI8+GO+d+I4TmyD3bv0yK4O+HXdVysZ5S
OPat2sfhRTOhl4kK1w8d/qMFKpUbX4/soRB6cdZ9R7fgRQpeTAw81HykldDr
9Ea1j+nPWsFvc5W/ajCV0KOcg5macbepyD9SnORO+QYT1Rv3RN6QJvRtfS15
i2WWNLpvvtBrXdT+u//S+DwVM7f2tMO3K4lqk0kyhH4KkAKPKj+XwT2vT1ts
P9UJy+bqVyWDi3zCmy+ldMIfEY7BNvGyhB63xuiOOz+XxfiRH7vL1nfN169e
FgcqJp/Un+oC+To99X/C5Qi9v/C6XZaaI4cptbNxy4V65uvXLocNBYbLMjx6
YJvGhz5XT3nCPyS+2SDzKUUewzZFuzh39c7Xr18elRNk8lf498G4yQuTg2YK
2GeRKx+yvB881xdmXLymgDmGgZ8jP/bP14+pgFc5Kpy2xP6AnGqRki+CioS/
eXdguqtyrSKqy5pbL8ofgB/DcaN5GxTx+T2vTt0vA7DNI4xrhbci4Z/m51UR
T/aFVhT7DEJuRJLzpwxF/JhO2UttGAQv3sn1kuWKhB/7NX48Sqh8NmMtOX0I
zv+p6ltOUUIZoQKL2tYhUFF1W97qpYTW+Y7e3TnDYMebYFh6Ronwf23HWqO5
g5Tw4futXxu6hn/PvxJq/ntNyGRyGAbp1PO+HUoowfDszZ8egVfxigJp0jTC
b74qit5dt4GGkon/CsySR3/jgYYOFsqXX4yPQulRS4u992hYXKHeZ6/BBNIB
syt6mTTCz7ZX2Rs9KafhpQ2Pgk2ymZBNsVspN03Dh20p3wesxuA+mLTtW65M
+ON5/CjjcwXPqrLkCdhXeDu8/5Yychj43xHJmYDnI8rkhERlwm/r2pC/q91T
xr2fwv6yKJkAjROF6nnflDGLdbuTNT4Jrzm+F2WylAk/zzlXf0U6Ji/jS3Ck
TINMqOwJWQYdz0ZznzTGacgaNEg10KAj/cGE+9+O0/BuU2WB9DY6BrLb586Y
gW4uf1HdPXTselofGZwwAx6cWTsMQ+h4cv9HYZvUWfAuFT1Yc4FOnF860o3C
HkXSMd5x31VRHtZvvNNRMusJK4/JAovEtTr8T+jzeN/MgYohqmblr+moseWW
va0wJy4J5WTtKaLj1/Ixq29LOfFBlEPM4WI6hgf1Drat48SF/axVNzW3XeHC
svVNSbQEOmZd9q0PruFCL1Mf+zOxdOxh00N6AxfqXCDfd7pOxx9e6/Yd6uJC
5hH1qAx5OnIb6IWm0nkwdUMkB7NeGSfn4HOVBxf6EbBnon3dAA+adxnn/rBX
RrEPB17TDHlxYR5ce/oLSkZ48bAY0yVzLw1Vo1+vDVfgw6idg9KC4jScq77R
Zj6keztm66gpoQZl2EW8lg8X8KBybKnpDXl+nBa0O5JzUQF54D6vyyF+1PJ8
Gq38UA7NVnk/7EnjxwV+MCPHHvYq4ceVH3xzC7xkccr6IPfxan7Uvp3Vu/Kk
NMrMDTAnCStiNS1z+am4qOHP2AAaCRf4sECLbH6KQUJuXY+19psoGC60x9JK
g4QZYjFJXPsksD+mTTdvJwkX+H/IlVUQZE/Ccp+CZZy3yVgWZtCa7kxCRfIo
syZEFJ1Tz63oPUrCBb1L8Xu7ve4YCRNDo3gL/IXQVjOM7/IZ9rm29LN9iehi
9AlQ+LA9ZGF/Ena/fD69KJSE1P5/mNcneTFzIHmTRTgJnZ7wP5jt5kLXfAZD
l31uXvAf3/hPj9Sx10ve05pc101BypmWzPeRJNQWCzpVaz0KjEbBjlWXSLjg
vz7JP6jbx47/B5B1IJU=
      "], {{}, {}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0.5], AbsoluteThickness[1.6], Dashing[{Small, Small}], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
            35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67,
            68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
           84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100}]},
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"gmu", " ", "MZTeV", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
               RowBox[{"12", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"0.00005055895102424578`", " ", 
                 SuperscriptBox["MZTeV", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
               RowBox[{"gmu", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
           "\[Equal]", "0.1`"}]],
        Annotation[#, $CellContext`MZTeV^(-1) (
           Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
            Conjugate[$CellContext`gmu] + 
           0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
            Conjugate[$CellContext`gmu]^(-1) Conjugate[$CellContext`MZTeV]^2) == 
         0.1, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0.5], AbsoluteThickness[1.6], Dashing[{Small, Small}], 
          LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112,
            113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
           126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
           139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
           152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
           165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
           178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
           191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
           204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
           217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
           230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
           243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253}]},
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"gmu", " ", "MZTeV", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
               RowBox[{"12", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"0.00005055895102424578`", " ", 
                 SuperscriptBox["MZTeV", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
               RowBox[{"gmu", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
           "\[Equal]", "0.25`"}]],
        Annotation[#, $CellContext`MZTeV^(-1) (
           Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
            Conjugate[$CellContext`gmu] + 
           0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
            Conjugate[$CellContext`gmu]^(-1) Conjugate[$CellContext`MZTeV]^2) == 
         0.25, "Tooltip"]& ]}], GraphicsComplexBox[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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      "], {{
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
            "]], 
           PolygonBox[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
            57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
            132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
            132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41, 
            1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {147,
             148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 160, 
            55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 53, 
            29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 66}, {
            201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {168, 
            157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 167, 
            59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 64, 
            17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 39}, {
            135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {112, 
            143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 191, 
            72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 79, 
            7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 68}, {
            190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {189, 
            118, 84, 69}}]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 1, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 
         10, 11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
         109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 182,
          204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 202, 
         122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169, 93, 
         96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 153, 
         152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146, 104, 
         198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 162, 100,
          144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131, 142, 141, 
         195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 137, 193, 119,
          124, 123, 40}]}}]}, InsetBox[
     TemplateBox[{"\"95% sensitivity\"","\"99% sensitivity\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "14"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.7, 0.9}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"\\!\\(\\*SubscriptBox[\\(B\\), \\(s\\)]\\) Mixing\"", 
         RGBColor[1, 0, 0], 14, StripOnInput -> False], TraditionalForm]], {
      7, 0.5}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"Trident\"", 
         RGBColor[0, 1, 0], 14, StripOnInput -> False], TraditionalForm]], {
      1.3, 2.8}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.1\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {3, 
      2}, {Right, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox[
         "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(Z'\\)]\\)=0.25\\!\
\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", BoxRotation -> 
          0.6353981633974483], 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {
      8, 0.6}, {Right, Bottom}]},
   Frame->True,
   FrameLabel->{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(Z'\\)]\\) [TeV]\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Mu]\[Mu]\\)]\\)\"", 
      TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->{Automatic, 
     Thickness[Large]},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->17,
   Method->{"DefaultBoundaryStyle" -> Automatic},
   PlotLabel->FormBox[
    "\"14 TeV, 3\\!\\(\\*SuperscriptBox[\\(ab\\), \\(-1\\)]\\), MDM Model\"", 
     TraditionalForm],
   PlotRange->{{1., 10}, {0.5, 3.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJxNmAlYzN/3x1u0bzOfKUUhJEJaqFCcS6GINpE2ilKSlGxJsiUt0mKLFFFK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       "], {{{}, {}, 
         Tooltip[{
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwd0wOfEAYAxuEue7Va1lXbsm1zC5ddl3XZ5rK11dJybbll27Zt20+9v//z
Ed7A4DZBIQGhLOB7oUIThrCEIzwRiEgkIhOFqEQjOj8Qg5j8SCxi8xNxiEs8
4pOAhCQiMUlISjICSU4KUvIzv/ArqUhNGtKSjvRkICOZyEwWspKN7OQgJ7nI
TR7yko/8FKAghShMEYpSjOKUoCSlKE0ZyvIbv1OO8lSgIkFUojJVqEo1qlOD
mtSiNnWoSz3q04BgGtKIxjShKc1oTgta0orWhNCGtrSjPR3oSCc604WudKM7
PehJL3rTh770oz8DGMggBvMHQxjKMIYzgpGMYjRjGMs4xjOBiUxiMlP4k7+Y
yjT+ZjozmMksZvMPc5jLPOazgIUsYjFL+Jf/WMoylrOClaxiNWv4n7WsYz0b
2MgmNrOFrWxjOzvYyS52s4e97GM/BzjIIQ5zhKMc4zgnOMkpTnOGs5zjPBe4
yCUuc4WrXOM6N7jJLW5zh7vc4z4PeMgjHvOEpzzjOS94ySte84a3vOM9H/jI
Jz7zhW/n/wqYtIE2
            "]]}, And[
            
            InterpolatingFunction[{{1000., 6000.}, {0.5, 4.1}}, {
             5, 4225, 0, {199, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
              False}, {
              NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllD2qVEEQRi/DDCODoltwDS7AuwYjY0FT3wJcgFknQqNJBx28wEBE5C7B
RPcw0UQ3GZhgYECs+akj3/cuPB6Hr6rnUHT18zfvX71dDMPwK/7O/y/f3TS+
u3zPxgt/+Kn88Yfyp+/K4zfl11+V7+7tvG79zeqr5cXyaXxx+Z7iKxy+wuEr
HL7C4Sscvnpet/5m9dXyYvk0fvl8/p7gKxy+wuErHL7C4Sscvnpet/5m9dXy
Yvl0/T88xlc4fIXDVzh8hcNXOHz1vG79zeqr5cXyvL8bfIW5vxt8hbm/G3yF
ub95Xrf+ZvXV8mL5NP75ff4e4SscvsLhKxy+wuErHL56Xrf+ZvXV8mJ57tsa
X2H2bY2vMPu2xleYfcvzuvU3q6+WF8tz31b4CrNvK3yF2bcVvsLsW57Xrb9Z
fbW8WJ77tsRXmH1b4ivMvi3xFWbf8ryuzL5lfbW8WJ77tsBXmH1b4CvMvi3w
FWbf8rxu/c3qq+XF8ty3AV9h9m3AV5h9G/AVZt/yvG79zeqr5cXynO/flzrf
GzPfGzPfGzPfGzPfGzPfPK9bf7P6anmxPN+HE77CvA8nfIV5H074CvM+nPDV
/mb11fJiee7bEV9h9u2IrzD7dsRXmH074qv9zeqr5cXyvL8HfIW5vwd8hbm/
B3yFub8HfLW/WX21vFie7+8eX2He3z2+wry/e3yFeX/3+Gp/s/pqeXngd/Wf
bZ6zzXO2ec42z9nmOds8Z5vnbPOcbZ7/f/+6bzvb753t9872e2f7veP3tb5a
Xh6cd72PW7vPW7vPW7vPW85L/gfLBm+N
               "], {
                NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBHwTg+yFib1JiAgAAAFoBAAADAAAAx8bCwsbBsLq5wbrCubrBxsXBwcC5
wMHFwMXEucC4r7iuuK+5rri3r66jwL+4ua+wsK+kpaSapKWwj5qZjoSPg3mE
pJmamaOYo5mkmKOimZiOjoOEjYOOgniDg3h5jY6YmY6PpK+jeXhtrq2jxMO/
t7++t7i/oqOttq23rKKtl5iiw76/ra63vr22vb7Dtr21vra3rLWrtay2q7W0
oqyhvby1tqytw7y9oKyrjZeMjZiXjJeWjYyBgoF3gYKNd4F2gnd4jIuBjYKD
oaCWoKGsi5aVi4yWgYB2gYuAgHV2f3WAgIuKdnVqdXRqlpehl6Khd3Zrq6qg
v8DEeHdsbm1jbW55Y21iTVhXYlhjV1hibWxiYmFXYWJsYWxrV2FWTFZLVkxX
S1ZVTEtAYWBWV0xNbXhsTUxBN0JBLDc2FiEgCxYVLCshQUA2QEFMKzY1QTY3
KyAhKiArFQoLFAoVFSAfIBUWNkA1NissQk1BS0pAVVZgYGtqVWBfSktVQD81
QEo/P0pJNT80VVRKYGFrVFVfaV9qXlRfSUpUPz40P0k+SD5JND4zSVRTX2Bq
a3ZqNTQpKikfKjUpHykeKh8gCRQTHhQfExQeFAkKKSgeHxQVHR4oMigzJx0o
HRMeEwgJCBMSEgcIEQcSEx0SEh0cKCkzNDMpMz49NSorbHdrlqCVqqu0tLy7
qrSzn6CqipWUlaCflJWflYqLqqmftLW8qaqzs7uyqbOynp+plJ6TlJ+ek56d
ipSJqaies7S7vMO7iJSTf4l+iX+KfomIf350dGlqc2l0aF5paV5fc3R+f3R1
fn1zfX6IfYiHc31yaF1eXWhncmdoZ3JxaHNyXWdcfXxyc2hpiZSIXl1Sk5KI
in+AsrGosbK7nainnZ6oh4iSnJKdkYeSfH2HsaeokpOdp6acpqexnKabp5yd
kZuQm5Gch5GGnJGShZGQcXx7hnyHZnFwZmdxXGZbXGdmZVtmXFtQhnt8cnxx
e4V6hXuGe3pvcGVmZXBvb2RlcHtvW2Vae3BxhpGFWWVkqKmyXVxRU1JIU15S
SFJHU0hJMj08Rz1IPD1HPTIzUlFHSD0+UVBGUVxQO0ZFRjxHPDsxOzxGMTsw
PDEyOzowRkdRXVFSMjEmJyYcJzImHCYbJxwdBhEQGxEcEBEbEQYHJiUbHBES
GhslLyUwJBolGhAbEAUGBRAPDwQFDgQPEBoPDxoZJSYwMTAmUEVGMicoUE9F
T1BaT1pZRU9ELzo5RDpFOTpEOi8wT05ERTo7Q0ROQzlEOTguODlDLjgtOS4v
Tk9ZWmVZLy4jJCMZJC8jGSMYJBkaAw4NGA4ZDQ4YDgMEIyIYGQ4PFxgiFw0Y
DQIDAg0MDAECDRcMIiMtLi0jLyQlUFtaXlNUzDWcOA==
                 "]]}, {
                
                NDSolve`FEM`LineElement[{{194, 199}, {199, 198}, {176, 186}, {
                 186, 194}, {198, 197}, {197, 196}, {154, 165}, {165, 176}, {
                 143, 154}, {132, 143}, {121, 132}, {196, 195}, {99, 110}, {
                 110, 121}, {77, 88}, {88, 99}, {55, 66}, {44, 55}, {22, 
                 33}, {11, 22}, {33, 44}, {10, 11}, {66, 77}, {9, 10}, {8, 
                 9}, {7, 8}, {195, 187}, {187, 177}, {177, 166}, {166, 155}, {
                 155, 144}, {144, 133}, {133, 122}, {122, 111}, {111, 100}, {
                 100, 89}, {6, 7}, {5, 6}, {4, 5}, {78, 67}, {67, 56}, {56, 
                 45}, {89, 78}, {3, 4}, {34, 23}, {2, 3}, {1, 2}, {12, 1}, {
                 23, 12}, {45, 34}}]}]}, CompressedData["
1:eJxllH1I1WcUx68Wt0uZOGmVVpvZmyOiIiTC5HuWc22Va9WQGCOWFET0/mKr
jY2KERHRxmhjL23rZRtFNOlFxmilS7P3rpppSJkvt9J0Xrveq2m1nnOec5/+
6Ady5f6e+z3nfL7f84zMWz1/aYzH4ykzf4fWZPavPliAc+G0j/b8ewrDJt4e
7d1aiuAf52dP3VmM1nl/vfblw2K8l5ewcNrJC/j9x5KUgnU1OPNLsjkZBP96
TWYLthdd2p9d2AWPPgXrln3d9tlZXMznk//A/Nb8d0nrlKL28efLT2+oxE8s
t6we87nMvCCQvujvd+Mi8G7dm7VrRTtsf01Od8fgW9e6FpzDrhX3ew93HEeE
5cJ+7P5uVaLpAW8Xhp7e+KQcvqPDP1ySUYe10mAV3qnfMujYzBgyRUylkNOL
PuNF+CDeYLm008iNn3B8X3sZerjNb/wYwWpzq9D4GwNoQGUOA2mCfL07hG+z
uKMwDmRzA36n/+RwR0VOXoHWL8YoGbxE9a7i2Ex+Ua2cbuN61wJT4i54uoqc
FsyKizWthZXLPacb9Y27NS3r9349Xw5xK/8mTHOGTC0st0YE/Kmmg//U117l
FXa61scTTveH7/kp11xUKZdqx1fGqm9AUl9+E1AuT/Qz4nSlnTN/gmkO7Xte
ffUrrxo390bzNjc+oH02aC4eqN89WM+xQsDp2lgWOr+4y71ZlRAMt+6on024
vJ8LPVDdFly9wk8n3pfgPMIQwVPqdD8Qo4ucT9G5pXx6g+a/BWVmS978uA0r
xbAOzcczvCUNN+tevOA7h48HipTPDViMdZqD+5q3INjt2PFdmpdufR+C2NUc
xKeMfcvdl/bC9l0DruJPbcQXAjyIbsZb0gnBcq0XYte+p8iQgHhIxloUgeXZ
7XSjXGTN+9fZGMY+VJ9CkLVO7lU+MfQrY/F6yebLS3Y/fPRzO18oXorqRu8Z
m9cAJBa5Qc3ZY+XZhyw/H9k8xpOd+xUSjP6BZPn3c7rRe8D61qz+dmKTGBZD
Nqc+El6VCWT3bjAJ7n5JJPNte5UeVbBBA52unfsyxsjF1IojvNYJPbqnXrJ8
EnX+ZLLHUmhz89jJvtZUWs1dLR5Fsk9JQ5yu3a823c//MVIuzgEk+l8lWV/u
pJDUnT2OxJ7IRJK9HTqJJD+vTyDLMZGMCQZ0HMncfUaozjiy6zGZ7H2dQTb/
mWTv6Sk0g+MyLI3kntqRTuJHfhZJ3i7O0s9s4mO106bTc3mYxZU=
             "], {
             Automatic}][1000 $CellContext`mzp, $CellContext`gmumu], 
            Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
            Rational[1, 6490]] == 2], 
         Tooltip[{
           Directive[
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwV0VdbDgAAQOEvFKISIgllJVnJjrJXVsmMkC3KJiU7W2SPEEJIsjdl9q+8
Lt7nOfcnPq8wqyAoEAg0ESSa0ZwWBBNCS1rRmlDa0JYwwomgHZG0pwMdiaIT
nYmmCzF0JZZudKcHccTTk170pg99SaAfifQniQEMZBCDGUIyQ0lhGMMZwUhG
MZoxpDKWcaSRzngmMJFJTGYKU5nGdGYwkwxmMZs5zGUemWQxn2wWsJBFLGYJ
S8lhGcvJZQUrWUUeq1nDWtaxng1sZBP5bGYL/+cVspVtbGcHO9nFbvawlyL2
UUwJ+ynlAAc5xGGOcJRjlHGcE5zkFKc5w1nOUc55LlDBRS5xmStc5RrXucFN
blHJbe5wlyrucZ8HVPOQRzymhic85Rm1PKeOF9Tzkle85g1vecd7PvCRT3zm
C1/5xncaaOQHP/nFb/7wlyb+Af/MUpM=
            "]]}, And[
            
            InterpolatingFunction[{{1000., 6000.}, {0.5, 4.1}}, {
             5, 4225, 0, {199, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
              False}, {
              NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllD2qVEEQRi/DDCODoltwDS7AuwYjY0FT3wJcgFknQqNJBx28wEBE5C7B
RPcw0UQ3GZhgYECs+akj3/cuPB6Hr6rnUHT18zfvX71dDMPwK/7O/y/f3TS+
u3zPxgt/+Kn88Yfyp+/K4zfl11+V7+7tvG79zeqr5cXyaXxx+Z7iKxy+wuEr
HL7C4Sscvnpet/5m9dXyYvk0fvl8/p7gKxy+wuErHL7C4Sscvnpet/5m9dXy
Yvl0/T88xlc4fIXDVzh8hcNXOHz1vG79zeqr5cXyvL8bfIW5vxt8hbm/G3yF
ub95Xrf+ZvXV8mL5NP75ff4e4SscvsLhKxy+wuErHL56Xrf+ZvXV8mJ57tsa
X2H2bY2vMPu2xleYfcvzuvU3q6+WF8tz31b4CrNvK3yF2bcVvsLsW57Xrb9Z
fbW8WJ77tsRXmH1b4ivMvi3xFWbf8ryuzL5lfbW8WJ77tsBXmH1b4CvMvi3w
FWbf8rxu/c3qq+XF8ty3AV9h9m3AV5h9G/AVZt/yvG79zeqr5cXynO/flzrf
GzPfGzPfGzPfGzPfGzPfPK9bf7P6anmxPN+HE77CvA8nfIV5H074CvM+nPDV
/mb11fJiee7bEV9h9u2IrzD7dsRXmH074qv9zeqr5cXyvL8HfIW5vwd8hbm/
B3yFub8HfLW/WX21vFie7+8eX2He3z2+wry/e3yFeX/3+Gp/s/pqeXngd/Wf
bZ6zzXO2ec42z9nmOds8Z5vnbPOcbZ7/f/+6bzvb753t9872e2f7veP3tb5a
Xh6cd72PW7vPW7vPW7vPW85L/gfLBm+N
               "], {
                NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBHwTg+yFib1JiAgAAAFoBAAADAAAAx8bCwsbBsLq5wbrCubrBxsXBwcC5
wMHFwMXEucC4r7iuuK+5rri3r66jwL+4ua+wsK+kpaSapKWwj5qZjoSPg3mE
pJmamaOYo5mkmKOimZiOjoOEjYOOgniDg3h5jY6YmY6PpK+jeXhtrq2jxMO/
t7++t7i/oqOttq23rKKtl5iiw76/ra63vr22vb7Dtr21vra3rLWrtay2q7W0
oqyhvby1tqytw7y9oKyrjZeMjZiXjJeWjYyBgoF3gYKNd4F2gnd4jIuBjYKD
oaCWoKGsi5aVi4yWgYB2gYuAgHV2f3WAgIuKdnVqdXRqlpehl6Khd3Zrq6qg
v8DEeHdsbm1jbW55Y21iTVhXYlhjV1hibWxiYmFXYWJsYWxrV2FWTFZLVkxX
S1ZVTEtAYWBWV0xNbXhsTUxBN0JBLDc2FiEgCxYVLCshQUA2QEFMKzY1QTY3
KyAhKiArFQoLFAoVFSAfIBUWNkA1NissQk1BS0pAVVZgYGtqVWBfSktVQD81
QEo/P0pJNT80VVRKYGFrVFVfaV9qXlRfSUpUPz40P0k+SD5JND4zSVRTX2Bq
a3ZqNTQpKikfKjUpHykeKh8gCRQTHhQfExQeFAkKKSgeHxQVHR4oMigzJx0o
HRMeEwgJCBMSEgcIEQcSEx0SEh0cKCkzNDMpMz49NSorbHdrlqCVqqu0tLy7
qrSzn6CqipWUlaCflJWflYqLqqmftLW8qaqzs7uyqbOynp+plJ6TlJ+ek56d
ipSJqaies7S7vMO7iJSTf4l+iX+KfomIf350dGlqc2l0aF5paV5fc3R+f3R1
fn1zfX6IfYiHc31yaF1eXWhncmdoZ3JxaHNyXWdcfXxyc2hpiZSIXl1Sk5KI
in+AsrGosbK7nainnZ6oh4iSnJKdkYeSfH2HsaeokpOdp6acpqexnKabp5yd
kZuQm5Gch5GGnJGShZGQcXx7hnyHZnFwZmdxXGZbXGdmZVtmXFtQhnt8cnxx
e4V6hXuGe3pvcGVmZXBvb2RlcHtvW2Vae3BxhpGFWWVkqKmyXVxRU1JIU15S
SFJHU0hJMj08Rz1IPD1HPTIzUlFHSD0+UVBGUVxQO0ZFRjxHPDsxOzxGMTsw
PDEyOzowRkdRXVFSMjEmJyYcJzImHCYbJxwdBhEQGxEcEBEbEQYHJiUbHBES
GhslLyUwJBolGhAbEAUGBRAPDwQFDgQPEBoPDxoZJSYwMTAmUEVGMicoUE9F
T1BaT1pZRU9ELzo5RDpFOTpEOi8wT05ERTo7Q0ROQzlEOTguODlDLjgtOS4v
Tk9ZWmVZLy4jJCMZJC8jGSMYJBkaAw4NGA4ZDQ4YDgMEIyIYGQ4PFxgiFw0Y
DQIDAg0MDAECDRcMIiMtLi0jLyQlUFtaXlNUzDWcOA==
                 "]]}, {
                
                NDSolve`FEM`LineElement[{{194, 199}, {199, 198}, {176, 186}, {
                 186, 194}, {198, 197}, {197, 196}, {154, 165}, {165, 176}, {
                 143, 154}, {132, 143}, {121, 132}, {196, 195}, {99, 110}, {
                 110, 121}, {77, 88}, {88, 99}, {55, 66}, {44, 55}, {22, 
                 33}, {11, 22}, {33, 44}, {10, 11}, {66, 77}, {9, 10}, {8, 
                 9}, {7, 8}, {195, 187}, {187, 177}, {177, 166}, {166, 155}, {
                 155, 144}, {144, 133}, {133, 122}, {122, 111}, {111, 100}, {
                 100, 89}, {6, 7}, {5, 6}, {4, 5}, {78, 67}, {67, 56}, {56, 
                 45}, {89, 78}, {3, 4}, {34, 23}, {2, 3}, {1, 2}, {12, 1}, {
                 23, 12}, {45, 34}}]}]}, CompressedData["
1:eJxllH1I1WcUx68Wt0uZOGmVVpvZmyOiIiTC5HuWc22Va9WQGCOWFET0/mKr
jY2KERHRxmhjL23rZRtFNOlFxmilS7P3rpppSJkvt9J0Xrveq2m1nnOec5/+
6Ady5f6e+z3nfL7f84zMWz1/aYzH4ykzf4fWZPavPliAc+G0j/b8ewrDJt4e
7d1aiuAf52dP3VmM1nl/vfblw2K8l5ewcNrJC/j9x5KUgnU1OPNLsjkZBP96
TWYLthdd2p9d2AWPPgXrln3d9tlZXMznk//A/Nb8d0nrlKL28efLT2+oxE8s
t6we87nMvCCQvujvd+Mi8G7dm7VrRTtsf01Od8fgW9e6FpzDrhX3ew93HEeE
5cJ+7P5uVaLpAW8Xhp7e+KQcvqPDP1ySUYe10mAV3qnfMujYzBgyRUylkNOL
PuNF+CDeYLm008iNn3B8X3sZerjNb/wYwWpzq9D4GwNoQGUOA2mCfL07hG+z
uKMwDmRzA36n/+RwR0VOXoHWL8YoGbxE9a7i2Ex+Ua2cbuN61wJT4i54uoqc
FsyKizWthZXLPacb9Y27NS3r9349Xw5xK/8mTHOGTC0st0YE/Kmmg//U117l
FXa61scTTveH7/kp11xUKZdqx1fGqm9AUl9+E1AuT/Qz4nSlnTN/gmkO7Xte
ffUrrxo390bzNjc+oH02aC4eqN89WM+xQsDp2lgWOr+4y71ZlRAMt+6on024
vJ8LPVDdFly9wk8n3pfgPMIQwVPqdD8Qo4ucT9G5pXx6g+a/BWVmS978uA0r
xbAOzcczvCUNN+tevOA7h48HipTPDViMdZqD+5q3INjt2PFdmpdufR+C2NUc
xKeMfcvdl/bC9l0DruJPbcQXAjyIbsZb0gnBcq0XYte+p8iQgHhIxloUgeXZ
7XSjXGTN+9fZGMY+VJ9CkLVO7lU+MfQrY/F6yebLS3Y/fPRzO18oXorqRu8Z
m9cAJBa5Qc3ZY+XZhyw/H9k8xpOd+xUSjP6BZPn3c7rRe8D61qz+dmKTGBZD
Nqc+El6VCWT3bjAJ7n5JJPNte5UeVbBBA52unfsyxsjF1IojvNYJPbqnXrJ8
EnX+ZLLHUmhz89jJvtZUWs1dLR5Fsk9JQ5yu3a823c//MVIuzgEk+l8lWV/u
pJDUnT2OxJ7IRJK9HTqJJD+vTyDLMZGMCQZ0HMncfUaozjiy6zGZ7H2dQTb/
mWTv6Sk0g+MyLI3kntqRTuJHfhZJ3i7O0s9s4mO106bTc3mYxZU=
             "], {
             Automatic}][1000 $CellContext`mzp, $CellContext`gmumu], 
            Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
            Rational[1, 6490]] == 3]}}], 
      GraphicsComplex[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG
NFQikyVGWoikIbJVSFqkpCElSvUz57ieznmnfzqf0/d9n/u6vvdz31day3+e
t1JESEjotLCQ0L+/92hVPBjJHuImt3vVZh+8xP2dXGBqWSdF4JAZm/4X1qXM
uIumLboVqsbYbmrb4dRITcYD6sVy/GJtxhenJG3uGtBjHDU56G26vRFjRzWL
4BlRpoxjdgl3DgRaMH4mHarlM2zJ2CX5QUDOYWvGh6X4aYMutoyHE0/c8m2y
YxwkqSh6Itae8ZWEjU7DGo6M1XltEX5lTmPn7/QuyFvqwvjFuOK20VE+CfoT
nRj2naJbI/MHDH/A8AcMf8DwBwx/wPAHDH/A8AcMf8DwBwx/wPAHDH/A8Ied
/9UfMPwR9KO+e2f0M6UO5gcYfoDhBxh+gOEHGH6A4QcYfoDhBxh+gOEHGH6A
4QcYfrDzv/oBhh+CeqOSjPUCtrxlesHQC4ZeMPSCoRcMvWDoBUMvGHrB0AuG
XjD0svO/6gVDr6C+HRp7U2ZE9TN9YOgDQx8Y+sDQB4Y+MPSBoQ8MfWDoA0Mf
O/+rPjD0CerZWzT4wTRskOkBQw8YesDQA4YeMPSAoQcMPWDoAUMPO/+rHjD0
CNZ/1G35UtVVo6x+MOoHo34w6gejfjDqB6N+MOoHo352/tf6wahfsL4Fb9pW
bLEQIdQHRn1g1AdGfWDUB0Z9YNQHRn1g1CdYT2Cx6oHIAjFWDxj1gFEPGPWA
UQ8Y9YBRDxj1CJ6/fIvX36EGEux8MM4H43wwzgfjfDDOB+N8wfNCPOOEgnMk
2XlgnAfGeWCcB8Z5YJwn+P1rJ5yzWaApw74fjO8H4/vB+H4wvl/w8+ued4R4
Zsmxz4PxeTA+L/j8lQe7fTR3KbDnwXhe8O/ll068UrulyP4uyNeyK7ZO4CmT
R8o4r3pfMQoOPhbvvOAud2JmnsT1PAWq8ddUfq/Wwhm6zu1UN55I7XH/tFZJ
dXMnuf5bkQXqjNOzvR91qEyjuPlLF/kM93L+hzVn71uoS7te3bhq3z/AqWa9
L6YDBpS5ycxY+81nrjHzhsGbemPy49VU7+gVosyDX34mmTM29bIT1za1pIC6
keHotaK0u+aIS9RtK1qaZWUV1iVObzwkI2vX2NDKH/794ZH3rfDTunJ2FGqR
mbm4RYpkq2dNrfNxoLDB23d8l8jSGvfChQb/ONKGSmFRt0Z5ul2luif2V2fi
V2UeUjdWJPPZW28+MOeTa8E5W9VVSjTJu2tapv0blneRf+EP8oqgH9hv2Ofw
A/5gP2D/wR/MU0E/2Pz4Or/gB/zBfcX8gD/wS/B+wg/4g/5Cf8If+IV+ktOZ
/P4P9X4uN3O9fU7JDc6jPDlNU2YKdXtoq17Z0cPJlC0Rve01lTb9PKvcr+wd
97JJ9a8SNy3a5hDV5+7Ux7kt2dqr1DGNEkVPGfCLP3C5z14brdqpQ3tuNwda
W3/iuhq+j1k7x4weDD5WiU8VJo+AO+crO82p/vm7M7G1IvRd9+QNstctqLFS
2jNKVozEC3z32u+3pKY83fYIT3E6H7q9cMVKK2pO4TavTRxHtquMU0te2lNv
d+Nkn2FZajdYdqrjggN9uNd33t1Jnva/2lettNORNi2WyP3Neez+4P3zTmQt
6Mrg01Zdp6fpF5Xo1JynL6NPT2f9Bcb93p73YV2qij29lajY4lcmQ0kVF7XW
1agyf9AvYPQL/EpaNDRTNc+E6Uc/gNEP8AP3E/2I/zfA0rsbSuJTJWhtv+Qb
PZ+H7D4jf+9O2pz9TEmOEtQbrgy5PGf3G/cd+RzMq1SiyR5KVDdt/uxX6W3s
eeTXm1fbz1QlTaCmC5cL61I62X1HfyMPgXlB360o09dj7x/PI2+EPC09NOGm
PqVnjE81KBxi8wLzA3kEfHOxwYPQEEM6HOx+Xd14hD2P/W/0JFXmKs+Y6iaU
bkr0E2LzQ3Ce4L5MeN3TcUnchtoiAiatqpJg8wXzBvsJfD1fW6z9oQ299I84
u0Jckj2P/bJ+tb+mwnFb6nLZ7b1khhTbN+gnXaPdzk6RdtQ97USH/xZpNp8E
5xXuY/+PI8Kr9J1pxHt8f/YTBTa/MM8w/8F/6Ftr7Btwps2k5Zq1cWzeYR8s
6PjRsazKhYStzX49OOlL/3993+gP+Iv3Ab3wB9+PerBPMD/Rf2D0H+YJ+hWM
/kI/g9G/6DfUh30juH8wb9FvmD/oNzwPxvPoPzyPfkL/gtGv6C/4g/eP/gKj
v9AP8A/vA+8bjPeN9wN/F9o+ssy83sb2k0Hk5YXDvuLMH8yDJcaFw4nbmrnY
wjhFjy9zDPcV97v00n15ld2vOLNLa1SORegyPbivw79frl8x9zO3zJqr3hlt
yO4T7t+25AIHBQMhlhf5ZeeXzDDlke/gRMdvbtuw/sd9uRtafFrEVIpWF8cp
29wby1u4D1MCHN89NR/LV31H4o6/mKRIF3v+OiLzzJn1K/q7j4veZa+mRA9O
akeNNo/lGcxzc+1qy2K1LzpviZ01eq1Ktc6HZ5kV93DHNPpr2+aaUs6gze1X
CiK0NUbDR/+f99wvTiuWnUu6yWnKmhhWGwpT+XXljHH6D7no5e6VMqnylBHU
5CQa0cotsgmS3zWkQn+F6uWG+XVzHka1fwaZaZBRXFL1xMxebmP+6bLRM1/2
/ZVzFY8lB7jV7z+PWzLRgNriM+6LFA1zaUOfWwbPGFOgjo2upKIwvVSorK7x
MCfJGXO0Ot1FyXGOha9+uCWluS0uEdsiTmfWPI5YoGtDlO81S+0hj0xeRzyV
6rWlH+byyufIStOj9Y/nvi+dTspr1UsMZ8lSV9TjKxXJDjRSu32DZYw8LcuO
ffGW70wPDzrF/R6iSDKGLfMbpPlkYugWuzd+LO84z/hWO6q7guUdKe2444aj
d7nhn1Y5isUPsvyD++1an3wmTaqB8z2y8dWBYFm2L3DfVbrVEoQS2jiFmc0N
GeUqLC/tSNwffKpK7T95iX4pOmvh0ccFdtaPGNVqsPv5kZ+1oiRUi91P5Knz
dj4jpp4fWJ5aXn3er3DOR66lx8Uq+uexfMXmwbOpKT/4DHIqq+Tbl23QZ/sD
9z/fTtus3XuE82ptznDbPJZP008pbFqzzfQ/eazmoo77AWMxigsq8jDZac7y
WZtyWEbel7yCfIa8lsXbHGZgLM7yWvXHSePdTMZR4+uKkYSqsfw2crfhl6zq
sfyGPGdlwotMNpWgvlyj+ugaa7Z/sL9CC32Fg80kKfK5ecH8Wlu2XzB/WtZ3
ey4xl2Z5MN5E2yHKUo5Ssg5sn31/OsuH8es6u/Ue2rN8iLxYLh/WNGApz/Ji
8k9pM7NUFSg3QHip42MHNr+yLefdmNQwlh+RJ4+1PZ9gfFCBrqqstjd94sT2
E/bbsyrTy3kHFenp/TpFzecuLI/lHNRuTNIWosk7muTPtt3n+AorH90J5FHb
/cWi6yWauJ8OWGn/FqxMh8Lm/tzQ2sGpXSt/67pfjQw+3CssCH7LTWn97KPT
pkmOw/3trff6uPFNtpq7Y3QoYfaaJ66un7hzI5JKZ1p0yCm3N/Zo6SdOysQz
fauHHh2orB+Q2zjEfaxav3VNmyFdLC20ONE5yvk7e/qUxJiSpt6VXhVTEaJj
uvsLki1IKkH3tMZKMeoySeTt97ei4uOO+SNZ4+jCjb8vPuFb08XXKtNtLkmQ
ipJhiX+TFRWpeTy1dJWgZd9amFRKf8kTUibW499JkkFabMb2ejvqkeXfMTeU
IY3mvbLRf9jTcFJe19AyOfLKjI2YFu5IzSE7jx3xUqB9Yk6W+f5OtGDD7UsJ
jQrkmN25ivN0IvHa1qfr6xQocFZiVqiuC6lFLdiZ/kGRGq/qimv28umU57mZ
p5WUKXmb+Pi08E6uSX7NVZegMi7zcaCZ6GY+idWldR6qGcvDec3RHpqNSoR9
3COeVNSf3M32oaFIz6KYL3MT+Th8Ws8hdXNZWjf58oSG8dNpJKYo/1iEDLV4
l0e3ek4nvQYLvXcXZGh+Y5jfzbBe9v9F4Iu41aNVqvTJ3mqL2K6x/DyvdaOG
nftbziPm5IKu4Cm066BY0J2YdyxPqwW6R0XN6uWOuo04Hq2ZwvL1L91Tjmdl
mJBV6t3ApuyxfP3xW/d4WUMR4mnmjDP63oxsHhV0Kl8WYXlb17VVz9hIlPpG
hp9ZbTdj+Rv7OTcg3OVJphKlbKq+KrJs7P+F7LsnbX0rxWidyYDfmf0N3Ofs
m8XbP0gTl/9T0GmnF5zcvbii6/sUae6fe/a2n2znTDaG57WZTaB+nQpvs8ld
XN+d71rNvtclG63jHm+CBrmtv99ZwrfUJ97i0hOp+z9zcb69l/4cNiA3g1tx
OndGuJaJOUa7bxnRnHUzzWS2CZFeWWCmSZE1pfifXSs5m0dv/Y96RBywoT2H
fx3ir5Ck7tF88Z5YW1IJvC6pu1mKslpFSxevtCPnkpwBjUPSlGAyT/yvGif6
u+Ka2B9ainQ3Xe7aN0XO9M1dySkphYqUZTEvIuGAC13t3dCS66JEWZdSPgfd
0qLG1uh5pj393OnM85HDIxbU3FfR/r5XjCKfiLaU1lhRyMf7cfLGEqTEO/ki
SdWBuqemx9n8I0d6MifnBrQ70msaVc/eq0AVn/f8qqM5xBnMSn+uUXyX48nI
2/82NJXqA67ZXz3/nkuTyAn3y9CmV8s61n7S/ciFWHy6uF7VggYe2xZrPRal
jTaf9Ga2W1KLQ3a4ofw4Wq4zz1Ddyp4qyy6kOd6XpUXhPx5RGnWg1RqpC7eJ
K9D/AbBy9ZE=
       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[1, 0, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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             "]], 
            Polygon[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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             "]], 
            Polygon[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxFVwk4VOsbt5sk21hm7MbUoCjZwtX7FkVps9QV2iyVnW4obcpWpKJbyVK0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       "], {{{}, {}, 
         Tooltip[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            GrayLevel[0.5]], 
           
           Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
            18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.1], 
         Tooltip[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            GrayLevel[0.5]], 
           
           Line[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
            113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
            126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
            139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
            152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
            165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
            178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
            191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
            204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
            217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
            230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
            243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 
            253}]}, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.25]}}], 
      GraphicsComplex[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[0, 1, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
             "]], 
            
            Polygon[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
             57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
             132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
             132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41,
              1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {
             147, 148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 
             160, 55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 
             53, 29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 
             66}, {201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {
             168, 157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 
             167, 59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 
             64, 17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 
             39}, {135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {
             112, 143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 
             191, 72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 
             79, 7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 
             68}, {190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {
             189, 118, 84, 69}}]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 1, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          
          Line[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 10,
            11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
           109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 
           182, 204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 
           202, 122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169,
            93, 96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 
           153, 152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146,
            104, 198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 
           162, 100, 144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131,
            142, 141, 195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 
           137, 193, 119, 124, 123, 40}]}}}]}, {Epilog -> {
        Inset[
         Style["\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing", 
          RGBColor[1, 0, 0], 14], {7, 0.5}, {Left, Bottom}], 
        Inset[
         Style["Trident", 
          RGBColor[0, 1, 0], 14], {1.3, 2.8}, {Left, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {3, 2}, {Right, Bottom}], 
        Inset[
         Style[
          Rotate[
          "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 0.6353981633974483], 
          GrayLevel[0.5], 12], {8, 0.6}, {Right, Bottom}]}, DisplayFunction -> 
      Identity, AspectRatio -> 1, DisplayFunction :> Identity, Frame -> True, 
      FrameLabel -> {
       "\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]", 
        "\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)"}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> {Automatic, 
        Thickness[Large]}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> 17, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, PlotLabel -> 
      "14 TeV, 3\!\(\*SuperscriptBox[\(ab\), \(-1\)]\), MDM Model", 
      PlotRange -> {{1., 10}, {0.5, 3.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {"95% sensitivity", "99% sensitivity"}, 
       LegendMarkers -> None, LabelStyle -> 14, LegendLayout -> "Column"]], {
     0.7, 0.9}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.745735419167824*^9, 3.745735571026348*^9}, {
   3.7457356373818483`*^9, 3.745735719691289*^9}, 3.745787989440824*^9, 
   3.745818983665777*^9, 3.7458191893781557`*^9, {3.7458192729108686`*^9, 
   3.7458193511003647`*^9}, 3.745820371235362*^9, 3.745820414302114*^9, 
   3.7458205511083117`*^9, 3.745821187637566*^9, 3.745841992110084*^9, 
   3.7458423380335503`*^9, 3.7464190723943872`*^9, {3.746419126034828*^9, 
   3.746419209838172*^9}}],

Cell[BoxData["\<\"14TeVMDM.pdf\"\>"], "Output",
 CellChangeTimes->{{3.745735419167824*^9, 3.745735571026348*^9}, {
   3.7457356373818483`*^9, 3.745735719691289*^9}, 3.745787989440824*^9, 
   3.745818983665777*^9, 3.7458191893781557`*^9, {3.7458192729108686`*^9, 
   3.7458193511003647`*^9}, 3.745820371235362*^9, 3.745820414302114*^9, 
   3.7458205511083117`*^9, 3.745821187637566*^9, 3.745841992110084*^9, 
   3.7458423380335503`*^9, 3.7464190723943872`*^9, {3.746419126034828*^9, 
   3.746419210384281*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.741348633537983*^9, 3.7413486388000393`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.740990999899585*^9, 3.740991027535618*^9}, {
   3.740994883026043*^9, 3.740994894105362*^9}, 3.741072744422467*^9}]
},
WindowSize->{1366, 1581},
WindowMargins->{{423, Automatic}, {34, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1505, 23, 148, "Input"],
Cell[2066, 45, 397, 13, 90, "Text"],
Cell[CellGroupData[{
Cell[2488, 62, 29330, 682, 5225, "Input"],
Cell[31821, 746, 746, 13, 80, "Message"],
Cell[32570, 761, 819, 14, 82, "Message"],
Cell[33392, 777, 833, 14, 82, "Message"],
Cell[34228, 793, 834, 14, 82, "Message"],
Cell[35065, 809, 766, 13, 80, "Message"],
Cell[35834, 824, 143478, 2562, 815, "Output"],
Cell[179315, 3388, 509, 7, 148, "Output"]
}, Open  ]],
Cell[179839, 3398, 94, 1, 63, "Input"],
Cell[179936, 3401, 164, 2, 63, "Input"]
}
]
*)



==> anc/27TeVMDM_edit.m <==
 {
{ 10000.000,     6.000,     0.775},
{  9000.000,     6.000,     0.973},
{  8000.000,     6.000,     0.848},
{  7000.000,     6.000,     0.948},
{  6000.000,     6.000,     0.965},
{  5000.000,     6.000,     1.225},
{  4000.000,     6.000,     1.317},
{  3000.000,     6.000,     1.107},
{  2000.000,     6.000,     0.642},
{ 10000.000,     5.800,     0.916},
{  9000.000,     5.800,     0.925},
{  8000.000,     5.800,     0.886},
{  7000.000,     5.800,     0.997},
{  6000.000,     5.800,     1.164},
{  5000.000,     5.800,     1.220},
{  4000.000,     5.800,     1.320},
{  3000.000,     5.800,     1.114},
{  2000.000,     5.800,     0.908},
{ 10000.000,     5.600,     0.995},
{  9000.000,     5.600,     0.933},
{  8000.000,     5.600,     1.064},
{  7000.000,     5.600,     0.858},
{  6000.000,     5.600,     1.411},
{  5000.000,     5.600,     1.382},
{  4000.000,     5.600,     1.582},
{  3000.000,     5.600,     1.810},
{  2000.000,     5.600,     0.550},
{ 10000.000,     5.400,     0.668},
{  9000.000,     5.400,     0.873},
{  8000.000,     5.400,     1.375},
{  7000.000,     5.400,     1.403},
{  6000.000,     5.400,     1.733},
{  5000.000,     5.400,     1.893},
{  4000.000,     5.400,     1.633},
{  3000.000,     5.400,     1.400},
{  2000.000,     5.400,     0.660},
{ 10000.000,     5.200,     1.048},
{  9000.000,     5.200,     0.920},
{  8000.000,     5.200,     1.236},
{  7000.000,     5.200,     1.366},
{  6000.000,     5.200,     1.382},
{  5000.000,     5.200,     1.919},
{  4000.000,     5.200,     2.048},
{  3000.000,     5.200,     1.865},
{  2000.000,     5.200,     0.981},
{ 10000.000,     5.000,     1.290},
{  9000.000,     5.000,     1.140},
{  8000.000,     5.000,     1.468},
{  7000.000,     5.000,     1.485},
{  6000.000,     5.000,     1.840},
{  5000.000,     5.000,     2.040},
{  4000.000,     5.000,     2.392},
{  3000.000,     5.000,     1.683},
{  2000.000,     5.000,     0.609},
{ 10000.000,     4.800,     1.084},
{  9000.000,     4.800,     1.163},
{  8000.000,     4.800,     1.573},
{  7000.000,     4.800,     1.825},
{  6000.000,     4.800,     1.971},
{  5000.000,     4.800,     2.399},
{  4000.000,     4.800,     2.585},
{  3000.000,     4.800,     2.572},
{  2000.000,     4.800,     0.000},
{ 10000.000,     4.600,     1.432},
{  9000.000,     4.600,     1.542},
{  8000.000,     4.600,     1.487},
{  7000.000,     4.600,     2.147},
{  6000.000,     4.600,     2.586},
{  5000.000,     4.600,     2.721},
{  4000.000,     4.600,     3.005},
{  3000.000,     4.600,     2.469},
{  2000.000,     4.600,     0.000},
{ 10000.000,     4.400,     1.279},
{  9000.000,     4.400,     1.544},
{  8000.000,     4.400,     2.015},
{  7000.000,     4.400,     2.403},
{  6000.000,     4.400,     2.654},
{  5000.000,     4.400,     3.094},
{  4000.000,     4.400,     3.513},
{  3000.000,     4.400,     2.782},
{  2000.000,     4.400,     0.529},
{ 10000.000,     4.200,     1.336},
{  9000.000,     4.200,     1.656},
{  8000.000,     4.200,     2.135},
{  7000.000,     4.200,     2.499},
{  6000.000,     4.200,     3.367},
{  5000.000,     4.200,     3.350},
{  4000.000,     4.200,     4.143},
{  3000.000,     4.200,     3.364},
{  2000.000,     4.200,     0.339},
{ 10000.000,     4.000,     1.589},
{  9000.000,     4.000,     2.056},
{  8000.000,     4.000,     2.373},
{  7000.000,     4.000,     3.011},
{  6000.000,     4.000,     3.510},
{  5000.000,     4.000,     3.832},
{  4000.000,     4.000,     4.549},
{  3000.000,     4.000,     4.560},
{  2000.000,     4.000,     0.746},
{ 10000.000,     3.800,     1.552},
{  9000.000,     3.800,     1.997},
{  8000.000,     3.800,     2.619},
{  7000.000,     3.800,     3.561},
{  6000.000,     3.800,     4.204},
{  5000.000,     3.800,     4.570},
{  4000.000,     3.800,     5.126},
{  3000.000,     3.800,     4.842},
{  2000.000,     3.800,     0.708},
{ 10000.000,     3.600,     1.797},
{  9000.000,     3.600,     2.353},
{  8000.000,     3.600,     3.239},
{  7000.000,     3.600,     3.953},
{  6000.000,     3.600,     4.642},
{  5000.000,     3.600,     5.623},
{  4000.000,     3.600,     6.066},
{  3000.000,     3.600,     4.548},
{  2000.000,     3.600,     0.000},
{ 10000.000,     3.400,     1.951},
{  9000.000,     3.400,     2.806},
{  8000.000,     3.400,     3.411},
{  7000.000,     3.400,     4.665},
{  6000.000,     3.400,     6.165},
{  5000.000,     3.400,     6.675},
{  4000.000,     3.400,     7.254},
{  3000.000,     3.400,     6.393},
{  2000.000,     3.400,     0.000},
{ 10000.000,     3.200,     1.974},
{  9000.000,     3.200,     2.961},
{  8000.000,     3.200,     4.327},
{  7000.000,     3.200,     5.775},
{  6000.000,     3.200,     7.210},
{  5000.000,     3.200,     8.338},
{  4000.000,     3.200,     8.939},
{  3000.000,     3.200,     7.657},
{  2000.000,     3.200,     0.000},
{ 10000.000,     3.000,     2.286},
{  9000.000,     3.000,     3.331},
{  8000.000,     3.000,     5.083},
{  7000.000,     3.000,     6.844},
{  6000.000,     3.000,     8.360},
{  5000.000,     3.000,    10.027},
{  4000.000,     3.000,    10.367},
{  3000.000,     3.000,     8.823},
{  2000.000,     3.000,     0.000},
{ 10000.000,     2.800,     2.553},
{  9000.000,     2.800,     4.054},
{  8000.000,     2.800,     5.984},
{  7000.000,     2.800,     8.349},
{  6000.000,     2.800,    10.338},
{  5000.000,     2.800,    12.297},
{  4000.000,     2.800,    12.379},
{  3000.000,     2.800,    11.367},
{  2000.000,     2.800,     0.000},
{ 10000.000,     2.600,     2.992},
{  9000.000,     2.600,     4.795},
{  8000.000,     2.600,     7.136},
{  7000.000,     2.600,    10.281},
{  6000.000,     2.600,    12.256},
{  5000.000,     2.600,    14.464},
{  4000.000,     2.600,    15.326},
{  3000.000,     2.600,    14.558},
{  2000.000,     2.600,     0.000},
{ 10000.000,     2.400,     3.311},
{  9000.000,     2.400,     5.592},
{  8000.000,     2.400,     8.651},
{  7000.000,     2.400,    12.389},
{  6000.000,     2.400,    15.600},
{  5000.000,     2.400,    18.617},
{  4000.000,     2.400,    19.305},
{  3000.000,     2.400,    18.540},
{  2000.000,     2.400,     0.000},
{ 10000.000,     2.200,     3.778},
{  9000.000,     2.200,     6.399},
{  8000.000,     2.200,     9.899},
{  7000.000,     2.200,    15.407},
{  6000.000,     2.200,    20.260},
{  5000.000,     2.200,    23.446},
{  4000.000,     2.200,    24.650},
{  3000.000,     2.200,    24.522},
{  2000.000,     2.200,     0.528},
{ 10000.000,     2.000,     4.042},
{  9000.000,     2.000,     7.420},
{  8000.000,     2.000,    12.027},
{  7000.000,     2.000,    18.942},
{  6000.000,     2.000,    23.584},
{  5000.000,     2.000,    29.856},
{  4000.000,     2.000,    31.855},
{  3000.000,     2.000,    31.292},
{  2000.000,     2.000,     0.000},
{ 10000.000,     1.800,     4.048},
{  9000.000,     1.800,     7.882},
{  8000.000,     1.800,    13.582},
{  7000.000,     1.800,    23.095},
{  6000.000,     1.800,    30.964},
{  5000.000,     1.800,    38.352},
{  4000.000,     1.800,    42.783},
{  3000.000,     1.800,    41.142},
{  2000.000,     1.800,     0.000},
{ 10000.000,     1.600,     4.222},
{  9000.000,     1.600,     8.247},
{  8000.000,     1.600,    15.735},
{  7000.000,     1.600,    26.818},
{  6000.000,     1.600,    39.343},
{  5000.000,     1.600,    49.512},
{  4000.000,     1.600,    57.746},
{  3000.000,     1.600,    58.369},
{  2000.000,     1.600,     0.000},
{  9000.000,     1.400,     7.872},
{  8000.000,     1.400,    16.203},
{  7000.000,     1.400,    30.210},
{  6000.000,     1.400,    48.089},
{  5000.000,     1.400,    68.382},
{  4000.000,     1.400,    84.227},
{  3000.000,     1.400,    81.941},
{  2000.000,     1.400,     0.000},
{  7000.000,     1.200,    30.805},
{  6000.000,     1.200,    53.108},
{  5000.000,     1.200,    84.251},
{  4000.000,     1.200,   118.611},
{  3000.000,     1.200,   119.906},
{  2000.000,     1.200,     0.000},
{  6000.000,     1.000,    55.810},
{  5000.000,     1.000,   102.322},
{  4000.000,     1.000,   163.997},
{  3000.000,     1.000,   173.515},
{  2000.000,     1.000,     0.000},
{  5000.000,     0.800,   104.912},
{  4000.000,     0.800,   203.086},
{  3000.000,     0.800,   264.129},
{  2000.000,     0.800,     0.000},
{  3000.000,     0.600,   355.335},
{  2000.000,     0.600,     0.000},
 {   2000.0000000000000      ,  0.40000000000000002      ,   0.0000000000000000      }
 }


==> anc/27TeVMUM.m <==
 {
{  9000.000,     2.500,     0.127},
{  8500.000,     2.500,     0.203},
{  8000.000,     2.500,     0.221},
{  7500.000,     2.500,     0.153},
{  7000.000,     2.500,     0.175},
{  6500.000,     2.500,     0.293},
{  6000.000,     2.500,     0.352},
{  5500.000,     2.500,     0.332},
{  5000.000,     2.500,     0.464},
{  4500.000,     2.500,     0.157},
{  4000.000,     2.500,     0.387},
{  3500.000,     2.500,     0.462},
{  3000.000,     2.500,     0.568},
{  2500.000,     2.500,    -0.215},
{  2000.000,     2.500,    -0.188},
{  9000.000,     2.400,     0.093},
{  8500.000,     2.400,     0.147},
{  8000.000,     2.400,     0.096},
{  7500.000,     2.400,     0.170},
{  7000.000,     2.400,     0.141},
{  6500.000,     2.400,     0.230},
{  6000.000,     2.400,     0.337},
{  5500.000,     2.400,     0.106},
{  5000.000,     2.400,     0.262},
{  4500.000,     2.400,     0.646},
{  4000.000,     2.400,     0.160},
{  3500.000,     2.400,     0.119},
{  3000.000,     2.400,    -0.107},
{  2500.000,     2.400,     0.586},
{  2000.000,     2.400,     0.109},
{  9000.000,     2.300,     0.134},
{  8500.000,     2.300,     0.124},
{  8000.000,     2.300,     0.151},
{  7500.000,     2.300,     0.237},
{  7000.000,     2.300,     0.317},
{  6500.000,     2.300,     0.273},
{  6000.000,     2.300,     0.573},
{  5500.000,     2.300,     0.503},
{  5000.000,     2.300,     0.781},
{  4500.000,     2.300,     0.147},
{  4000.000,     2.300,     0.107},
{  3500.000,     2.300,     0.768},
{  3000.000,     2.300,     0.455},
{  2500.000,     2.300,     0.037},
{  2000.000,     2.300,     0.010},
{  9000.000,     2.200,     0.125},
{  8500.000,     2.200,     0.174},
{  8000.000,     2.200,     0.149},
{  7500.000,     2.200,     0.151},
{  7000.000,     2.200,     0.140},
{  6500.000,     2.200,     0.200},
{  6000.000,     2.200,     0.494},
{  5500.000,     2.200,     0.610},
{  5000.000,     2.200,     0.366},
{  4500.000,     2.200,     0.284},
{  4000.000,     2.200,     0.307},
{  3500.000,     2.200,     0.657},
{  3000.000,     2.200,     0.494},
{  2500.000,     2.200,     0.273},
{  2000.000,     2.200,     0.298},
{  9000.000,     2.100,     0.172},
{  8500.000,     2.100,     0.131},
{  8000.000,     2.100,     0.214},
{  7500.000,     2.100,     0.234},
{  7000.000,     2.100,     0.335},
{  6500.000,     2.100,     0.188},
{  6000.000,     2.100,     0.341},
{  5500.000,     2.100,     0.420},
{  5000.000,     2.100,     0.210},
{  4500.000,     2.100,     0.271},
{  4000.000,     2.100,     0.335},
{  3500.000,     2.100,     0.462},
{  3000.000,     2.100,     0.610},
{  2500.000,     2.100,     0.424},
{  2000.000,     2.100,     0.595},
{  9000.000,     2.000,     0.163},
{  8500.000,     2.000,     0.217},
{  8000.000,     2.000,     0.212},
{  7500.000,     2.000,     0.307},
{  7000.000,     2.000,     0.202},
{  6500.000,     2.000,     0.408},
{  6000.000,     2.000,     0.216},
{  5500.000,     2.000,     0.288},
{  5000.000,     2.000,     0.722},
{  4500.000,     2.000,     0.413},
{  4000.000,     2.000,     0.163},
{  3500.000,     2.000,     0.568},
{  3000.000,     2.000,     0.723},
{  2500.000,     2.000,     0.562},
{  2000.000,     2.000,    -0.555},
{  9000.000,     1.900,     0.178},
{  8500.000,     1.900,     0.213},
{  8000.000,     1.900,     0.300},
{  7500.000,     1.900,     0.234},
{  7000.000,     1.900,     0.273},
{  6500.000,     1.900,     0.338},
{  6000.000,     1.900,     0.192},
{  5500.000,     1.900,     0.555},
{  5000.000,     1.900,     0.498},
{  4500.000,     1.900,     0.407},
{  4000.000,     1.900,     0.534},
{  3500.000,     1.900,     0.715},
{  3000.000,     1.900,    -0.106},
{  2500.000,     1.900,     0.948},
{  2000.000,     1.900,     0.254},
{  9000.000,     1.800,     0.209},
{  8500.000,     1.800,     0.173},
{  8000.000,     1.800,     0.175},
{  7500.000,     1.800,     0.282},
{  7000.000,     1.800,     0.310},
{  6500.000,     1.800,     0.397},
{  6000.000,     1.800,     0.197},
{  5500.000,     1.800,     0.579},
{  5000.000,     1.800,     0.402},
{  4500.000,     1.800,     0.467},
{  4000.000,     1.800,     0.287},
{  3500.000,     1.800,     0.270},
{  3000.000,     1.800,     0.315},
{  2500.000,     1.800,    -0.483},
{  2000.000,     1.800,     0.078},
{  9000.000,     1.700,     0.211},
{  8500.000,     1.700,     0.206},
{  8000.000,     1.700,     0.236},
{  7500.000,     1.700,     0.278},
{  7000.000,     1.700,     0.351},
{  6500.000,     1.700,     0.446},
{  6000.000,     1.700,     0.574},
{  5500.000,     1.700,     0.720},
{  5000.000,     1.700,     0.554},
{  4500.000,     1.700,     0.493},
{  4000.000,     1.700,     0.336},
{  3500.000,     1.700,     0.678},
{  3000.000,     1.700,     0.390},
{  2500.000,     1.700,     0.282},
{  2000.000,     1.700,     0.302},
{  9000.000,     1.600,     0.262},
{  8500.000,     1.600,     0.257},
{  8000.000,     1.600,     0.315},
{  7500.000,     1.600,     0.363},
{  7000.000,     1.600,     0.346},
{  6500.000,     1.600,     0.412},
{  6000.000,     1.600,     0.415},
{  5500.000,     1.600,     0.844},
{  5000.000,     1.600,     0.624},
{  4500.000,     1.600,     0.894},
{  4000.000,     1.600,     0.557},
{  3500.000,     1.600,     0.064},
{  3000.000,     1.600,     0.421},
{  2500.000,     1.600,     0.017},
{  2000.000,     1.600,    -0.153},
{  9000.000,     1.500,     0.326},
{  8500.000,     1.500,     0.303},
{  8000.000,     1.500,     0.338},
{  7500.000,     1.500,     0.344},
{  7000.000,     1.500,     0.463},
{  6500.000,     1.500,     0.544},
{  6000.000,     1.500,     0.460},
{  5500.000,     1.500,     0.757},
{  5000.000,     1.500,     0.567},
{  4500.000,     1.500,     0.973},
{  4000.000,     1.500,     0.361},
{  3500.000,     1.500,    -0.032},
{  3000.000,     1.500,     0.251},
{  2500.000,     1.500,     0.692},
{  2000.000,     1.500,    -0.201},
{  9000.000,     1.400,     0.369},
{  8500.000,     1.400,     0.316},
{  8000.000,     1.400,     0.334},
{  7500.000,     1.400,     0.445},
{  7000.000,     1.400,     0.701},
{  6500.000,     1.400,     0.504},
{  6000.000,     1.400,     0.528},
{  5500.000,     1.400,     0.933},
{  5000.000,     1.400,     0.822},
{  4500.000,     1.400,     0.799},
{  4000.000,     1.400,     0.384},
{  3500.000,     1.400,     0.247},
{  3000.000,     1.400,     0.415},
{  2500.000,     1.400,     0.344},
{  2000.000,     1.400,     0.706},
{  8000.000,     1.300,     0.445},
{  7500.000,     1.300,     0.585},
{  7000.000,     1.300,     0.598},
{  6500.000,     1.300,     0.829},
{  6000.000,     1.300,     0.558},
{  5500.000,     1.300,     0.692},
{  5000.000,     1.300,     0.621},
{  4500.000,     1.300,     0.702},
{  4000.000,     1.300,     0.630},
{  3500.000,     1.300,     0.440},
{  3000.000,     1.300,     0.704},
{  2500.000,     1.300,     0.906},
{  2000.000,     1.300,     1.383},
{  7500.000,     1.200,     0.659},
{  7000.000,     1.200,     0.755},
{  6500.000,     1.200,     0.871},
{  6000.000,     1.200,     0.731},
{  5500.000,     1.200,     0.753},
{  5000.000,     1.200,     0.999},
{  4500.000,     1.200,     1.321},
{  4000.000,     1.200,     0.729},
{  3500.000,     1.200,     1.008},
{  3000.000,     1.200,     0.884},
{  2500.000,     1.200,     1.320},
{  2000.000,     1.200,    -0.285},
{  7000.000,     1.100,     1.060},
{  6500.000,     1.100,     0.762},
{  6000.000,     1.100,     0.910},
{  5500.000,     1.100,     0.872},
{  5000.000,     1.100,     1.126},
{  4500.000,     1.100,     1.084},
{  4000.000,     1.100,     1.273},
{  3500.000,     1.100,     1.007},
{  3000.000,     1.100,     0.817},
{  2500.000,     1.100,     0.573},
{  2000.000,     1.100,     0.223},
{  6000.000,     1.000,     1.096},
{  5500.000,     1.000,     1.133},
{  5000.000,     1.000,     1.372},
{  4500.000,     1.000,     1.164},
{  4000.000,     1.000,     0.749},
{  3500.000,     1.000,     0.755},
{  3000.000,     1.000,     0.814},
{  2500.000,     1.000,     1.083},
{  2000.000,     1.000,    -0.049},
{  5500.000,     0.900,     1.305},
{  5000.000,     0.900,     1.845},
{  4500.000,     0.900,     1.571},
{  4000.000,     0.900,     1.454},
{  3500.000,     0.900,     1.161},
{  3000.000,     0.900,     1.076},
{  2500.000,     0.900,     1.220},
{  2000.000,     0.900,    -0.271},
{  5000.000,     0.800,     2.241},
{  4500.000,     0.800,     1.620},
{  4000.000,     0.800,     1.505},
{  3500.000,     0.800,     1.660},
{  3000.000,     0.800,     1.096},
{  2500.000,     0.800,     1.475},
{  2000.000,     0.800,     1.332},
{  4500.000,     0.700,     2.818},
{  4000.000,     0.700,     2.644},
{  3500.000,     0.700,     2.373},
{  3000.000,     0.700,     1.498},
{  2500.000,     0.700,     1.379},
{  2000.000,     0.700,     0.628},
{  3500.000,     0.600,     3.050},
{  3000.000,     0.600,     2.782},
{  2500.000,     0.600,     2.457},
{  2000.000,     0.600,     1.653},
{  3000.000,     0.500,     3.960},
{  2500.000,     0.500,     3.610},
{  2000.000,     0.500,     1.607},
{  2500.000,     0.400,     5.847},
 {   2000.0000000000000      ,  0.40000000000000002      ,   4.6991998582954029      }
 }


==> anc/27TeVPlot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    491952,       8895]
NotebookOptionsPosition[    490709,       8856]
NotebookOutlinePosition[    491038,       8871]
CellTagsIndexPosition[    490995,       8868]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.74098198696091*^9, 3.7409820892787743`*^9}, {
   3.74098212040742*^9, 3.740982120570292*^9}, 3.7409822470537863`*^9, {
   3.74098230149044*^9, 3.740982306727195*^9}, {3.7409823390099154`*^9, 
   3.7409824341466293`*^9}, {3.7409824904999323`*^9, 3.740982537483736*^9}, {
   3.740982629032275*^9, 3.740982634280072*^9}, {3.7409828605320807`*^9, 
   3.740982902214076*^9}, {3.740983167200303*^9, 3.740983168384033*^9}, {
   3.740983269828093*^9, 3.740983371017276*^9}, {3.7409834119800987`*^9, 
   3.740983524980793*^9}, {3.740983670784134*^9, 3.7409836921707907`*^9}, 
   3.740983804446335*^9, {3.740984013143999*^9, 3.740984015296726*^9}, 
   3.7409847327975903`*^9, {3.740984927942854*^9, 3.740984951646164*^9}, {
   3.740985179164291*^9, 3.740985233636484*^9}, {3.74098531711862*^9, 
   3.740985363748596*^9}, {3.740985402602755*^9, 3.740985408035615*^9}, 
   3.740988678733602*^9, {3.7409887407450953`*^9, 3.740988851648501*^9}, {
   3.740988902224557*^9, 3.740989030368925*^9}, {3.740989095236187*^9, 
   3.740989103431209*^9}, {3.740989149738598*^9, 3.740989151850143*^9}, {
   3.740989219032391*^9, 3.740989306226818*^9}, 3.740989386920701*^9, {
   3.740989495019888*^9, 3.740989536305361*^9}, {3.741072825400515*^9, 
   3.741072829209035*^9}, {3.741348713469698*^9, 3.741348736732337*^9}}],

Cell[TextData[{
 "Recall that we require the relationship ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "\[Mu]\[Mu]"], 
     SubscriptBox["g", "bs"]}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MZ", 
       RowBox[{"31", "TeV"}]], ")"}], "2"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.741361852754982*^9, 3.7413618920682287`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabledata", "=", 
     RowBox[{"Import", "[", "\"\<27TeVMUM.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datafn", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"tabledata", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "To", " ", "stop", " ", "plotting", " ", "contours", " ", "below", " ", 
      "Bs"}], "-", 
     RowBox[{"mixing", " ", "region"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn2", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"datafn", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "&&", " ", 
      RowBox[{
       RowBox[{"y", "/", "x"}], ">", 
       RowBox[{"1", "/", "6490"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{"1", "/", "6.49"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LenzApprox", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{
          RowBox[{"1", "/", "6.49"}], "*", 
          RowBox[{"(", 
           RowBox[{"600", "/", "148"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Blue"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Neutrino", " ", "Trident", " ", "production"}], ",", " ", 
     RowBox[{"from", " ", "1803.04430"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TridentRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], ">", 
         RowBox[{"1", "/", "0.39"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Green"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tenthwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fivewidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.05", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quarterwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.25", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"halfwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.5", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LimitPlot100TeV", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"datafn2", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], "==",
           "2"}], ",", 
         RowBox[{
          RowBox[{"datafn2", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], 
          "\[Equal]", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "2.0", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.5", ",", "1.7"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Thick"}], "}"}]}], ",", " ", 
       RowBox[{"LabelStyle", "\[Rule]", "17"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)\>\""}], "}"}]}], 
       ",", 
       RowBox[{
       "PlotLabel", "\[Rule]", 
        "\"\<27 TeV, 10\!\(\*SuperscriptBox[\(ab\), \(-1\)]\), MUM \
Model\>\""}], ",", 
       RowBox[{"PlotLegends", "->", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"LineLegend", "[", 
           RowBox[{"Automatic", ",", 
            RowBox[{"{", 
             RowBox[{
             "\"\<95% sensitivity\>\"", ",", "\"\<99% sensitivity\>\""}], 
             "}"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.73", ",", "0.9"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FinalPlot", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "LimitPlot100TeV", ",", "BRegion", ",", "LenzApprox", ",", 
      "TridentRegion", ",", "fivewidth", ",", "tenthwidth", ",", 
      "quarterwidth", ",", "halfwidth", ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing\>\"", ",", "Red", 
             ",", "14"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "0.6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Trident\>\"", ",", "Green", ",", "14"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"2.5", ",", "5.25"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.05\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"10.0", ",", "1.30"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<27TeVMUM.pdf\>\"", ",", "FinalPlot"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.740989562080646*^9, 3.740989606862122*^9}, {
   3.7409896454816103`*^9, 3.7409898352567673`*^9}, {3.740989881307261*^9, 
   3.740989888226603*^9}, {3.740990277288301*^9, 3.7409906911856956`*^9}, {
   3.740990801868626*^9, 3.74099097805184*^9}, {3.740991187823945*^9, 
   3.740991205426662*^9}, {3.74099132267339*^9, 3.740991392515757*^9}, {
   3.740991682369567*^9, 3.7409919692755623`*^9}, {3.740992001230236*^9, 
   3.74099209120514*^9}, {3.740992144893557*^9, 3.7409921459704733`*^9}, {
   3.740992218541564*^9, 3.7409923881683187`*^9}, {3.740992442487705*^9, 
   3.740992454642949*^9}, {3.740994189840678*^9, 3.740994360295323*^9}, {
   3.7409943996868753`*^9, 3.740994434454376*^9}, {3.7409944861085453`*^9, 
   3.740994723830886*^9}, {3.740994874009605*^9, 3.7409948775400467`*^9}, {
   3.741066185694469*^9, 3.741066211436887*^9}, {3.741066273881919*^9, 
   3.741066309193383*^9}, {3.741066340635614*^9, 3.741066365535632*^9}, {
   3.7410664135294333`*^9, 3.741066452535541*^9}, {3.741066515965582*^9, 
   3.741066607387931*^9}, {3.741066679941236*^9, 3.741066680106615*^9}, {
   3.741066777909347*^9, 3.741066834839409*^9}, {3.741066932986394*^9, 
   3.741066936784102*^9}, {3.741071505606716*^9, 3.741071511462782*^9}, {
   3.741071601217081*^9, 3.7410716292268267`*^9}, {3.741071662660809*^9, 
   3.741071712256955*^9}, {3.741071762117959*^9, 3.741071841270246*^9}, {
   3.741071891416271*^9, 3.741071964601211*^9}, {3.74107202358374*^9, 
   3.7410721083532753`*^9}, {3.741072168822629*^9, 3.741072182467442*^9}, {
   3.7410722223159227`*^9, 3.7410723189521217`*^9}, {3.741072423296954*^9, 
   3.7410726658696413`*^9}, {3.741072712975526*^9, 3.741072720024846*^9}, {
   3.741072800627102*^9, 3.741072806453053*^9}, {3.741073147203783*^9, 
   3.7410731496664953`*^9}, {3.741073441476657*^9, 3.741073444309513*^9}, {
   3.7411468306090927`*^9, 3.741146933137642*^9}, {3.7411471033314047`*^9, 
   3.7411471347843113`*^9}, {3.741348899621533*^9, 3.741349041767564*^9}, {
   3.741349243291206*^9, 3.741349268840064*^9}, {3.741350983272436*^9, 
   3.741351212618011*^9}, {3.7413569571136837`*^9, 3.741357008841742*^9}, {
   3.741357068368729*^9, 3.741357111283761*^9}, {3.741357155425332*^9, 
   3.7413571857679977`*^9}, {3.741357388309396*^9, 3.741357411197753*^9}, {
   3.7413601436792507`*^9, 3.741360178443017*^9}, {3.741360320647303*^9, 
   3.7413603552249727`*^9}, {3.741360422057741*^9, 3.7413604524011602`*^9}, {
   3.741360506049357*^9, 3.741360508622017*^9}, 3.7413609477860203`*^9, {
   3.741361044667345*^9, 3.741361240567244*^9}, {3.7413612815869226`*^9, 
   3.741361373651929*^9}, {3.741361803728437*^9, 3.7413618223524437`*^9}, {
   3.7413621322967043`*^9, 3.741362315674411*^9}, {3.7413639933956833`*^9, 
   3.741363993471458*^9}, {3.741431461757185*^9, 3.741431776360444*^9}, {
   3.745265013276493*^9, 3.745265151522753*^9}, {3.7452660050360327`*^9, 
   3.745266049769165*^9}, {3.745266080026016*^9, 3.745266098036756*^9}, {
   3.745266337409094*^9, 3.745266338026462*^9}, {3.745266397402835*^9, 
   3.7452664515852337`*^9}, {3.7452666006500607`*^9, 3.745266603072995*^9}, {
   3.7452666838406553`*^9, 3.745266722322981*^9}, {3.745266752545648*^9, 
   3.745266758910447*^9}, {3.745266828391328*^9, 3.745266830147311*^9}, {
   3.745267505407613*^9, 3.74526754133461*^9}, {3.7452676431384583`*^9, 
   3.745267644088035*^9}, {3.7452682519516497`*^9, 3.745268313136508*^9}, {
   3.7453771728801107`*^9, 3.745377173253982*^9}, {3.7453772302435303`*^9, 
   3.745377231113612*^9}, {3.745377274152315*^9, 3.7453773665660677`*^9}, {
   3.7455222233582907`*^9, 3.745522223694804*^9}, {3.7455224765410624`*^9, 
   3.7455224791175957`*^9}, {3.745523540548544*^9, 3.745523555445512*^9}, {
   3.7455236643952503`*^9, 3.745523686208531*^9}, {3.7455237530811977`*^9, 
   3.7455237586500177`*^9}, {3.745523856817561*^9, 3.745523868840345*^9}, {
   3.745524687195477*^9, 3.74552468818334*^9}, {3.745538817692432*^9, 
   3.7455388207356*^9}, {3.745538852480695*^9, 3.7455388564246492`*^9}, {
   3.7455388889469643`*^9, 3.745538899800704*^9}, {3.745538947012643*^9, 
   3.745538975305902*^9}, {3.745539099866109*^9, 3.745539102137299*^9}, {
   3.745539162771461*^9, 3.745539233664856*^9}, 3.745725789989043*^9, {
   3.7457258268226223`*^9, 3.745725869323297*^9}, {3.7457363039311113`*^9, 
   3.745736334277192*^9}, {3.745736371382269*^9, 3.7457364029267263`*^9}, {
   3.745788184362309*^9, 3.745788210281015*^9}, {3.7457882930577717`*^9, 
   3.745788295960856*^9}, {3.745819015040175*^9, 3.745819040544242*^9}, {
   3.745842031839367*^9, 3.745842040341023*^9}, {3.745842299480245*^9, 
   3.745842303433572*^9}, {3.747617557429997*^9, 3.747617566938931*^9}, {
   3.747617608565412*^9, 3.747617733396996*^9}, {3.747619056980907*^9, 
   3.7476190593150473`*^9}, {3.747619100230001*^9, 3.747619103017714*^9}, {
   3.7476191910147743`*^9, 3.747619315611977*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Interpolation","udeg",
   "\"Interpolation on unstructured grids is currently only supported for \
InterpolationOrder->1 or InterpolationOrder->All. Order will be reduced to 1.\
\"",2,203,81,21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745268284821443*^9, 3.745268313582531*^9}, 
   3.7453771739691973`*^9, {3.74537723985563*^9, 3.745377325751129*^9}, {
   3.745377358912476*^9, 3.745377367258978*^9}, 3.745522182223015*^9, 
   3.7455222250369577`*^9, 3.745522479519044*^9, 3.745523556530664*^9, {
   3.7455236597794743`*^9, 3.745523686436741*^9}, 3.745523759401263*^9, {
   3.745524681912867*^9, 3.7455247149922333`*^9}, {3.745538793425047*^9, 
   3.745538821197815*^9}, 3.74553885682624*^9, {3.745538893463504*^9, 
   3.745538900764201*^9}, {3.745538949537361*^9, 3.7455389759519157`*^9}, 
   3.745539053249196*^9, {3.745539092590962*^9, 3.745539102539263*^9}, {
   3.7455391637813263`*^9, 3.745539233929995*^9}, {3.745725874950235*^9, 
   3.745725885311551*^9}, 3.745736419685281*^9, 3.7457882133998528`*^9, 
   3.745819042209276*^9, 3.745819081218686*^9, 3.745842044008951*^9, 
   3.745842142217907*^9, 3.745842308251795*^9, 3.747617579990135*^9, {
   3.7476176109772882`*^9, 3.747617669337821*^9}, {3.7476177007850246`*^9, 
   3.7476177344330597`*^9}, 3.7476190596771927`*^9, 3.747619104179784*^9, 
   3.747619235340391*^9, {3.7476192656543293`*^9, 3.7476193158953323`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"5857.142857142856`\\\", \\\",\\\", \\\"0.8857142857142859`\\\"}], \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,212,82,21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745268284821443*^9, 3.745268313582531*^9}, 
   3.7453771739691973`*^9, {3.74537723985563*^9, 3.745377325751129*^9}, {
   3.745377358912476*^9, 3.745377367258978*^9}, 3.745522182223015*^9, 
   3.7455222250369577`*^9, 3.745522479519044*^9, 3.745523556530664*^9, {
   3.7455236597794743`*^9, 3.745523686436741*^9}, 3.745523759401263*^9, {
   3.745524681912867*^9, 3.7455247149922333`*^9}, {3.745538793425047*^9, 
   3.745538821197815*^9}, 3.74553885682624*^9, {3.745538893463504*^9, 
   3.745538900764201*^9}, {3.745538949537361*^9, 3.7455389759519157`*^9}, 
   3.745539053249196*^9, {3.745539092590962*^9, 3.745539102539263*^9}, {
   3.7455391637813263`*^9, 3.745539233929995*^9}, {3.745725874950235*^9, 
   3.745725885311551*^9}, 3.745736419685281*^9, 3.7457882133998528`*^9, 
   3.745819042209276*^9, 3.745819081218686*^9, 3.745842044008951*^9, 
   3.745842142217907*^9, 3.745842308251795*^9, 3.747617579990135*^9, {
   3.7476176109772882`*^9, 3.747617669337821*^9}, {3.7476177007850246`*^9, 
   3.7476177344330597`*^9}, 3.7476190596771927`*^9, 3.747619104179784*^9, 
   3.747619235340391*^9, {3.7476192656543293`*^9, 3.747619316438513*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"6428.571428571427`\\\", \\\",\\\", \\\"0.9714285714285715`\\\"}], \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,212,83,21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745268284821443*^9, 3.745268313582531*^9}, 
   3.7453771739691973`*^9, {3.74537723985563*^9, 3.745377325751129*^9}, {
   3.745377358912476*^9, 3.745377367258978*^9}, 3.745522182223015*^9, 
   3.7455222250369577`*^9, 3.745522479519044*^9, 3.745523556530664*^9, {
   3.7455236597794743`*^9, 3.745523686436741*^9}, 3.745523759401263*^9, {
   3.745524681912867*^9, 3.7455247149922333`*^9}, {3.745538793425047*^9, 
   3.745538821197815*^9}, 3.74553885682624*^9, {3.745538893463504*^9, 
   3.745538900764201*^9}, {3.745538949537361*^9, 3.7455389759519157`*^9}, 
   3.745539053249196*^9, {3.745539092590962*^9, 3.745539102539263*^9}, {
   3.7455391637813263`*^9, 3.745539233929995*^9}, {3.745725874950235*^9, 
   3.745725885311551*^9}, 3.745736419685281*^9, 3.7457882133998528`*^9, 
   3.745819042209276*^9, 3.745819081218686*^9, 3.745842044008951*^9, 
   3.745842142217907*^9, 3.745842308251795*^9, 3.747617579990135*^9, {
   3.7476176109772882`*^9, 3.747617669337821*^9}, {3.7476177007850246`*^9, 
   3.7476177344330597`*^9}, 3.7476190596771927`*^9, 3.747619104179784*^9, 
   3.747619235340391*^9, {3.7476192656543293`*^9, 3.7476193164846153`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"5928.571428571427`\\\", \\\",\\\", \\\"0.8964285714285716`\\\"}], \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,212,84,21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745268284821443*^9, 3.745268313582531*^9}, 
   3.7453771739691973`*^9, {3.74537723985563*^9, 3.745377325751129*^9}, {
   3.745377358912476*^9, 3.745377367258978*^9}, 3.745522182223015*^9, 
   3.7455222250369577`*^9, 3.745522479519044*^9, 3.745523556530664*^9, {
   3.7455236597794743`*^9, 3.745523686436741*^9}, 3.745523759401263*^9, {
   3.745524681912867*^9, 3.7455247149922333`*^9}, {3.745538793425047*^9, 
   3.745538821197815*^9}, 3.74553885682624*^9, {3.745538893463504*^9, 
   3.745538900764201*^9}, {3.745538949537361*^9, 3.7455389759519157`*^9}, 
   3.745539053249196*^9, {3.745539092590962*^9, 3.745539102539263*^9}, {
   3.7455391637813263`*^9, 3.745539233929995*^9}, {3.745725874950235*^9, 
   3.745725885311551*^9}, 3.745736419685281*^9, 3.7457882133998528`*^9, 
   3.745819042209276*^9, 3.745819081218686*^9, 3.745842044008951*^9, 
   3.745842142217907*^9, 3.745842308251795*^9, 3.747617579990135*^9, {
   3.7476176109772882`*^9, 3.747617669337821*^9}, {3.7476177007850246`*^9, 
   3.7476177344330597`*^9}, 3.7476190596771927`*^9, 3.747619104179784*^9, 
   3.747619235340391*^9, {3.7476192656543293`*^9, 3.7476193164925823`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,212,85,21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.745268284821443*^9, 3.745268313582531*^9}, 
   3.7453771739691973`*^9, {3.74537723985563*^9, 3.745377325751129*^9}, {
   3.745377358912476*^9, 3.745377367258978*^9}, 3.745522182223015*^9, 
   3.7455222250369577`*^9, 3.745522479519044*^9, 3.745523556530664*^9, {
   3.7455236597794743`*^9, 3.745523686436741*^9}, 3.745523759401263*^9, {
   3.745524681912867*^9, 3.7455247149922333`*^9}, {3.745538793425047*^9, 
   3.745538821197815*^9}, 3.74553885682624*^9, {3.745538893463504*^9, 
   3.745538900764201*^9}, {3.745538949537361*^9, 3.7455389759519157`*^9}, 
   3.745539053249196*^9, {3.745539092590962*^9, 3.745539102539263*^9}, {
   3.7455391637813263`*^9, 3.745539233929995*^9}, {3.745725874950235*^9, 
   3.745725885311551*^9}, 3.745736419685281*^9, 3.7457882133998528`*^9, 
   3.745819042209276*^9, 3.745819081218686*^9, 3.745842044008951*^9, 
   3.745842142217907*^9, 3.745842308251795*^9, 3.747617579990135*^9, {
   3.7476176109772882`*^9, 3.747617669337821*^9}, {3.7476177007850246`*^9, 
   3.7476177344330597`*^9}, 3.7476190596771927`*^9, 3.747619104179784*^9, 
   3.747619235340391*^9, {3.7476192656543293`*^9, 3.747619316501252*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxFVnk81GsXHztjmxmzEl2vLLeoN1qJc1QqUqksRTclS0i4UhJ1Le0L0UIq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      "], {{}, {}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          LineBox[{1, 2, 3, 4, 5}], 
          LineBox[{6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
            22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 
           38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54,
            55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 
           71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87,
            88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
           103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 
           116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
           129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 
           142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 
           155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 
           168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 
           181, 182}]},
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  TemplateBox[{
                    RowBox[{
                    StyleBox[
                    TagBox["InterpolatingFunction", "SummaryHead"], 
                    "NonInterpretableSummary"], 
                    StyleBox["[", "NonInterpretableSummary"], 
                    DynamicModuleBox[{Typeset`open$$ = False}, 
                    PanelBox[
                    PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "9000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.4`", ",", "2.5`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "9000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.4`", ",", "2.5`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Unstructured\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic], 
                    BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
                    StyleBox["]", "NonInterpretableSummary"]}]}, "CopyTag", 
                   DisplayFunction -> (#& ), 
                   InterpretationFunction -> (
                    "InterpolatingFunction[{{2000., 9000.}, {0.4, 2.5}}, <>]"& \
)], False, Selectable -> False, Editable -> False, SelectWithContents -> 
                  True], "[", 
                 RowBox[{
                   RowBox[{"1000", " ", "mzp"}], ",", "gmumu"}], "]"}], "&&", 
               
               RowBox[{
                 FractionBox["gmumu", 
                  RowBox[{"1000", " ", "mzp"}]], ">", 
                 FractionBox["1", "6490"]}]}], ")"}], "\[Equal]", "2"}]],
        Annotation[#, And[
           
           InterpolatingFunction[{{2000., 9000.}, {0.4, 2.5}}, {
            5, 4225, 0, {255, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, {
             NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllTGO01AURcPARlgDC5gsgIqKGgEtLIAFsIBpmOYXv3DhwkIIjRBCkB4W
MF2kSJEipbBly0qUCHgTO9e6J5HQcIp/n4/z383TV+9evLmazWb/4t/D39Pn
ZjEf/vNk+Hv7y3n+0/n5D+eX351ff3N+f+f84avzxy/ON58xv8K8EvkF8jLO
J+Qv5s9On8cDh69x+BqHr3H4Goevcfgah69x+BqHr8+vMK9EfoG8jPMJ+Yv5
29PnSr7G4Wscvsbhaxy+xuFrHL7G4Wscvj6/wrwS+QXyMs4n5C/mt58ePo/k
axy+xuFrHL7G4Wscvsbhaxy+xuHr8yvMK5FfIC/jfEL+Yv7n98NnJl/j8DUO
X+PwNQ5f4/A1Dl/j8DUOX59fYV6J/AJ5GecT8s99Nfkaq68mX2P11eRrrL6a
fI3VV5Ovz6+c1VeTr+dlZ/XV5Dvc77/XJ9b+jqz9HVn7O7L2d2Tt78ja35G1
vyNrf0fW/p7nV5hXIr9AXsb5hPzzfT7K11j3+ShfY93no3yNdZ+P8jXWfT7K
1+dXmFciv0BexvmE/PPv0UG+xvo9OsjXWL9HB/ka6/foIF9j/R4d5OvzK8wr
kV8gL+N8Qv65n/fyNVY/7+VrrH7ey9dY/byXr7H6eS9fn19hXon8AnkZ5xPy
z321k6+x+monX2P11U6+xuqrnXyN1Vc7+fr8yll9tZOv52WcT87qqx591aOv
evRVj77q0Vc9+qpHX/Xoqx591cvX55XIL5CXcT5d+Az73KGPOvRRhz7q0Ecd
+qhDH3Xoow591MnH8wvkZZxPF88/7GuLfmnRLy36pUW/tOiXFv3Sol9aPb/n
F8jLOJ8unnfYvwb90KAfGvRDg35o0A8N+qFBPzR6Xs/LOJ8unuf0d1Zjf2vs
b439rbG/Nfa3xv7Weh4/n5x1/7a4f1vcvy3u3xb3b4v7t9V8P58u5g3vZ4P3
v8H73+D9b/D+N3j/G7z/KX/Y5zX6YY1+WKMf1uiHtfJ5frifK9znFe7zCvd5
he9vie9vie9vCd97+N5f/wf9X5Nm
              "], {
               NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBcgWN+iFib1JiAgAAAMsBAAADAAAA//79+v38+fb67+nw8Pb1/f78/Pn6
+fz7+/j5+Pv3/P77+fj09e/w7/X09O7v7vTz9fn06e/o+Pf0+fX2/vH75+/u
2OHg6ODh4Ojn4enozdjXzMHNs6W0tMHA2ODX4N/X3+Dn39bX1t/e5+bf19bM
zMDBy8DMs6SlsqSzs8C/wLO01svM18zN6O/npaSV7u3n7e7z8/fy7fLs8u3z
9/Hy5uft1dbe3ubl7OXm5ezr5u3s3uXd8vHs3t/m5OXr6/Hq5Orj6uTr8c7q
5N3l3dzT3eTc49vc2+Pi5OPc3NvS6uLj6+zx9/vx3t3Uy9XKy9bVvsrJ1MrV
1d7Uy8q+v7Kzsr++vrGyvbG+v8u+pLKjycrUy7/AydPI08nUvMjH0sjT09zS
yci8vbCxsL28vK+wu6+8vcm8obGwr66gyb2+1N3TorKx29rS8/T3oLCvh5aV
lYaHhpWUpZWWh4Z3aXh3aGl3aWhaeId3hoV3hYaUlKOidoWElJOFo7KidneF
aFlaWWhndmdodWd2d3ZoWWdYZ2ZYlJWjpKOVWllKPEtKSjs8O0pJWkpLPDss
Hi0sHR4sHh0PLTwsOzosOjtJV0lYKx0sOSs6OklIKyw6HQ4PDh0cHA0OGw0c
HSscHCsqSUpYWVhKopOUk4SFhJOSoZKTkqGgk6KhhJKDdWZndGZ1g3R1ZmVX
dYSDZldYkpGDhHV2kYKDkZKggnSDkIKRkaCfdIJzZVZXVmVkc2RlcmRzZXRz
VmRVc4KBdGVmobCgV1ZHSDk6OUhHRzg5OEdGV0dIOTgpKhscGyopGhspGxoM
KjkpGwwNODcpOSorNzhGVEZVKBopNig3N0ZFKCk3GgsMCxoZGQoLGAoZGigZ
GSgnRkdVVlVHVWRjV0hJorGhyNLH2tHS2tvi0cfS0drZ4tnax9HGu66vrru6
xrq7usbFu8fGrrqt0dDGx7u8xcbQ0NnPxc/Ez8XQ2c7PubrFrK25urmtxLi5
uMTDxcS5q7m4z87E0NHZ4s7Zrq2en5CRkJ+eno+Qj56drp6fkI+AgXJzcoGA
gHFycYB/gZCAcnFij46AkIGCrJ2enayrq5ydnKuqrLmrnZyNjn+Af46Nfn+N
f35wjp2Nf3BxnJuNnY6PrayecXBhuLerrp+gt7jDw87Ct8K2wrfDzqbCqqu3
jI2bm6qptqmqqba1qre2m6mawrW2m5yqqJqpqLWnp6aXpqe1tcKmqKeYmpmK
mZqomJeIl5inmaiYmZiJqKm1zvGmm5qLfox9fo2MfYt8i32MjJuLfn1ub25f
b35ufG1ubXx7fXxubm1ei4p8fm9wint8e4qJe4l6iImYipmJeYmIbHpremx7
a3lqeWt6eol5bGtce2xti5qKbWxdw8TO4urOcG9gY1RVVGNiVGJTYnFhcmJj
U2JhRTY3NkVEU0RFUkRTRVRTNTZEU2FSVEVGUmBRYFJhUV9QX1Fgb19gUlFC
NERDQ1JCUEFCQVBPUVBCM0NCX15QUkNEcGBhMkJBJzUmNSc2FyYlNCY1NUQ0
JyYXGAkKCRgXFwgJFggXGCcXJSY0JxgZJTMkMyU0FSQjMiQzM0IyJSQVFgcI
BxYVFQYHFAYVFiUVIyQyJRYXNEMzQUAyNicoQEFPT15dXU5PTl1cbV1eT04/
MSMyMUA/PzAxMD8+QE8/MTAhTk0/MTJAXE1OTVxbaltcXWxcTVtMPi8wLz49
TD0+Pk1MLz0uTT4/X25eMC8gIxQVFCMiFCITIjEhMSIjEiIhBRMEEwUUBBID
EgQTEyISISASFAUGEQMSESAfLh8gITAgER8QAxECEAECERACERIgIC8uT1Be
a2pccmNkdD/BEQ==
                "]]}, {
               
               NDSolve`FEM`LineElement[{{253, 255}, {255, 254}, {250, 253}, {
                246, 250}, {233, 240}, {240, 246}, {254, 241}, {216, 225}, {
                225, 233}, {205, 216}, {193, 205}, {165, 180}, {180, 193}, {
                135, 150}, {150, 165}, {105, 120}, {90, 105}, {120, 135}, {60,
                 75}, {75, 90}, {30, 45}, {15, 30}, {45, 60}, {14, 15}, {13, 
                14}, {12, 13}, {11, 12}, {10, 11}, {166, 151}, {151, 136}, {
                241, 166}, {136, 121}, {121, 106}, {9, 10}, {8, 9}, {7, 8}, {
                6, 7}, {106, 91}, {91, 76}, {76, 61}, {61, 46}, {4, 5}, {3, 
                4}, {5, 6}, {46, 31}, {31, 16}, {2, 3}, {1, 2}, {16, 
                1}}]}]}, CompressedData["
1:eJw9VQ1sU1UYHXMuhCxICAFEVDBIIMYYNQshy3KeElREQhBDiCGEzJ8Qo+Jf
/EHUoBJDDCELQdSpAw3qiCFECS7M8PZT6toHo+vPutXV7rVb260bW8u6sgHR
d+89776kafre9757vvOdc7q8bs+zL80qKyv7z/n86t245uBjrfhq3ZevZm74
8BGqd57fcAkPxVdU7j/agZfl5cWhY6/P/6w1iPMbqsof+KIHb++uH9uHCO6s
2Db3wd/j+OSVv945stiD61tTJxs8vbi47Mxbu+vjOLJYFCRxILel+Z4Dlnkq
H9xUN6/TdJos7Ov6E87hu4YC7Zj5WDRoRkdx1Y7D7RchYVS1483aOdGf3rjM
fhHI8vtaeE4AHwyvfHj2b4P4cMHpJ+29HszbvvZs57sX4Nxc+vyLLabCncT+
o2LAFkzeCr8/vLINqsyEQFHa2gGBvmJbF+cP44lz15zKbt5Pcr4BWCfWO0+y
GjfPIf4s7pWDxiHYbMr/SFyfo0xerXDA+E+s9yKxWSDr0OePCnpybfj2G3H5
IGn9PkHeUqiUA0TJZxDirdTJEI4vEZsa0vUubtU/BAm7wku+WonXQptfDHKZ
/EbAveA1ATsYgb1XAI/x24+CeLy9W9e7+3Xxqb38A/G0dk4K711odJB54IAa
/8Vr8bmlcT8uy32Q61sa430LNRJ4EGI7jUsy/B3T/Vw9qX4Z6tambmyzTgrA
CynfdRYelVdIz+vys0cuIsK9dbrvQ7BTk0hQfzE8LeS+0CYPaVd/ptLFVSj/
BOgPPyTMFV7tG9UnCElLNITvPIK4PvzgsLJxjY9+SuLqPlHZh0WSiDiEu6p3
BvGUPLgbqx10xVVhSPjD/5rSPqU/VPtyi/V+SFtWd+FrCaebfujB/VJA/axL
ck8ZnmtDTL35UAJ3SeO7vh7ClKCl2KvnUHoNaf/93CAGCmh8Ul41UfLQw/Ni
EE93HI4Rbw4KfwpXxNobRqk7GzebhBDP0D8x8lXv5pGpdBCmjkN6j0rnPfwd
53s29RpHSMh3bZa4XP2MU2dRnnuc+RRgXZr8+Ezlryj7hPG3WPuuCP3dT52m
8ZygZdkAnpEBMUCdj0GOt2mEvhmm7nrp2yuaH3cOuY5jad1fpMOWZhd3iroZ
YX9b41X6TXHvae5lkN/9fC/NHBsl3inqfIh1WfbJkecM8y/LvY0TR5F6yLDP
BPNzlDlYhKS/NmgqHU2QZzcnx5jLOc5dYM7kqZtJ5sME5xvReaz0fAkTwkYH
8zy/QJ8XIeO9sUC8GT2XEuAIcec5d5Op/D3JPLvF+aaZIyXuq0Df5ll3zc1F
c7lY69gsQ+X4NOTaFlznXmc0TpXvJdwtDVfkHJWG+l+63VB5Vm4o3CXm8hT5
H2SuzDZU7lQac2XA3mYoH85AHnv6DkPNU2XIv5tz0ypXXlhkfHrzkaob1nzj
f4v9Afk=
            "], {Automatic}][
           1000 $CellContext`mzp, $CellContext`gmumu], 
           Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
           Rational[1, 6490]] == 2, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          LineBox[{183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194,
            195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 
           208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 
           221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 
           234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 
           247, 248, 249, 250, 251, 252, 253, 254}], LineBox[{255, 256}], 
          LineBox[{257, 258, 259, 260}]},
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  TemplateBox[{
                    RowBox[{
                    StyleBox[
                    TagBox["InterpolatingFunction", "SummaryHead"], 
                    "NonInterpretableSummary"], 
                    StyleBox["[", "NonInterpretableSummary"], 
                    DynamicModuleBox[{Typeset`open$$ = False}, 
                    PanelBox[
                    PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "9000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.4`", ",", "2.5`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "9000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.4`", ",", "2.5`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Unstructured\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic], 
                    BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
                    StyleBox["]", "NonInterpretableSummary"]}]}, "CopyTag", 
                   DisplayFunction -> (#& ), 
                   InterpretationFunction -> (
                    "InterpolatingFunction[{{2000., 9000.}, {0.4, 2.5}}, <>]"& \
)], False, Selectable -> False, Editable -> False, SelectWithContents -> 
                  True], "[", 
                 RowBox[{
                   RowBox[{"1000", " ", "mzp"}], ",", "gmumu"}], "]"}], "&&", 
               
               RowBox[{
                 FractionBox["gmumu", 
                  RowBox[{"1000", " ", "mzp"}]], ">", 
                 FractionBox["1", "6490"]}]}], ")"}], "\[Equal]", "3"}]],
        Annotation[#, And[
           
           InterpolatingFunction[{{2000., 9000.}, {0.4, 2.5}}, {
            5, 4225, 0, {255, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, {
             NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllTGO01AURcPARlgDC5gsgIqKGgEtLIAFsIBpmOYXv3DhwkIIjRBCkB4W
MF2kSJEipbBly0qUCHgTO9e6J5HQcIp/n4/z383TV+9evLmazWb/4t/D39Pn
ZjEf/vNk+Hv7y3n+0/n5D+eX351ff3N+f+f84avzxy/ON58xv8K8EvkF8jLO
J+Qv5s9On8cDh69x+BqHr3H4Goevcfgah69x+BqHr8+vMK9EfoG8jPMJ+Yv5
29PnSr7G4Wscvsbhaxy+xuFrHL7G4Wscvj6/wrwS+QXyMs4n5C/mt58ePo/k
axy+xuFrHL7G4Wscvsbhaxy+xuHr8yvMK5FfIC/jfEL+Yv7n98NnJl/j8DUO
X+PwNQ5f4/A1Dl/j8DUOX59fYV6J/AJ5GecT8s99Nfkaq68mX2P11eRrrL6a
fI3VV5Ovz6+c1VeTr+dlZ/XV5Dvc77/XJ9b+jqz9HVn7O7L2d2Tt78ja35G1
vyNrf0fW/p7nV5hXIr9AXsb5hPzzfT7K11j3+ShfY93no3yNdZ+P8jXWfT7K
1+dXmFciv0BexvmE/PPv0UG+xvo9OsjXWL9HB/ka6/foIF9j/R4d5OvzK8wr
kV8gL+N8Qv65n/fyNVY/7+VrrH7ey9dY/byXr7H6eS9fn19hXon8AnkZ5xPy
z321k6+x+monX2P11U6+xuqrnXyN1Vc7+fr8yll9tZOv52WcT87qqx591aOv
evRVj77q0Vc9+qpHX/Xoqx591cvX55XIL5CXcT5d+Az73KGPOvRRhz7q0Ecd
+qhDH3Xoow591MnH8wvkZZxPF88/7GuLfmnRLy36pUW/tOiXFv3Sol9aPb/n
F8jLOJ8unnfYvwb90KAfGvRDg35o0A8N+qFBPzR6Xs/LOJ8unuf0d1Zjf2vs
b439rbG/Nfa3xv7Weh4/n5x1/7a4f1vcvy3u3xb3b4v7t9V8P58u5g3vZ4P3
v8H73+D9b/D+N3j/G7z/KX/Y5zX6YY1+WKMf1uiHtfJ5frifK9znFe7zCvd5
he9vie9vie9vCd97+N5f/wf9X5Nm
              "], {
               NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBcgWN+iFib1JiAgAAAMsBAAADAAAA//79+v38+fb67+nw8Pb1/f78/Pn6
+fz7+/j5+Pv3/P77+fj09e/w7/X09O7v7vTz9fn06e/o+Pf0+fX2/vH75+/u
2OHg6ODh4Ojn4enozdjXzMHNs6W0tMHA2ODX4N/X3+Dn39bX1t/e5+bf19bM
zMDBy8DMs6SlsqSzs8C/wLO01svM18zN6O/npaSV7u3n7e7z8/fy7fLs8u3z
9/Hy5uft1dbe3ubl7OXm5ezr5u3s3uXd8vHs3t/m5OXr6/Hq5Orj6uTr8c7q
5N3l3dzT3eTc49vc2+Pi5OPc3NvS6uLj6+zx9/vx3t3Uy9XKy9bVvsrJ1MrV
1d7Uy8q+v7Kzsr++vrGyvbG+v8u+pLKjycrUy7/AydPI08nUvMjH0sjT09zS
yci8vbCxsL28vK+wu6+8vcm8obGwr66gyb2+1N3TorKx29rS8/T3oLCvh5aV
lYaHhpWUpZWWh4Z3aXh3aGl3aWhaeId3hoV3hYaUlKOidoWElJOFo7KidneF
aFlaWWhndmdodWd2d3ZoWWdYZ2ZYlJWjpKOVWllKPEtKSjs8O0pJWkpLPDss
Hi0sHR4sHh0PLTwsOzosOjtJV0lYKx0sOSs6OklIKyw6HQ4PDh0cHA0OGw0c
HSscHCsqSUpYWVhKopOUk4SFhJOSoZKTkqGgk6KhhJKDdWZndGZ1g3R1ZmVX
dYSDZldYkpGDhHV2kYKDkZKggnSDkIKRkaCfdIJzZVZXVmVkc2RlcmRzZXRz
VmRVc4KBdGVmobCgV1ZHSDk6OUhHRzg5OEdGV0dIOTgpKhscGyopGhspGxoM
KjkpGwwNODcpOSorNzhGVEZVKBopNig3N0ZFKCk3GgsMCxoZGQoLGAoZGigZ
GSgnRkdVVlVHVWRjV0hJorGhyNLH2tHS2tvi0cfS0drZ4tnax9HGu66vrru6
xrq7usbFu8fGrrqt0dDGx7u8xcbQ0NnPxc/Ez8XQ2c7PubrFrK25urmtxLi5
uMTDxcS5q7m4z87E0NHZ4s7Zrq2en5CRkJ+eno+Qj56drp6fkI+AgXJzcoGA
gHFycYB/gZCAcnFij46AkIGCrJ2enayrq5ydnKuqrLmrnZyNjn+Af46Nfn+N
f35wjp2Nf3BxnJuNnY6PrayecXBhuLerrp+gt7jDw87Ct8K2wrfDzqbCqqu3
jI2bm6qptqmqqba1qre2m6mawrW2m5yqqJqpqLWnp6aXpqe1tcKmqKeYmpmK
mZqomJeIl5inmaiYmZiJqKm1zvGmm5qLfox9fo2MfYt8i32MjJuLfn1ub25f
b35ufG1ubXx7fXxubm1ei4p8fm9wint8e4qJe4l6iImYipmJeYmIbHpremx7
a3lqeWt6eol5bGtce2xti5qKbWxdw8TO4urOcG9gY1RVVGNiVGJTYnFhcmJj
U2JhRTY3NkVEU0RFUkRTRVRTNTZEU2FSVEVGUmBRYFJhUV9QX1Fgb19gUlFC
NERDQ1JCUEFCQVBPUVBCM0NCX15QUkNEcGBhMkJBJzUmNSc2FyYlNCY1NUQ0
JyYXGAkKCRgXFwgJFggXGCcXJSY0JxgZJTMkMyU0FSQjMiQzM0IyJSQVFgcI
BxYVFQYHFAYVFiUVIyQyJRYXNEMzQUAyNicoQEFPT15dXU5PTl1cbV1eT04/
MSMyMUA/PzAxMD8+QE8/MTAhTk0/MTJAXE1OTVxbaltcXWxcTVtMPi8wLz49
TD0+Pk1MLz0uTT4/X25eMC8gIxQVFCMiFCITIjEhMSIjEiIhBRMEEwUUBBID
EgQTEyISISASFAUGEQMSESAfLh8gITAgER8QAxECEAECERACERIgIC8uT1Be
a2pccmNkdD/BEQ==
                "]]}, {
               
               NDSolve`FEM`LineElement[{{253, 255}, {255, 254}, {250, 253}, {
                246, 250}, {233, 240}, {240, 246}, {254, 241}, {216, 225}, {
                225, 233}, {205, 216}, {193, 205}, {165, 180}, {180, 193}, {
                135, 150}, {150, 165}, {105, 120}, {90, 105}, {120, 135}, {60,
                 75}, {75, 90}, {30, 45}, {15, 30}, {45, 60}, {14, 15}, {13, 
                14}, {12, 13}, {11, 12}, {10, 11}, {166, 151}, {151, 136}, {
                241, 166}, {136, 121}, {121, 106}, {9, 10}, {8, 9}, {7, 8}, {
                6, 7}, {106, 91}, {91, 76}, {76, 61}, {61, 46}, {4, 5}, {3, 
                4}, {5, 6}, {46, 31}, {31, 16}, {2, 3}, {1, 2}, {16, 
                1}}]}]}, CompressedData["
1:eJw9VQ1sU1UYHXMuhCxICAFEVDBIIMYYNQshy3KeElREQhBDiCGEzJ8Qo+Jf
/EHUoBJDDCELQdSpAw3qiCFECS7M8PZT6toHo+vPutXV7rVb260bW8u6sgHR
d+89776kafre9757vvOdc7q8bs+zL80qKyv7z/n86t245uBjrfhq3ZevZm74
8BGqd57fcAkPxVdU7j/agZfl5cWhY6/P/6w1iPMbqsof+KIHb++uH9uHCO6s
2Db3wd/j+OSVv945stiD61tTJxs8vbi47Mxbu+vjOLJYFCRxILel+Z4Dlnkq
H9xUN6/TdJos7Ov6E87hu4YC7Zj5WDRoRkdx1Y7D7RchYVS1483aOdGf3rjM
fhHI8vtaeE4AHwyvfHj2b4P4cMHpJ+29HszbvvZs57sX4Nxc+vyLLabCncT+
o2LAFkzeCr8/vLINqsyEQFHa2gGBvmJbF+cP44lz15zKbt5Pcr4BWCfWO0+y
GjfPIf4s7pWDxiHYbMr/SFyfo0xerXDA+E+s9yKxWSDr0OePCnpybfj2G3H5
IGn9PkHeUqiUA0TJZxDirdTJEI4vEZsa0vUubtU/BAm7wku+WonXQptfDHKZ
/EbAveA1ATsYgb1XAI/x24+CeLy9W9e7+3Xxqb38A/G0dk4K711odJB54IAa
/8Vr8bmlcT8uy32Q61sa430LNRJ4EGI7jUsy/B3T/Vw9qX4Z6tambmyzTgrA
CynfdRYelVdIz+vys0cuIsK9dbrvQ7BTk0hQfzE8LeS+0CYPaVd/ptLFVSj/
BOgPPyTMFV7tG9UnCElLNITvPIK4PvzgsLJxjY9+SuLqPlHZh0WSiDiEu6p3
BvGUPLgbqx10xVVhSPjD/5rSPqU/VPtyi/V+SFtWd+FrCaebfujB/VJA/axL
ck8ZnmtDTL35UAJ3SeO7vh7ClKCl2KvnUHoNaf/93CAGCmh8Ul41UfLQw/Ni
EE93HI4Rbw4KfwpXxNobRqk7GzebhBDP0D8x8lXv5pGpdBCmjkN6j0rnPfwd
53s29RpHSMh3bZa4XP2MU2dRnnuc+RRgXZr8+Ezlryj7hPG3WPuuCP3dT52m
8ZygZdkAnpEBMUCdj0GOt2mEvhmm7nrp2yuaH3cOuY5jad1fpMOWZhd3iroZ
YX9b41X6TXHvae5lkN/9fC/NHBsl3inqfIh1WfbJkecM8y/LvY0TR5F6yLDP
BPNzlDlYhKS/NmgqHU2QZzcnx5jLOc5dYM7kqZtJ5sME5xvReaz0fAkTwkYH
8zy/QJ8XIeO9sUC8GT2XEuAIcec5d5Op/D3JPLvF+aaZIyXuq0Df5ll3zc1F
c7lY69gsQ+X4NOTaFlznXmc0TpXvJdwtDVfkHJWG+l+63VB5Vm4o3CXm8hT5
H2SuzDZU7lQac2XA3mYoH85AHnv6DkPNU2XIv5tz0ypXXlhkfHrzkaob1nzj
f4v9Afk=
            "], {Automatic}][
           1000 $CellContext`mzp, $CellContext`gmumu], 
           Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
           Rational[1, 6490]] == 3, "Tooltip"]& ]}], 
     GraphicsComplexBox[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG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      "], {{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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            "]], 
           PolygonBox[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
            
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[1, 0, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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            "]], 
           PolygonBox[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 0, 1], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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      "], {{
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
            "]], 
           PolygonBox[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
            57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
            132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
            132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41, 
            1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {147,
             148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 160, 
            55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 53, 
            29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 66}, {
            201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {168, 
            157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 167, 
            59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 64, 
            17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 39}, {
            135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {112, 
            143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 191, 
            72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 79, 
            7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 68}, {
            190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {189, 
            118, 84, 69}}]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 1, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 
         10, 11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
         109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 182,
          204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 202, 
         122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169, 93, 
         96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 153, 
         152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146, 104, 
         198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 162, 100,
          144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131, 142, 141, 
         195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 137, 193, 119,
          124, 123, 40}]}}], GraphicsComplexBox[CompressedData["
1:eJxF1n9Q0/cdx/FoKUW3UAWtEAFBAYPlh0C+IEhIaDrstk4Tf82hja29WmeG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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVl/lTl1UUxu+rYZKmaRqIG4ia5gaumCaghNIChIggKFtatkBpaWlpaWlp
ZVnZTmVlu9Uf0TLt+77vy9TU1NTU1NTzzP2887Ufnjn33OW85zn3PJcvBR3d
dV29QgijkhB6yx4jaBg8N0w4TMgSckNct5/Duv1JnPFcHnv7CKOFI4R+wnDm
DhdGYPv6m0I2+/LZ21+YIBwtDBEKhQHCQGEs9ihhHHaQMB47WDgW6/MFxDtS
OE4YSq5jmHPckeSSzdwYzk2Gk3kXk7f3FsHH/jQ425/CXtdsOnvNbw4xzWMG
c67NTKx5l7BufnOx5ldOHo49H26uzTw425/KN53HInzntUCYCO8y7smxSpmz
v5DYPnM833Tc2dTAeVcQz7wPCrXC6cJieJrTEqw5VWFnCSdhHe9krOtRDU9/
81T4269hzvxOYW8J35xHDbaQU6OwFj5LhS541gvrqN0yYQM8G4RN1Gi5sEOo
FFYI24QThSZhNbWrE3bBs1m4Dp4twl54rhRuh1ursA/Oq4hdTI32w7NdeASe
nUIPPNtC1Jx70z16gBp1hKizHNast1x863AYvvvX/ZZqyzbVnG0e/IrIyb0+
ijNZrDuWdTiaNWsxH98aKsCfhbVv/bhv3SepJt27qQ5TXY5nbRz3Oxee7sOJ
8HFvuiet2wmcd07uzSnwn8SZXOYmk/s09o2AX1HIaGzGIXnPJO/Z+M57Dv5I
7qqYmhUR1/xK2Jfq0376HhXCbx7czMf9cwL5loWM5kpZM7f5nDEP92c533Nv
L4JbOeedUyV3OJX1heS7mLVUh4tDRodLyNW9l+rJNtWirft1FOenw6+aM6mG
q+BWw5rzrsW3Xk6Dr/VYB0frcSmcrcd6uFi/y+Fg3TXC2XpsgqN1twJe1tcq
8rB+G+BuPTbD13psga81uJKcra9WeK4RziBXv2Od5G89dsDLumuHeyl8FoDV
cLSW26jjGubrsGuIfyZjz28mb3M+i5iuy3rhAupyDmue93vldyu9+y5yse1m
Tzd+PefO5lvns1aPPY/95n0uuZVzH2XksC5k3smNjDfip7XewLm1fM/fuph9
DdzlJvZeSNxlxF5PPt57EfNF3HMF5zYT52XhT/b5znz3vvc7GLdi7bsn7mLs
+duEW5i3vTXEPtgTYq+k/eGxe2a3cE2Ifeae3ModXc64kTvuIRfPXcae7SH2
btqv2+ByJWtN7N9CHOd45yG57WP8ovB7iH1wKXVw/FeFv4VLhD76w/CO7NVC
tsbvyV4r3CzcCEfbm+Do8V7m9+K3UEd/t4qaXB+ifvaRk/ffwFoLvO+mtlXE
Suu3h7MVcEy1vB2+tlcwtqYeDBld7aeu9zFux9pvEx5g3M65hxg/JTwR4m8P
24OMD+Jbz4+GqOdOrP0O4t1P/MeZ955azteEzFtQzfpjnH2YPDqwB8L/3wtz
2ilcxb27t/x+VXJnXkvfMr9x7pfd7GnmLncz3sXY+/vrrj/gTnYQp4k76YGL
eT8Jl2eFn0N8C3ZyxnGeFn4M8Q14Xvg1xHfhXmK1Ye/hrnvru2+F2MtjNf6B
2n8u5CRxn/9X+IbafCvkJ7FeQ2U/C1GXvwjPhfi2Ddf8V9xtgcbfcQ+5Gn9B
Ln8IL4X4fnwtjEzi3VsT1oHfh8Ga+yRErX8vFCaR/2/CCyG+fwM191GI+vhJ
eCbE9/hjYVAS34V3hb5J1P+HwoAk6ud9oV8StfGpMCSJuvWPszdCfBteF/4N
8S34R3gtRO3+JbwS4rv4pZCXxJ57U+iVRD28LWQlsVf+A0teKvI=
            "]], 
           PolygonBox[CompressedData["
1:eJwt1PdvjWEUwPFzqvZoa6+i1T/HT5dWtdXWJSVWNQiC0CAIgiAIgiAIUpva
e++9996z9vienPPDJ+c+z/ve933uGTcrWZ4YnCIiXZCKnRAVqSTk4zQ+oRwV
uI0GXJ9JnI37SGc9n7gQZ/EVQzEc5/EdIzAKd9GY++cQ5+EhmrFeRFyCE3iP
/hiIl+jI9XXEDdiDRurvLsJepKk/qycOI0v93t7YjfqsZxALUY1arCcRe2Af
mqqfvRiH0IH1WmIS+9FC/WwlOIDWrJcTS/EGR9EXZXiNbK5XETdFLs5gWOTk
M7agK4bgMVpy/1LxZz5FG9YriKvwHO1ZrxY/00X8wmiMxbE4g727H3ahDvdP
JRZE7U7Fu6yGb3ESg+LMH7AZCQyI3B+Pz1aDq9YOPG+CeM7s8xXiRPG9m6jL
3jTxHP/DDnTH+Kj1HeJc8Zp3Vq+R1WYjmqjXtCjuyWR9kNgLa6L2L4jrxXvA
cvEsrllOUtR7Nj/OVFu9xlbbKfiLS3GWcZG7CxgTOfyN7ciLPevtW8RZ4j3e
UL2HCmMvlfW1ePZkdFLvmWSc0XJxgzhdPCf11GtSEHuX40x2lsrolVeRi6qo
/RPiSvEesF75KD4L1jNb8UV8FrtF7d5F7RPxW36Kz1pe1OJP9IrV5Hr8Bju7
9cg2fBOf1VwcQY567/ZBTbzT3mU9bLN8DiPFZzpDfQZt9haI/xfci8/2n/Aj
3pEb37FZf0BcLD7zzdVnsDj22qrPWGnkwGbjEXGZ+Iy0Up/JktizXmmnPivW
M/8BQQGnQA==
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0tk21XEYx+FtyFhmomTKAffAPeASWp3StXQrNIhCmTLPUzLLkKg0KVLP
uzj4rGfvs9/7Xf/qB49a2pISicRjJSt+F6tejWpWq0Z0rEF90pBO1K4vGtZn
vdVXdeibRnWqMX3XE/3UuH5oQr/0VL81qTNN6Y+e6ULTOteM/uq5/mlWl5pL
XD2+M+7gfPzlAlP4gje4yFQuMY1dzOAy07nCTHYzm++YxVXe5Evm8D1vcY25
fMV8rjOPGyxgD4u4yUJuxb7s5W1us4Q7LGUf73CXZfzAu3zNe9xjOfdZwTes
4gErechq9vM+P7KGR6zlAB+qSQ2qi/fF2+K9cUO8P26KO+PGuDu2iB1im9gr
tor9YtPYMza+/n7+AxP0SiA=
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxd1X9UzXccx/GraDEhRa2EWnH9TvqWkm7c1sLktpk64TqcMpNVsqG0OWfj
jsbWuMqPYzvXcHTCpfzcrmEZVgehuR3MGbrLiOpGZ+jU5o/n+3vO+sd5nNft
c47n6fO5gQuy381w0Wg0IV00mlf/upeV9bJMssUmnNFUjx+7JfZcdXDyOucL
HU6q9Mn+0tkjDs8tupzmULzFXjrPDpPTT+xoKzWY7YPFcUnTghxKsHjHnsZW
xTxU3Na+8VeTc7g4eeaYErthtPjG+4vCzfZQ8ZouUTttpjBx2IHubg4lXPxn
6s0sD4ci/rprmV0xR4pjDq2KM+qjxA9nv1NqckaLt74W0NdqiREnVDzOtxti
xS3Gn+93durE9Lu+9VbMX0qtjn6Yfph+mH6Yfph+mH6Yfph+mH6Yfph+mH6Y
fph+mH6Yfph+mH6YfquuJW92KPXSD9MP0w/TD9MP0w/TD9MP0w/TD9MP0w/T
D9MP0w/TD9MP0w/TD9NvQ53iXmd4Iv0w/TD9MP0w/TD9MP0w/TD9MP0w/TD9
MP0w/TD9MP0w/TD9MP0w/WY0bYh1KE+lH6Yfph+mH6Yfph+mH6Yfph+mH6Yf
ph+mH6Yfph+mH6Yfph+mH6ZfqrNjpVH/XPph+mH6Yfph+mH6Yfph+mH6Yfph
+mH6Yfph+mH6Yfph+mH6Yfph+s1/llNhN3RIP0w/TD9MP0w/TD9MP0w/TD9M
P0w/TD9MP0w/TD9MP0w/TD9MP2y9Hduv0PlQd7s1sr9/1UuxnOf9e7VD6RrH
jtldokatN9v7yI7ZTzRkj4ww+8iO2bOKy6/YDQNlx+ybduWftJmCZMfsT577
f+XhCJEdsycmn5pj1A+THbPv3mccbbWMlB2zd3S++hkjO2Y/UFazSGsdKztm
n51iuWowjpMds3d3zY3O81Bkx+zHD07+wWKLkB2zZ6R59azKHC87lr9vt/qP
nX7RsmP2s4eP/OFXNUF2zJ49d22CPm+i7Jh9QPdZ1kytTnb8//v4dN3h9VrP
TrmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7
iLl/+Kn+n/gM1xpd+tGGAM1/Lrzd9uJm8z1xebXm3KGWNvHirMqSAfktYu6r
/P+rE+/Ma+2Q/Rtvfbd8xSUOv1W5dp+/011s8f5gU3KEm5j3FnPfOT+lslRp
dfaUz79cenHaqYO9xalFa1dYFS+xW9TyJVV2TzHvA+ctKPKJ9Y/oJ/uRhiFT
NOb+4l66i37JzjfEtoYTvZeYfcW8J5znq0u7a3P6y764+MNGiyFAfH95t3l5
KYPFucUvyz2SB4l5fzivYXnSZGtKoOxFQTcuWNyCxBMv7w2tOvqmeEvQoDK7
m2reK87TX27y0hwLlv1R3optzvQQ8baQRBd/76Hi5rwzBdqMIWLeN87bGfKt
w+CtlT3hqm+mvlJ1a8Hf1zNzh4unXZ2flFc5TMx7yHnPC8KOW3JHqH8f2h9j
zIEjxTNqC/fYakaJ92pdB1cFqub95Lz3aq+vc9aMlr199exejtVjxLX9in8y
lYSKNXHXVnrEqea95by6LdEHLD5jZd+f2dHkl63687MLg60JYeKDj3bdVZrU
nfeZ80yTXu9fdV79fJrPlVT9wHHi0I8iN9qfqZ5Tsmyq8TvVvOecF/741mfO
T8LV+1T5/dnMS6rv+Lq3de5WxD308RWm6ap5/znv3tb9DX4hEbIfy8oZbi5Q
veFcnVE7M1K9X0+8B1jb1Z3vC84riv/UoK9VP5/uN2mzbcR4cXRO6QWDa5R4
4XbHGnuZuvP9wnmxzdNPZn6hfr7vec/2+puqH/jnh+aVR4u9E4497kxTzfcR
5zXuGBhkDpsg+5ml99I9ClUXX5i6zTI/RvxLi2mWtodqvr84b/vbTYW2u+qe
FVBxSYmaKI5f5u9S1SdWnLMz5bThpLrzfcd5ia2nW+uL1M/7/fZFhPGB6uaB
jYudp3Xq70/RavMWqf4Xa2vFwg==
      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl2d4FWUQhWeR3nsJCUkoAiJEqiaIQYoYQaQLSBEihFASpEZ6S6QoIIgg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            "]], PolygonBox[CompressedData["
1:eJwt0WdKQ1EQhuE5ISoWLFiwELsuyCW4gPjb3qKxISIiIiIiIiJBxE1YsIAF
CxYsWDCKBQsW9D3M/HjIx9xz59yZlNXW1YQDIlKNIDKcSDqi5Hmc4gyjaMEh
jjCCZiRwNogu8iwucG5nx3CAfTTZO8LZP34imMEPfjFttV3sYdje2cE2Gq22
iS0MWW0VaxhEAy5xZXe34htf6LQ7NrBuZ32PExzbLH7GBzxiAu34wCemrMcN
rq33OAqYJx+95AXkkvMQE60lkpOc7qYbmeQsp7vtQQW5HP3kJaSS0zAn+h/k
kLOdnvU9HTngdHd+5yXkUiyK9igmh9AnWlvBMuptR3Hco81mfMaTzTqJd7yh
w2Z+was987VCehc5ndXfkUJOdjqb/+Zb3Nlu/B2VPKtyOtsA/gEXW1dD
            
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0scy31EYBuA/ovcWRC+Z4R64B1yCkS1b7sHSnUQionei9x69l4iSJiTP
b1g8837zbs4535ziusbahrBQKNRKOMGcSQVV1PCOZmYZZYwRvjDOeyaZYoIZ
pmljngXmWGKRD6ywyjLrrPGRTbbYYJuvtLPLHjscsM8njjjmkFNO6OCcC864
4pLPXPOdb9xyQyf3/OCOX/ykiz888JtH/tLNv9Dzsp6CvckwesyvZCQRRBNF
rz5WxhFDAvH06ZNkMomkkkK/Pl1mkMZrMhnQZ8scssjlDYP6fFlAHkUUMqQv
kaUU85YyhvUtNFFPNZWUkxGcTRqppJAc3JNEEognLngTMUQTRWTwfiJe/tJ/
P9pLDA==
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxF1H9M1HUcx/EDnUJxpoK/TjQ1VEQUBL8noHInV1SKeCj+1qNobi5MzJnx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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHfUV8URhneNHUXsqIBgQ7qAgIAI0qRJFaRKMYQQFBDR2NAothBbEFFJ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            "]], PolygonBox[CompressedData["
1:eJwl0UVSBFEQRdGfwEaYMMDd3d3d6QXAOnF3d4fAXW7GG5zo291RVT+zYiMT
7eNRIYQ4xOAPuRbCNZ8bqKarMEsfopfuwRp9hUq6AjP0AQbpAdO1N+in+7Ae
dM9SugST9B7q6TrM08doppuwSJ+ikW7AAn2CbroLq/QlOukOrNAXCHSe6dmb
aKfbsEyfo5auwRx9hFa6BUv0GcrpMkzR+/hFjmlWn2GUHsEWfYcfZJvO4jt5
QqLpWt/JG1JNs/kMD4jn+3TQDh6RYNqFP/MZSaZd+s5fkGzavZ/5FSmms/vO
vpFlmt138oF00+58pii6wHTWbXwh07QL35nR+bgNmukTGaZd+M6i6ULc0zuI
0GOme/lvxXSR6b9dDNNDpt37Pd+RZnp3/k7/AYPIYaA=
            
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0tlSkmEAx2FAQBQBUdFKs2gxyFzbLEFt3w0oTU0tnTrV07oHvYMO6h7q
HprpGroHLfe1x8mDZ37f/Gfe9+R7s/OLlYVgIBD4Qoij7wx5ipT5yGeW+cYP
frHCZQdWtUWHGSFCJ3/sJ/QOd4lyhb/2k3qP+1TTxZr9lD7gITG6Wbe36iMe
U0MPG/Y2fcJTaull035an/GcOH1s2dv1BaPU0c+2/Yy+pESCq+zYz2qZCkmu
sWvP6itek+I6e/ZzOsY49dxg335e3zBBmpsc2C/oJFM0MMCh/aK+ZZpGbgX/
/5wOZpilidsEucQ73pNhkBA55pinmQJV5CkyRJjfrv/Jd76yxCc+UKJAjiYa
aSBNPSmSJKgjTi01xKgmSoQwVcdv7R+gBy9f
         "]]}}], 
     GraphicsComplexBox[CompressedData["
1:eJxd1XtU1/Udx3Egp1KCmno8gVtpXpDK+0/FC2A0tlnZD4+JM0Gz45mLpjtb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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHe4V8URhncB6QjSvCjt0qQovXekCgKCl6J0UKRI716Q3gREiohUAQGR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            "]], PolygonBox[CompressedData["
1:eJwt0lVSQ0EQheEJlU3gBAkhuGugcLewAxYQ3nEnQIIGd3ddIX8X5+GrunWr
p2emz/jGJ8KRJOecH170eZxbQg1y0I9l1CIXvVhENbLRgRmUIR23uNFaW9OD
BVTBhy7MoQKZaMMUSpCCRzwgD/VoxzRKkYZOzKIcGWjFJFKRjEGsaq0fA1hB
nXp2Yx6VyMIvflCIFiSwr73sTmFsolk1Y4iptghDWEMD8vGMJ+1t/4YRRSMC
+MQHChDCKDb0HcQI1tGkmle8qLf1eMebelnNN7601s54ihPN1u54jCPNyma+
hbjOXoxDHCg7m+k5zjQby+waV8ra3sQlLpSlvYEdbGv2luEedpWlZXaPO8//
27EM/gAN2TZ7
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0tlSDgAYBuAff0iRUjPNOHJWB+6AGSqVkL/SirRq0aKEUsjWvihLu4pW
FJrcQ91D7iF34PlnHDwz78l78M33nqlozm06EAgEljhIOCeQzHlyqKaDYRb5
zS5/+EuE0mku8ISL1DDKW/LpJIVaxhingC5SqeMd7ynkKWnU84GPFPGMS9xj
gkmKeU46DUwxTQndZNDIDLPc5AWZhI+f4xO3eMllmplngdu8Iov7LPKZUl5z
hRa+sMQd3nCVVpZZoYwervGAVdYop5ds2ljnKxX0cZ2HfOM7lfQT4hEbbFLF
ADk85gc/qWaQXNr5xRZ3GSKPDoYZ4QZnSSTIvh/vscM2CwzRThUhzpFEPKeI
I5aTxHCC40QTxTEiOcoRDod3RJBD/7f4D2NVRpA=
         "]]}}]}, InsetBox[
     TemplateBox[{"\"95% sensitivity\"","\"99% sensitivity\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "14"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.73, 0.9}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"\\!\\(\\*SubscriptBox[\\(B\\), \\(s\\)]\\) Mixing\"", 
         RGBColor[1, 0, 0], 14, StripOnInput -> False], TraditionalForm]], {
      8, 0.6}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"Trident\"", 
         RGBColor[0, 1, 0], 14, StripOnInput -> False], TraditionalForm]], {
      2.5, 5.25}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.05\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {10., 
      1.3}, {Right, Bottom}]},
   Frame->True,
   FrameLabel->{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(Z'\\)]\\) [TeV]\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Mu]\[Mu]\\)]\\)\"", 
      TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->{Automatic, 
     Thickness[Large]},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->17,
   Method->{"DefaultBoundaryStyle" -> Automatic},
   PlotLabel->FormBox[
    "\"27 TeV, 10\\!\\(\\*SuperscriptBox[\\(ab\\), \\(-1\\)]\\), MUM Model\"",
      TraditionalForm],
   PlotRange->{{2., 10}, {0.5, 1.7}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJxFVnk81GsXHztjmxmzEl2vLLeoN1qJc1QqUqksRTclS0i4UhJ1Le0L0UIq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       "], {{{}, {}, 
         Tooltip[{
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           Line[{1, 2, 3, 4, 5}], 
           
           Line[{6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
            22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 
            38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 
            54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 
            70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
            86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
            102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
            115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
            128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
            141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
            154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 
            167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 
            180, 181, 182}]}, And[
            
            InterpolatingFunction[{{2000., 9000.}, {0.4, 2.5}}, {
             5, 4225, 0, {255, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
              False}, {
              NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllTGO01AURcPARlgDC5gsgIqKGgEtLIAFsIBpmOYXv3DhwkIIjRBCkB4W
MF2kSJEipbBly0qUCHgTO9e6J5HQcIp/n4/z383TV+9evLmazWb/4t/D39Pn
ZjEf/vNk+Hv7y3n+0/n5D+eX351ff3N+f+f84avzxy/ON58xv8K8EvkF8jLO
J+Qv5s9On8cDh69x+BqHr3H4Goevcfgah69x+BqHr8+vMK9EfoG8jPMJ+Yv5
29PnSr7G4Wscvsbhaxy+xuFrHL7G4Wscvj6/wrwS+QXyMs4n5C/mt58ePo/k
axy+xuFrHL7G4Wscvsbhaxy+xuHr8yvMK5FfIC/jfEL+Yv7n98NnJl/j8DUO
X+PwNQ5f4/A1Dl/j8DUOX59fYV6J/AJ5GecT8s99Nfkaq68mX2P11eRrrL6a
fI3VV5Ovz6+c1VeTr+dlZ/XV5Dvc77/XJ9b+jqz9HVn7O7L2d2Tt78ja35G1
vyNrf0fW/p7nV5hXIr9AXsb5hPzzfT7K11j3+ShfY93no3yNdZ+P8jXWfT7K
1+dXmFciv0BexvmE/PPv0UG+xvo9OsjXWL9HB/ka6/foIF9j/R4d5OvzK8wr
kV8gL+N8Qv65n/fyNVY/7+VrrH7ey9dY/byXr7H6eS9fn19hXon8AnkZ5xPy
z321k6+x+monX2P11U6+xuqrnXyN1Vc7+fr8yll9tZOv52WcT87qqx591aOv
evRVj77q0Vc9+qpHX/Xoqx591cvX55XIL5CXcT5d+Az73KGPOvRRhz7q0Ecd
+qhDH3Xoow591MnH8wvkZZxPF88/7GuLfmnRLy36pUW/tOiXFv3Sol9aPb/n
F8jLOJ8unnfYvwb90KAfGvRDg35o0A8N+qFBPzR6Xs/LOJ8unuf0d1Zjf2vs
b439rbG/Nfa3xv7Weh4/n5x1/7a4f1vcvy3u3xb3b4v7t9V8P58u5g3vZ4P3
v8H73+D9b/D+N3j/G7z/KX/Y5zX6YY1+WKMf1uiHtfJ5frifK9znFe7zCvd5
he9vie9vie9vCd97+N5f/wf9X5Nm
               "], {
                NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBcgWN+iFib1JiAgAAAMsBAAADAAAA//79+v38+fb67+nw8Pb1/f78/Pn6
+fz7+/j5+Pv3/P77+fj09e/w7/X09O7v7vTz9fn06e/o+Pf0+fX2/vH75+/u
2OHg6ODh4Ojn4enozdjXzMHNs6W0tMHA2ODX4N/X3+Dn39bX1t/e5+bf19bM
zMDBy8DMs6SlsqSzs8C/wLO01svM18zN6O/npaSV7u3n7e7z8/fy7fLs8u3z
9/Hy5uft1dbe3ubl7OXm5ezr5u3s3uXd8vHs3t/m5OXr6/Hq5Orj6uTr8c7q
5N3l3dzT3eTc49vc2+Pi5OPc3NvS6uLj6+zx9/vx3t3Uy9XKy9bVvsrJ1MrV
1d7Uy8q+v7Kzsr++vrGyvbG+v8u+pLKjycrUy7/AydPI08nUvMjH0sjT09zS
yci8vbCxsL28vK+wu6+8vcm8obGwr66gyb2+1N3TorKx29rS8/T3oLCvh5aV
lYaHhpWUpZWWh4Z3aXh3aGl3aWhaeId3hoV3hYaUlKOidoWElJOFo7KidneF
aFlaWWhndmdodWd2d3ZoWWdYZ2ZYlJWjpKOVWllKPEtKSjs8O0pJWkpLPDss
Hi0sHR4sHh0PLTwsOzosOjtJV0lYKx0sOSs6OklIKyw6HQ4PDh0cHA0OGw0c
HSscHCsqSUpYWVhKopOUk4SFhJOSoZKTkqGgk6KhhJKDdWZndGZ1g3R1ZmVX
dYSDZldYkpGDhHV2kYKDkZKggnSDkIKRkaCfdIJzZVZXVmVkc2RlcmRzZXRz
VmRVc4KBdGVmobCgV1ZHSDk6OUhHRzg5OEdGV0dIOTgpKhscGyopGhspGxoM
KjkpGwwNODcpOSorNzhGVEZVKBopNig3N0ZFKCk3GgsMCxoZGQoLGAoZGigZ
GSgnRkdVVlVHVWRjV0hJorGhyNLH2tHS2tvi0cfS0drZ4tnax9HGu66vrru6
xrq7usbFu8fGrrqt0dDGx7u8xcbQ0NnPxc/Ez8XQ2c7PubrFrK25urmtxLi5
uMTDxcS5q7m4z87E0NHZ4s7Zrq2en5CRkJ+eno+Qj56drp6fkI+AgXJzcoGA
gHFycYB/gZCAcnFij46AkIGCrJ2enayrq5ydnKuqrLmrnZyNjn+Af46Nfn+N
f35wjp2Nf3BxnJuNnY6PrayecXBhuLerrp+gt7jDw87Ct8K2wrfDzqbCqqu3
jI2bm6qptqmqqba1qre2m6mawrW2m5yqqJqpqLWnp6aXpqe1tcKmqKeYmpmK
mZqomJeIl5inmaiYmZiJqKm1zvGmm5qLfox9fo2MfYt8i32MjJuLfn1ub25f
b35ufG1ubXx7fXxubm1ei4p8fm9wint8e4qJe4l6iImYipmJeYmIbHpremx7
a3lqeWt6eol5bGtce2xti5qKbWxdw8TO4urOcG9gY1RVVGNiVGJTYnFhcmJj
U2JhRTY3NkVEU0RFUkRTRVRTNTZEU2FSVEVGUmBRYFJhUV9QX1Fgb19gUlFC
NERDQ1JCUEFCQVBPUVBCM0NCX15QUkNEcGBhMkJBJzUmNSc2FyYlNCY1NUQ0
JyYXGAkKCRgXFwgJFggXGCcXJSY0JxgZJTMkMyU0FSQjMiQzM0IyJSQVFgcI
BxYVFQYHFAYVFiUVIyQyJRYXNEMzQUAyNicoQEFPT15dXU5PTl1cbV1eT04/
MSMyMUA/PzAxMD8+QE8/MTAhTk0/MTJAXE1OTVxbaltcXWxcTVtMPi8wLz49
TD0+Pk1MLz0uTT4/X25eMC8gIxQVFCMiFCITIjEhMSIjEiIhBRMEEwUUBBID
EgQTEyISISASFAUGEQMSESAfLh8gITAgER8QAxECEAECERACERIgIC8uT1Be
a2pccmNkdD/BEQ==
                 "]]}, {
                
                NDSolve`FEM`LineElement[{{253, 255}, {255, 254}, {250, 253}, {
                 246, 250}, {233, 240}, {240, 246}, {254, 241}, {216, 225}, {
                 225, 233}, {205, 216}, {193, 205}, {165, 180}, {180, 193}, {
                 135, 150}, {150, 165}, {105, 120}, {90, 105}, {120, 135}, {
                 60, 75}, {75, 90}, {30, 45}, {15, 30}, {45, 60}, {14, 15}, {
                 13, 14}, {12, 13}, {11, 12}, {10, 11}, {166, 151}, {151, 
                 136}, {241, 166}, {136, 121}, {121, 106}, {9, 10}, {8, 9}, {
                 7, 8}, {6, 7}, {106, 91}, {91, 76}, {76, 61}, {61, 46}, {4, 
                 5}, {3, 4}, {5, 6}, {46, 31}, {31, 16}, {2, 3}, {1, 2}, {16, 
                 1}}]}]}, CompressedData["
1:eJw9VQ1sU1UYHXMuhCxICAFEVDBIIMYYNQshy3KeElREQhBDiCGEzJ8Qo+Jf
/EHUoBJDDCELQdSpAw3qiCFECS7M8PZT6toHo+vPutXV7rVb260bW8u6sgHR
d+89776kafre9757vvOdc7q8bs+zL80qKyv7z/n86t245uBjrfhq3ZevZm74
8BGqd57fcAkPxVdU7j/agZfl5cWhY6/P/6w1iPMbqsof+KIHb++uH9uHCO6s
2Db3wd/j+OSVv945stiD61tTJxs8vbi47Mxbu+vjOLJYFCRxILel+Z4Dlnkq
H9xUN6/TdJos7Ov6E87hu4YC7Zj5WDRoRkdx1Y7D7RchYVS1483aOdGf3rjM
fhHI8vtaeE4AHwyvfHj2b4P4cMHpJ+29HszbvvZs57sX4Nxc+vyLLabCncT+
o2LAFkzeCr8/vLINqsyEQFHa2gGBvmJbF+cP44lz15zKbt5Pcr4BWCfWO0+y
GjfPIf4s7pWDxiHYbMr/SFyfo0xerXDA+E+s9yKxWSDr0OePCnpybfj2G3H5
IGn9PkHeUqiUA0TJZxDirdTJEI4vEZsa0vUubtU/BAm7wku+WonXQptfDHKZ
/EbAveA1ATsYgb1XAI/x24+CeLy9W9e7+3Xxqb38A/G0dk4K711odJB54IAa
/8Vr8bmlcT8uy32Q61sa430LNRJ4EGI7jUsy/B3T/Vw9qX4Z6tambmyzTgrA
CynfdRYelVdIz+vys0cuIsK9dbrvQ7BTk0hQfzE8LeS+0CYPaVd/ptLFVSj/
BOgPPyTMFV7tG9UnCElLNITvPIK4PvzgsLJxjY9+SuLqPlHZh0WSiDiEu6p3
BvGUPLgbqx10xVVhSPjD/5rSPqU/VPtyi/V+SFtWd+FrCaebfujB/VJA/axL
ck8ZnmtDTL35UAJ3SeO7vh7ClKCl2KvnUHoNaf/93CAGCmh8Ul41UfLQw/Ni
EE93HI4Rbw4KfwpXxNobRqk7GzebhBDP0D8x8lXv5pGpdBCmjkN6j0rnPfwd
53s29RpHSMh3bZa4XP2MU2dRnnuc+RRgXZr8+Ezlryj7hPG3WPuuCP3dT52m
8ZygZdkAnpEBMUCdj0GOt2mEvhmm7nrp2yuaH3cOuY5jad1fpMOWZhd3iroZ
YX9b41X6TXHvae5lkN/9fC/NHBsl3inqfIh1WfbJkecM8y/LvY0TR5F6yLDP
BPNzlDlYhKS/NmgqHU2QZzcnx5jLOc5dYM7kqZtJ5sME5xvReaz0fAkTwkYH
8zy/QJ8XIeO9sUC8GT2XEuAIcec5d5Op/D3JPLvF+aaZIyXuq0Df5ll3zc1F
c7lY69gsQ+X4NOTaFlznXmc0TpXvJdwtDVfkHJWG+l+63VB5Vm4o3CXm8hT5
H2SuzDZU7lQac2XA3mYoH85AHnv6DkPNU2XIv5tz0ypXXlhkfHrzkaob1nzj
f4v9Afk=
             "], {Automatic}][
            1000 $CellContext`mzp, $CellContext`gmumu], 
            Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
            Rational[1, 6490]] == 2], 
         Tooltip[{
           Directive[
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           
           Line[{183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 
            195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 
            208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 
            221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 
            234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 
            247, 248, 249, 250, 251, 252, 253, 254}], 
           Line[{255, 256}], 
           Line[{257, 258, 259, 260}]}, And[
            
            InterpolatingFunction[{{2000., 9000.}, {0.4, 2.5}}, {
             5, 4225, 0, {255, 0}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
              False}, {
              NDSolve`FEM`ElementMesh[CompressedData["
1:eJxllTGO01AURcPARlgDC5gsgIqKGgEtLIAFsIBpmOYXv3DhwkIIjRBCkB4W
MF2kSJEipbBly0qUCHgTO9e6J5HQcIp/n4/z383TV+9evLmazWb/4t/D39Pn
ZjEf/vNk+Hv7y3n+0/n5D+eX351ff3N+f+f84avzxy/ON58xv8K8EvkF8jLO
J+Qv5s9On8cDh69x+BqHr3H4Goevcfgah69x+BqHr8+vMK9EfoG8jPMJ+Yv5
29PnSr7G4Wscvsbhaxy+xuFrHL7G4Wscvj6/wrwS+QXyMs4n5C/mt58ePo/k
axy+xuFrHL7G4Wscvsbhaxy+xuHr8yvMK5FfIC/jfEL+Yv7n98NnJl/j8DUO
X+PwNQ5f4/A1Dl/j8DUOX59fYV6J/AJ5GecT8s99Nfkaq68mX2P11eRrrL6a
fI3VV5Ovz6+c1VeTr+dlZ/XV5Dvc77/XJ9b+jqz9HVn7O7L2d2Tt78ja35G1
vyNrf0fW/p7nV5hXIr9AXsb5hPzzfT7K11j3+ShfY93no3yNdZ+P8jXWfT7K
1+dXmFciv0BexvmE/PPv0UG+xvo9OsjXWL9HB/ka6/foIF9j/R4d5OvzK8wr
kV8gL+N8Qv65n/fyNVY/7+VrrH7ey9dY/byXr7H6eS9fn19hXon8AnkZ5xPy
z321k6+x+monX2P11U6+xuqrnXyN1Vc7+fr8yll9tZOv52WcT87qqx591aOv
evRVj77q0Vc9+qpHX/Xoqx591cvX55XIL5CXcT5d+Az73KGPOvRRhz7q0Ecd
+qhDH3Xoow591MnH8wvkZZxPF88/7GuLfmnRLy36pUW/tOiXFv3Sol9aPb/n
F8jLOJ8unnfYvwb90KAfGvRDg35o0A8N+qFBPzR6Xs/LOJ8unuf0d1Zjf2vs
b439rbG/Nfa3xv7Weh4/n5x1/7a4f1vcvy3u3xb3b4v7t9V8P58u5g3vZ4P3
v8H73+D9b/D+N3j/G7z/KX/Y5zX6YY1+WKMf1uiHtfJ5frifK9znFe7zCvd5
he9vie9vie9vCd97+N5f/wf9X5Nm
               "], {
                NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBcgWN+iFib1JiAgAAAMsBAAADAAAA//79+v38+fb67+nw8Pb1/f78/Pn6
+fz7+/j5+Pv3/P77+fj09e/w7/X09O7v7vTz9fn06e/o+Pf0+fX2/vH75+/u
2OHg6ODh4Ojn4enozdjXzMHNs6W0tMHA2ODX4N/X3+Dn39bX1t/e5+bf19bM
zMDBy8DMs6SlsqSzs8C/wLO01svM18zN6O/npaSV7u3n7e7z8/fy7fLs8u3z
9/Hy5uft1dbe3ubl7OXm5ezr5u3s3uXd8vHs3t/m5OXr6/Hq5Orj6uTr8c7q
5N3l3dzT3eTc49vc2+Pi5OPc3NvS6uLj6+zx9/vx3t3Uy9XKy9bVvsrJ1MrV
1d7Uy8q+v7Kzsr++vrGyvbG+v8u+pLKjycrUy7/AydPI08nUvMjH0sjT09zS
yci8vbCxsL28vK+wu6+8vcm8obGwr66gyb2+1N3TorKx29rS8/T3oLCvh5aV
lYaHhpWUpZWWh4Z3aXh3aGl3aWhaeId3hoV3hYaUlKOidoWElJOFo7KidneF
aFlaWWhndmdodWd2d3ZoWWdYZ2ZYlJWjpKOVWllKPEtKSjs8O0pJWkpLPDss
Hi0sHR4sHh0PLTwsOzosOjtJV0lYKx0sOSs6OklIKyw6HQ4PDh0cHA0OGw0c
HSscHCsqSUpYWVhKopOUk4SFhJOSoZKTkqGgk6KhhJKDdWZndGZ1g3R1ZmVX
dYSDZldYkpGDhHV2kYKDkZKggnSDkIKRkaCfdIJzZVZXVmVkc2RlcmRzZXRz
VmRVc4KBdGVmobCgV1ZHSDk6OUhHRzg5OEdGV0dIOTgpKhscGyopGhspGxoM
KjkpGwwNODcpOSorNzhGVEZVKBopNig3N0ZFKCk3GgsMCxoZGQoLGAoZGigZ
GSgnRkdVVlVHVWRjV0hJorGhyNLH2tHS2tvi0cfS0drZ4tnax9HGu66vrru6
xrq7usbFu8fGrrqt0dDGx7u8xcbQ0NnPxc/Ez8XQ2c7PubrFrK25urmtxLi5
uMTDxcS5q7m4z87E0NHZ4s7Zrq2en5CRkJ+eno+Qj56drp6fkI+AgXJzcoGA
gHFycYB/gZCAcnFij46AkIGCrJ2enayrq5ydnKuqrLmrnZyNjn+Af46Nfn+N
f35wjp2Nf3BxnJuNnY6PrayecXBhuLerrp+gt7jDw87Ct8K2wrfDzqbCqqu3
jI2bm6qptqmqqba1qre2m6mawrW2m5yqqJqpqLWnp6aXpqe1tcKmqKeYmpmK
mZqomJeIl5inmaiYmZiJqKm1zvGmm5qLfox9fo2MfYt8i32MjJuLfn1ub25f
b35ufG1ubXx7fXxubm1ei4p8fm9wint8e4qJe4l6iImYipmJeYmIbHpremx7
a3lqeWt6eol5bGtce2xti5qKbWxdw8TO4urOcG9gY1RVVGNiVGJTYnFhcmJj
U2JhRTY3NkVEU0RFUkRTRVRTNTZEU2FSVEVGUmBRYFJhUV9QX1Fgb19gUlFC
NERDQ1JCUEFCQVBPUVBCM0NCX15QUkNEcGBhMkJBJzUmNSc2FyYlNCY1NUQ0
JyYXGAkKCRgXFwgJFggXGCcXJSY0JxgZJTMkMyU0FSQjMiQzM0IyJSQVFgcI
BxYVFQYHFAYVFiUVIyQyJRYXNEMzQUAyNicoQEFPT15dXU5PTl1cbV1eT04/
MSMyMUA/PzAxMD8+QE8/MTAhTk0/MTJAXE1OTVxbaltcXWxcTVtMPi8wLz49
TD0+Pk1MLz0uTT4/X25eMC8gIxQVFCMiFCITIjEhMSIjEiIhBRMEEwUUBBID
EgQTEyISISASFAUGEQMSESAfLh8gITAgER8QAxECEAECERACERIgIC8uT1Be
a2pccmNkdD/BEQ==
                 "]]}, {
                
                NDSolve`FEM`LineElement[{{253, 255}, {255, 254}, {250, 253}, {
                 246, 250}, {233, 240}, {240, 246}, {254, 241}, {216, 225}, {
                 225, 233}, {205, 216}, {193, 205}, {165, 180}, {180, 193}, {
                 135, 150}, {150, 165}, {105, 120}, {90, 105}, {120, 135}, {
                 60, 75}, {75, 90}, {30, 45}, {15, 30}, {45, 60}, {14, 15}, {
                 13, 14}, {12, 13}, {11, 12}, {10, 11}, {166, 151}, {151, 
                 136}, {241, 166}, {136, 121}, {121, 106}, {9, 10}, {8, 9}, {
                 7, 8}, {6, 7}, {106, 91}, {91, 76}, {76, 61}, {61, 46}, {4, 
                 5}, {3, 4}, {5, 6}, {46, 31}, {31, 16}, {2, 3}, {1, 2}, {16, 
                 1}}]}]}, CompressedData["
1:eJw9VQ1sU1UYHXMuhCxICAFEVDBIIMYYNQshy3KeElREQhBDiCGEzJ8Qo+Jf
/EHUoBJDDCELQdSpAw3qiCFECS7M8PZT6toHo+vPutXV7rVb260bW8u6sgHR
d+89776kafre9757vvOdc7q8bs+zL80qKyv7z/n86t245uBjrfhq3ZevZm74
8BGqd57fcAkPxVdU7j/agZfl5cWhY6/P/6w1iPMbqsof+KIHb++uH9uHCO6s
2Db3wd/j+OSVv945stiD61tTJxs8vbi47Mxbu+vjOLJYFCRxILel+Z4Dlnkq
H9xUN6/TdJos7Ov6E87hu4YC7Zj5WDRoRkdx1Y7D7RchYVS1483aOdGf3rjM
fhHI8vtaeE4AHwyvfHj2b4P4cMHpJ+29HszbvvZs57sX4Nxc+vyLLabCncT+
o2LAFkzeCr8/vLINqsyEQFHa2gGBvmJbF+cP44lz15zKbt5Pcr4BWCfWO0+y
GjfPIf4s7pWDxiHYbMr/SFyfo0xerXDA+E+s9yKxWSDr0OePCnpybfj2G3H5
IGn9PkHeUqiUA0TJZxDirdTJEI4vEZsa0vUubtU/BAm7wku+WonXQptfDHKZ
/EbAveA1ATsYgb1XAI/x24+CeLy9W9e7+3Xxqb38A/G0dk4K711odJB54IAa
/8Vr8bmlcT8uy32Q61sa430LNRJ4EGI7jUsy/B3T/Vw9qX4Z6tambmyzTgrA
CynfdRYelVdIz+vys0cuIsK9dbrvQ7BTk0hQfzE8LeS+0CYPaVd/ptLFVSj/
BOgPPyTMFV7tG9UnCElLNITvPIK4PvzgsLJxjY9+SuLqPlHZh0WSiDiEu6p3
BvGUPLgbqx10xVVhSPjD/5rSPqU/VPtyi/V+SFtWd+FrCaebfujB/VJA/axL
ck8ZnmtDTL35UAJ3SeO7vh7ClKCl2KvnUHoNaf/93CAGCmh8Ul41UfLQw/Ni
EE93HI4Rbw4KfwpXxNobRqk7GzebhBDP0D8x8lXv5pGpdBCmjkN6j0rnPfwd
53s29RpHSMh3bZa4XP2MU2dRnnuc+RRgXZr8+Ezlryj7hPG3WPuuCP3dT52m
8ZygZdkAnpEBMUCdj0GOt2mEvhmm7nrp2yuaH3cOuY5jad1fpMOWZhd3iroZ
YX9b41X6TXHvae5lkN/9fC/NHBsl3inqfIh1WfbJkecM8y/LvY0TR5F6yLDP
BPNzlDlYhKS/NmgqHU2QZzcnx5jLOc5dYM7kqZtJ5sME5xvReaz0fAkTwkYH
8zy/QJ8XIeO9sUC8GT2XEuAIcec5d5Op/D3JPLvF+aaZIyXuq0Df5ll3zc1F
c7lY69gsQ+X4NOTaFlznXmc0TpXvJdwtDVfkHJWG+l+63VB5Vm4o3CXm8hT5
H2SuzDZU7lQac2XA3mYoH85AHnv6DkPNU2XIv5tz0ypXXlhkfHrzkaob1nzj
f4v9Afk=
             "], {Automatic}][
            1000 $CellContext`mzp, $CellContext`gmumu], 
            Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
            Rational[1, 6490]] == 3]}}], 
      GraphicsComplex[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[1, 0, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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             "]], 
            Polygon[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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             "]], 
            Polygon[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[0, 1, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
             "]], 
            
            Polygon[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
             57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
             132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
             132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41,
              1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {
             147, 148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 
             160, 55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 
             53, 29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 
             66}, {201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {
             168, 157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 
             167, 59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 
             64, 17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 
             39}, {135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {
             112, 143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 
             191, 72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 
             79, 7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 
             68}, {190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {
             189, 118, 84, 69}}]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 1, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          
          Line[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 10,
            11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
           109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 
           182, 204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 
           202, 122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169,
            93, 96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 
           153, 152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146,
            104, 198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 
           162, 100, 144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131,
            142, 141, 195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 
           137, 193, 119, 124, 123, 40}]}}}], 
      GraphicsComplex[CompressedData["
1:eJxF1n9Q0/cdx/FoKUW3UAWtEAFBAYPlh0C+IEhIaDrstk4Tf82hja29WmeG
4o/RBbc7NiFaq/1hQ+FOPQ1t7RRpqLo51lA7f9QadLpVidpWOiSWo6MbUbPq
WrL2bs/3l3+4B5/3O8e98v2839+0FWvnPzNao9Gkj9Jovvsd09YW66nwlVe+
r+meld9Ufqo73bY1dM+E556ctHZLaKwZP/HyX6uCygRxvGn8iCukEwfDB6zu
QKrYPPfHU4NKunjXm/+8pbini8Nf7zjtCs0Q2xbmNQesueKeRasM7sBMccOo
kj0+V4G4oH1MdFAxiD9bcm2NNqiIX4xqCyjuYnFZxyaz3VIiHlz6+AFXqFTc
8kBynNdTJq48MlQXsJaLh+3v3YhETGLy+6jl47KbyiUT+WHyw+SHyQ+THyY/
TH6Y/DD5YfLD5IfJD5MfJj9Mfpj8MPlh8sPkh8lv099trwaVfskPkx8mP0x+
mPww+WHyw+SHyQ+THyY/TH6Y/DD5YfLD5IfJD5MfJj9MftuvKDFXrF9Kfpj8
MPlh8sPkh8kPkx8mP0x+mPww+WHyw+SHyQ+THyY/TH6Y/DD5YfKb96/t5UHl
tuSHyQ+THyY/TH6Y/DD5YfLD5IfJD5MfJj9Mfpj8MPlh8sPkh8kPkx/2flI+
cVto0OQfWuDRe4fF8v+OrN+zI3TNFFeTtcPivGOKTe5rv/nt33HLhMvdQSXK
TD+m39hVeM8d0Jipv+Wo3VPkfkDM94dHl+Q87w6Mk8/DfN4BXaf5ijVW+jv6
vxn2ueLEf/p8bXaRe5L0Y/rHlu09qQ1OlPqVr5qb7JZE8ZrXDl8IWFOkH9P/
/uA/Vno9SVL/7T+fpNGkine21nX6XFOlH9PvezyuUe9Nk/qff9U3ZLVPE395
d/IL2mCG9GP6J71xZLFTmyH1p+Y1HPf4MsWP2bqW2S1Z0o/pX//fhXq/Qy/1
U97KeCWkmyF+4/f2XK8nW/ox/efnh+/q/A9Lfd3IBysszhzxSOS7nzzpx/Tr
DzZ3O/R5Uj84w6DzO2aK29surtJ786Uf03+ifvdcuyVf6lt6ojaHdAXipT/1
/M1qL5R+TH9NdvUxV0itr/zd5S90/kLxmPvWlzq1ivRj+lOuGFO9HoPU387Z
v9DiVMTH3n7kdY+vSPox/ec2xz4fsBZJfevV2i6Hvlj8TFX89/2OWdKP6a/L
6x2ORNR6a+OcTHdgljg+un9jSFcq/Vjy/9hbpfeWqN/XzISXfK5S8V/eOfqp
zj9b+rHMM1f9Sat9ttQf+mTgP/1KmXjtE42VFqdR+rHMkwJbtlNrlPqqrZ1P
aoOqk8Ys9jr0JunH9OdfT2vy+MqlPtqw7aziNqn34f/zf9nPKt7S3rkj8x8z
/zHzHzP/MfMfM/8x8x8z/zHzHzP/MfMfM/8x8x8z/zHzHzP/MfMfM//x+EWt
Gwf+0GdKevTY0VD4jinz8NC1puZhcUeo/emuzNFmXF/0dWHsD6LFzG8+L8la
eFCz70E5D581d+l7x4tPLV72lWf7Q+JDv9r8pH9Xgrju/r27LD9MFq+Y/sF9
v1gyRZx4rWZvaPRUsdbR8JFr7DTxhvy4dZanMsTPnsh4M7AqU3xh65FH3Mf1
4pOJZ2r1Z7LEWZ8tnBBMzhYnr1v1mDMjR9xYHA4qv84Tl/VHaYMVM8U1Z7qX
WqrzxYMvXf6ldlh1yobdpxxJheKW2fuvK/tUn0upznF3G8SVn9fOsc9T1Hz8
xtd8dUXi2zvndLhGVOtrYyP9WbPEreUJid521T1pvc9qr5aIrYMDvw0sKxU3
nPdeVLbOFo80dQ5GvlcmLnDWl9iLjer3V7Ftgf5d1dfTba2um+XiJUNVPutq
k5j3C56Xm/M9th85L8rzFt7SU198KSzmfYL6nQ9uSLs6LiLnKz3/jl5+I0Y+
n/cF6ouC5QHvKK2cr478OdOWGy/m/YB6a1rfi07jRDlPffubs6HBRDHvA9RH
X0wvmHxvspw7cvcV+Rekitn/1C8/fmS1fWmanJ9urIiZfFh9ftn31L/70KIy
b2e6nKd92nfVMW66mP1O/cQ1Ya0mQX2+Nxka2nxrZojZ59SvO93ca619WM4D
L2T8Rntefd7Z39R3J5W847mUqz6/656e7m1Sn3/2NfUTSqsrnInq81+ZbHg5
8GiBmP1M/Ymg8aDnQ/X89odRdyO31PvBPqa+5pXYeP9z6n1p3Xj5Kf3r6n1h
/1KfYuzdFMpU74s1db/fOr9YzL6l/tyAt1/Xo56PdNcWOkep94f9Sn2du/4n
lkb1/NBzc3Z7OtT7xT6lXm+2/dFhUO9b1bSE+/3L1fvG/pR98kXaFPcN9Tzm
wkB1KFa9b+xL2TfNoS2+ner50brOHt176n38Hzgt2UU=
       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxVl/lTl1UUxu+rYZKmaRqIG4ia5gaumCaghNIChIggKFtatkBpaWlpaWlp
ZVnZTmVlu9Uf0TLt+77vy9TU1NTU1NTzzP2887Ufnjn33OW85zn3PJcvBR3d
dV29QgijkhB6yx4jaBg8N0w4TMgSckNct5/Duv1JnPFcHnv7CKOFI4R+wnDm
DhdGYPv6m0I2+/LZ21+YIBwtDBEKhQHCQGEs9ihhHHaQMB47WDgW6/MFxDtS
OE4YSq5jmHPckeSSzdwYzk2Gk3kXk7f3FsHH/jQ425/CXtdsOnvNbw4xzWMG
c67NTKx5l7BufnOx5ldOHo49H26uzTw425/KN53HInzntUCYCO8y7smxSpmz
v5DYPnM833Tc2dTAeVcQz7wPCrXC6cJieJrTEqw5VWFnCSdhHe9krOtRDU9/
81T4269hzvxOYW8J35xHDbaQU6OwFj5LhS541gvrqN0yYQM8G4RN1Gi5sEOo
FFYI24QThSZhNbWrE3bBs1m4Dp4twl54rhRuh1ursA/Oq4hdTI32w7NdeASe
nUIPPNtC1Jx70z16gBp1hKizHNast1x863AYvvvX/ZZqyzbVnG0e/IrIyb0+
ijNZrDuWdTiaNWsxH98aKsCfhbVv/bhv3SepJt27qQ5TXY5nbRz3Oxee7sOJ
8HFvuiet2wmcd07uzSnwn8SZXOYmk/s09o2AX1HIaGzGIXnPJO/Z+M57Dv5I
7qqYmhUR1/xK2Jfq0376HhXCbx7czMf9cwL5loWM5kpZM7f5nDEP92c533Nv
L4JbOeedUyV3OJX1heS7mLVUh4tDRodLyNW9l+rJNtWirft1FOenw6+aM6mG
q+BWw5rzrsW3Xk6Dr/VYB0frcSmcrcd6uFi/y+Fg3TXC2XpsgqN1twJe1tcq
8rB+G+BuPTbD13psga81uJKcra9WeK4RziBXv2Od5G89dsDLumuHeyl8FoDV
cLSW26jjGubrsGuIfyZjz28mb3M+i5iuy3rhAupyDmue93vldyu9+y5yse1m
Tzd+PefO5lvns1aPPY/95n0uuZVzH2XksC5k3smNjDfip7XewLm1fM/fuph9
DdzlJvZeSNxlxF5PPt57EfNF3HMF5zYT52XhT/b5znz3vvc7GLdi7bsn7mLs
+duEW5i3vTXEPtgTYq+k/eGxe2a3cE2Ifeae3ModXc64kTvuIRfPXcae7SH2
btqv2+ByJWtN7N9CHOd45yG57WP8ovB7iH1wKXVw/FeFv4VLhD76w/CO7NVC
tsbvyV4r3CzcCEfbm+Do8V7m9+K3UEd/t4qaXB+ifvaRk/ffwFoLvO+mtlXE
Suu3h7MVcEy1vB2+tlcwtqYeDBld7aeu9zFux9pvEx5g3M65hxg/JTwR4m8P
24OMD+Jbz4+GqOdOrP0O4t1P/MeZ955azteEzFtQzfpjnH2YPDqwB8L/3wtz
2ilcxb27t/x+VXJnXkvfMr9x7pfd7GnmLncz3sXY+/vrrj/gTnYQp4k76YGL
eT8Jl2eFn0N8C3ZyxnGeFn4M8Q14Xvg1xHfhXmK1Ye/hrnvru2+F2MtjNf6B
2n8u5CRxn/9X+IbafCvkJ7FeQ2U/C1GXvwjPhfi2Ddf8V9xtgcbfcQ+5Gn9B
Ln8IL4X4fnwtjEzi3VsT1oHfh8Ga+yRErX8vFCaR/2/CCyG+fwM191GI+vhJ
eCbE9/hjYVAS34V3hb5J1P+HwoAk6ud9oV8StfGpMCSJuvWPszdCfBteF/4N
8S34R3gtRO3+JbwS4rv4pZCXxJ57U+iVRD28LWQlsVf+A0teKvI=
             "]], 
            Polygon[CompressedData["
1:eJwt1PdvjWEUwPFzqvZoa6+i1T/HT5dWtdXWJSVWNQiC0CAIgiAIgiAIUpva
e++9996z9vienPPDJ+c+z/ve933uGTcrWZ4YnCIiXZCKnRAVqSTk4zQ+oRwV
uI0GXJ9JnI37SGc9n7gQZ/EVQzEc5/EdIzAKd9GY++cQ5+EhmrFeRFyCE3iP
/hiIl+jI9XXEDdiDRurvLsJepKk/qycOI0v93t7YjfqsZxALUY1arCcRe2Af
mqqfvRiH0IH1WmIS+9FC/WwlOIDWrJcTS/EGR9EXZXiNbK5XETdFLs5gWOTk
M7agK4bgMVpy/1LxZz5FG9YriKvwHO1ZrxY/00X8wmiMxbE4g727H3ahDvdP
JRZE7U7Fu6yGb3ESg+LMH7AZCQyI3B+Pz1aDq9YOPG+CeM7s8xXiRPG9m6jL
3jTxHP/DDnTH+Kj1HeJc8Zp3Vq+R1WYjmqjXtCjuyWR9kNgLa6L2L4jrxXvA
cvEsrllOUtR7Nj/OVFu9xlbbKfiLS3GWcZG7CxgTOfyN7ciLPevtW8RZ4j3e
UL2HCmMvlfW1ePZkdFLvmWSc0XJxgzhdPCf11GtSEHuX40x2lsrolVeRi6qo
/RPiSvEesF75KD4L1jNb8UV8FrtF7d5F7RPxW36Kz1pe1OJP9IrV5Hr8Bju7
9cg2fBOf1VwcQY567/ZBTbzT3mU9bLN8DiPFZzpDfQZt9haI/xfci8/2n/Aj
3pEb37FZf0BcLD7zzdVnsDj22qrPWGnkwGbjEXGZ+Iy0Up/JktizXmmnPivW
M/8BQQGnQA==
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0tk21XEYx+FtyFhmomTKAffAPeASWp3StXQrNIhCmTLPUzLLkKg0KVLP
uzj4rGfvs9/7Xf/qB49a2pISicRjJSt+F6tejWpWq0Z0rEF90pBO1K4vGtZn
vdVXdeibRnWqMX3XE/3UuH5oQr/0VL81qTNN6Y+e6ULTOteM/uq5/mlWl5pL
XD2+M+7gfPzlAlP4gje4yFQuMY1dzOAy07nCTHYzm++YxVXe5Evm8D1vcY25
fMV8rjOPGyxgD4u4yUJuxb7s5W1us4Q7LGUf73CXZfzAu3zNe9xjOfdZwTes
4gErechq9vM+P7KGR6zlAB+qSQ2qi/fF2+K9cUO8P26KO+PGuDu2iB1im9gr
tor9YtPYMza+/n7+AxP0SiA=
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxd1X9UzXccx/GraDEhRa2EWnH9TvqWkm7c1sLktpk64TqcMpNVsqG0OWfj
jsbWuMqPYzvXcHTCpfzcrmEZVgehuR3MGbrLiOpGZ+jU5o/n+3vO+sd5nNft
c47n6fO5gQuy381w0Wg0IV00mlf/upeV9bJMssUmnNFUjx+7JfZcdXDyOucL
HU6q9Mn+0tkjDs8tupzmULzFXjrPDpPTT+xoKzWY7YPFcUnTghxKsHjHnsZW
xTxU3Na+8VeTc7g4eeaYErthtPjG+4vCzfZQ8ZouUTttpjBx2IHubg4lXPxn
6s0sD4ci/rprmV0xR4pjDq2KM+qjxA9nv1NqckaLt74W0NdqiREnVDzOtxti
xS3Gn+93durE9Lu+9VbMX0qtjn6Yfph+mH6Yfph+mH6Yfph+mH6Yfph+mH6Y
fph+mH6Yfph+mH6YfquuJW92KPXSD9MP0w/TD9MP0w/TD9MP0w/TD9MP0w/T
D9MP0w/TD9MP0w/TD9NvQ53iXmd4Iv0w/TD9MP0w/TD9MP0w/TD9MP0w/TD9
MP0w/TD9MP0w/TD9MP0w/WY0bYh1KE+lH6Yfph+mH6Yfph+mH6Yfph+mH6Yf
ph+mH6Yfph+mH6Yfph+mH6ZfqrNjpVH/XPph+mH6Yfph+mH6Yfph+mH6Yfph
+mH6Yfph+mH6Yfph+mH6Yfph+s1/llNhN3RIP0w/TD9MP0w/TD9MP0w/TD9M
P0w/TD9MP0w/TD9MP0w/TD9MP2y9Hduv0PlQd7s1sr9/1UuxnOf9e7VD6RrH
jtldokatN9v7yI7ZTzRkj4ww+8iO2bOKy6/YDQNlx+ybduWftJmCZMfsT577
f+XhCJEdsycmn5pj1A+THbPv3mccbbWMlB2zd3S++hkjO2Y/UFazSGsdKztm
n51iuWowjpMds3d3zY3O81Bkx+zHD07+wWKLkB2zZ6R59azKHC87lr9vt/qP
nX7RsmP2s4eP/OFXNUF2zJ49d22CPm+i7Jh9QPdZ1kytTnb8//v4dN3h9VrP
TrmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7
iLl/+Kn+n/gM1xpd+tGGAM1/Lrzd9uJm8z1xebXm3KGWNvHirMqSAfktYu6r
/P+rE+/Ma+2Q/Rtvfbd8xSUOv1W5dp+/011s8f5gU3KEm5j3FnPfOT+lslRp
dfaUz79cenHaqYO9xalFa1dYFS+xW9TyJVV2TzHvA+ctKPKJ9Y/oJ/uRhiFT
NOb+4l66i37JzjfEtoYTvZeYfcW8J5znq0u7a3P6y764+MNGiyFAfH95t3l5
KYPFucUvyz2SB4l5fzivYXnSZGtKoOxFQTcuWNyCxBMv7w2tOvqmeEvQoDK7
m2reK87TX27y0hwLlv1R3optzvQQ8baQRBd/76Hi5rwzBdqMIWLeN87bGfKt
w+CtlT3hqm+mvlJ1a8Hf1zNzh4unXZ2flFc5TMx7yHnPC8KOW3JHqH8f2h9j
zIEjxTNqC/fYakaJ92pdB1cFqub95Lz3aq+vc9aMlr199exejtVjxLX9in8y
lYSKNXHXVnrEqea95by6LdEHLD5jZd+f2dHkl63687MLg60JYeKDj3bdVZrU
nfeZ80yTXu9fdV79fJrPlVT9wHHi0I8iN9qfqZ5Tsmyq8TvVvOecF/741mfO
T8LV+1T5/dnMS6rv+Lq3de5WxD308RWm6ap5/znv3tb9DX4hEbIfy8oZbi5Q
veFcnVE7M1K9X0+8B1jb1Z3vC84riv/UoK9VP5/uN2mzbcR4cXRO6QWDa5R4
4XbHGnuZuvP9wnmxzdNPZn6hfr7vec/2+puqH/jnh+aVR4u9E4497kxTzfcR
5zXuGBhkDpsg+5ml99I9ClUXX5i6zTI/RvxLi2mWtodqvr84b/vbTYW2u+qe
FVBxSYmaKI5f5u9S1SdWnLMz5bThpLrzfcd5ia2nW+uL1M/7/fZFhPGB6uaB
jYudp3Xq70/RavMWqf4Xa2vFwg==
       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNl2d4FWUQhWeR3nsJCUkoAiJEqiaIQYoYQaQLSBEihFASpEZ6S6QoIIgg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             "]], 
            Polygon[CompressedData["
1:eJwt0WdKQ1EQhuE5ISoWLFiwELsuyCW4gPjb3qKxISIiIiIiIiJBxE1YsIAF
CxYsWDCKBQsW9D3M/HjIx9xz59yZlNXW1YQDIlKNIDKcSDqi5Hmc4gyjaMEh
jjCCZiRwNogu8iwucG5nx3CAfTTZO8LZP34imMEPfjFttV3sYdje2cE2Gq22
iS0MWW0VaxhEAy5xZXe34htf6LQ7NrBuZ32PExzbLH7GBzxiAu34wCemrMcN
rq33OAqYJx+95AXkkvMQE60lkpOc7qYbmeQsp7vtQQW5HP3kJaSS0zAn+h/k
kLOdnvU9HTngdHd+5yXkUiyK9igmh9AnWlvBMuptR3Hco81mfMaTzTqJd7yh
w2Z+was987VCehc5ndXfkUJOdjqb/+Zb3Nlu/B2VPKtyOtsA/gEXW1dD
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0scy31EYBuA/ovcWRC+Z4R64B1yCkS1b7sHSnUQionei9x69l4iSJiTP
b1g8837zbs4535ziusbahrBQKNRKOMGcSQVV1PCOZmYZZYwRvjDOeyaZYoIZ
pmljngXmWGKRD6ywyjLrrPGRTbbYYJuvtLPLHjscsM8njjjmkFNO6OCcC864
4pLPXPOdb9xyQyf3/OCOX/ykiz888JtH/tLNv9Dzsp6CvckwesyvZCQRRBNF
rz5WxhFDAvH06ZNkMomkkkK/Pl1mkMZrMhnQZ8scssjlDYP6fFlAHkUUMqQv
kaUU85YyhvUtNFFPNZWUkxGcTRqppJAc3JNEEognLngTMUQTRWTwfiJe/tJ/
P9pLDA==
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxF1H9M1HUcx/EDnUJxpoK/TjQ1VEQUBL8noHInV1SKeCj+1qNobi5MzJnx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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHfUV8URhneNHUXsqIBgQ7qAgIAI0qRJFaRKMYQQFBDR2NAothBbEFFJ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             "]], 
            Polygon[CompressedData["
1:eJwl0UVSBFEQRdGfwEaYMMDd3d3d6QXAOnF3d4fAXW7GG5zo291RVT+zYiMT
7eNRIYQ4xOAPuRbCNZ8bqKarMEsfopfuwRp9hUq6AjP0AQbpAdO1N+in+7Ae
dM9SugST9B7q6TrM08doppuwSJ+ikW7AAn2CbroLq/QlOukOrNAXCHSe6dmb
aKfbsEyfo5auwRx9hFa6BUv0GcrpMkzR+/hFjmlWn2GUHsEWfYcfZJvO4jt5
QqLpWt/JG1JNs/kMD4jn+3TQDh6RYNqFP/MZSaZd+s5fkGzavZ/5FSmms/vO
vpFlmt138oF00+58pii6wHTWbXwh07QL35nR+bgNmukTGaZd+M6i6ULc0zuI
0GOme/lvxXSR6b9dDNNDpt37Pd+RZnp3/k7/AYPIYaA=
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0tlSkmEAx2FAQBQBUdFKs2gxyFzbLEFt3w0oTU0tnTrV07oHvYMO6h7q
HprpGroHLfe1x8mDZ37f/Gfe9+R7s/OLlYVgIBD4Qoij7wx5ipT5yGeW+cYP
frHCZQdWtUWHGSFCJ3/sJ/QOd4lyhb/2k3qP+1TTxZr9lD7gITG6Wbe36iMe
U0MPG/Y2fcJTaull035an/GcOH1s2dv1BaPU0c+2/Yy+pESCq+zYz2qZCkmu
sWvP6itek+I6e/ZzOsY49dxg335e3zBBmpsc2C/oJFM0MMCh/aK+ZZpGbgX/
/5wOZpilidsEucQ73pNhkBA55pinmQJV5CkyRJjfrv/Jd76yxCc+UKJAjiYa
aSBNPSmSJKgjTi01xKgmSoQwVcdv7R+gBy9f
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxd1XtU1/Udx3Egp1KCmno8gVtpXpDK+0/FC2A0tlnZD4+JM0Gz45mLpjtb
Z4rZtrIwLbvJTK22YdpSU7yl84i3WZviWc4yf57Sc5xBbhWWkC6Xg62Oj8/3
nPEP53HgHDhPXp833afPHj8jJSkpaUtyUtLXn9uuX59eNaYmt3Bf0uHhA3+T
++bhnkVPNP47j8cd6Dp7YePV+Vzy7NuT62OdgzvldWyuaMwIrr+4Nl6ZuCE4
f9ztPepjPYNfXPNpU6yyT/DFy0veqmjMDi6a0P+FRLxf8PG7Zw6pTAwIfiw5
5+WaikHBgzaktq6PDQk+Pen9WWn1seCnW61PxCqHBY/a9FB+aUFO8Mf33LG2
onFE8PI23762umpUcOHWhnmJeG7w+dI9H7a05AXr9+7yD0Z9FDuWpx/rx/qx
fqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf68f6sX4PvVO0tD5WF/qxfqwf68f6
sX6sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+v31IlY2xPxc6Ef68f6sX6sH+vH
+rF+rB/rx/qxfqwf68f6sX6sH+vH+rF+d332VG597IvQj/Vj/Vg/1o/1Y/1Y
P9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1Yv0mNzXNLCy6Ffqwf68f6sX6sH+vH+rF+
rB/rx/qxfqwf68f6sX6sH+vH+t174adbE/Hm0I/1Y/1YP9aP9WP9WD/Wj/Vj
/Vg/1o/1Y/1YP9aP9WP9WL/Y/PO/yKpOzteP9WP9WD/Wj/Vj/Vg/1o/1Y/1Y
P9aP9WP9WD/Wj/Vj/Vi/nQ9nd66PtQr9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9
WD/Wj/Vj/Vg/1o/1G/2r+zZX1bQO/Vg/1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/
1o/1Y/1YP9aP9dv/65fGlRakhn6sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+vH
+rF+rB/rx/p999H3PsmovSb0Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP
9WP9WD/W79CC9EWJeHrox/qxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf68f6
sX6s3x/+dGOn2rIOoR/rx/qxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf68f6
cfXJ3C6LGz/Oa3vVz0aUp3XMX975vcPf/F+5Yn05JeeWRZWJDuHrfzw7++ah
lV2DZy3bciQR/07w86vm7ayp6BF87lLmk2n1vYK/X7R7SmlB3+DVr5X2q666
Obi55euP/sEb1v9tZlb1wOB7iquOxksHB6d+8zkWvGPjra9U1QwNnjG5U7va
suHBnVrXPdiYMSJ4/+ZtpzJqRwbPLnm8sKB8dHC31InVZVl5wXqy/bH9sf2F
n39lf2x/bH9sf2x/bH9sf2x/bH9sf2x/bH9sf2E/V/bH9vf/e9pRUTs7raRj
/u1H/9l2e/cP8vbtOT7hwP+87IVVbeadSsrnlAt9xu2emB48bO3EsUn/6BLc
ULyioWp1t+DxV806WLWpe/Drk9uvbEzvFdx2y6aygp9kBU9PHT+68vBNwXum
NaXX9+0fnDZl7OcZtw0M3tUm84cFTYOCf7z1k/1lq4YEd51ak11ZNDT4rauX
LK1JGh788+0ll+uqc4K7T+83I23qyOAjaS1/jaWPDp6/88jQ0t25wfamn72x
vbG9sb2xvbG9sb2xvbG9sb2xvbG9sb2xvbG9sb2xvbG9sfsWvv/KfWP3jN0z
ds/YPWP3jN0zds/YPWP3jN0zds/YPWP3LPx9r9wzds/YPWP3jHffdHngjAPv
h/dYd+bNT6uPRu8xnj92cNPY6D2eevvsqMwz0Xtc+nD26ZrfRu+x97LtY6o3
RO/x0YbiTkntovd48rZLdfH7o/c4/KWV26sORu/x+aaRTzT2jt7jnDXnXq+6
NXqPvYr2dqk9H73Hdy8/88vG30fv8ZHXpp3NiEfvsf+EgfGClmHR79+SvLNs
Y/Qen1z/TvfKkug95hS/srimXfQeP0p5sKluV/Qed0062ad8aV5wUfvhZY2V
kafMbLW0W/YXoee+o3sPbhoTeeVzbZ4terpN+P47CuvXZa6MvGBOYVntgmuj
37fojbnViyLn9F6U/kD+dVH/pC8ziwojf3bs8Oa0/1wfvLr45anlyTcEHxuz
cF1iyo3BzRtzB9ZOjdxvRdb8rF29gye3Pp2SuSfy4s8P3Vl+XXbwtpJHjpV1
i1z3vbLra+fcEtzhjR6v1syL/Lu7KuamlQ0IjrU+s6vigch3fjXx77GM6O/7
4eYtPaszI3/1ap+xpYcGBz9XsmBJojby2vFfbqmYGwvOS51wsaU8cnHzwczq
PtEeGrb1nJrVN/K31q14LHE8ut8vTrvwl/iJyFvvvr+h5fERwT9o9+cB5Qsj
35s8cmJWbFTwv3YsW1E1NHL7DdfsjddF+1pz349Sausj/xcdSyyt
       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHe4V8URhncB6QjSvCjt0qQovXekCgKCl6J0UKRI716Q3gREiohUAQGR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             "]], 
            Polygon[CompressedData["
1:eJwt0lVSQ0EQheEJlU3gBAkhuGugcLewAxYQ3nEnQIIGd3ddIX8X5+GrunWr
p2emz/jGJ8KRJOecH170eZxbQg1y0I9l1CIXvVhENbLRgRmUIR23uNFaW9OD
BVTBhy7MoQKZaMMUSpCCRzwgD/VoxzRKkYZOzKIcGWjFJFKRjEGsaq0fA1hB
nXp2Yx6VyMIvflCIFiSwr73sTmFsolk1Y4iptghDWEMD8vGMJ+1t/4YRRSMC
+MQHChDCKDb0HcQI1tGkmle8qLf1eMebelnNN7601s54ihPN1u54jCPNyma+
hbjOXoxDHCg7m+k5zjQby+waV8ra3sQlLpSlvYEdbGv2luEedpWlZXaPO8//
27EM/gAN2TZ7
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0tlSDgAYBuAff0iRUjPNOHJWB+6AGSqVkL/SirRq0aKEUsjWvihLu4pW
FJrcQ91D7iF34PlnHDwz78l78M33nqlozm06EAgEljhIOCeQzHlyqKaDYRb5
zS5/+EuE0mku8ISL1DDKW/LpJIVaxhingC5SqeMd7ynkKWnU84GPFPGMS9xj
gkmKeU46DUwxTQndZNDIDLPc5AWZhI+f4xO3eMllmplngdu8Iov7LPKZUl5z
hRa+sMQd3nCVVpZZoYwervGAVdYop5ds2ljnKxX0cZ2HfOM7lfQT4hEbbFLF
ADk85gc/qWaQXNr5xRZ3GSKPDoYZ4QZnSSTIvh/vscM2CwzRThUhzpFEPKeI
I5aTxHCC40QTxTEiOcoRDod3RJBD/7f4D2NVRpA=
           "]]}}}]}, {Epilog -> {
        Inset[
         Style["\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing", 
          RGBColor[1, 0, 0], 14], {8, 0.6}, {Left, Bottom}], 
        Inset[
         Style["Trident", 
          RGBColor[0, 1, 0], 14], {2.5, 5.25}, {Left, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.05\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {10., 1.3}, {Right, Bottom}]}, DisplayFunction -> 
      Identity, AspectRatio -> 1, DisplayFunction :> Identity, Frame -> True, 
      FrameLabel -> {
       "\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]", 
        "\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)"}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> {Automatic, 
        Thickness[Large]}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> 17, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, PlotLabel -> 
      "27 TeV, 10\!\(\*SuperscriptBox[\(ab\), \(-1\)]\), MUM Model", 
      PlotRange -> {{2., 10}, {0.5, 1.7}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {"95% sensitivity", "99% sensitivity"}, 
       LegendMarkers -> None, LabelStyle -> 14, LegendLayout -> "Column"]], {
     0.73, 0.9}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.745268255727848*^9, 3.745268313637047*^9}, 
   3.745377173977282*^9, {3.7453772399940853`*^9, 3.745377325837112*^9}, {
   3.745377358921208*^9, 3.7453773672689247`*^9}, 3.74552218232616*^9, 
   3.7455222250955563`*^9, 3.745522479529242*^9, 3.7455235566430817`*^9, {
   3.745523659848037*^9, 3.745523686498494*^9}, 3.745523759409649*^9, {
   3.7455246819808607`*^9, 3.745524715000654*^9}, {3.7455387934741163`*^9, 
   3.7455388212500553`*^9}, 3.74553885688918*^9, {3.745538893519414*^9, 
   3.745538900821463*^9}, {3.74553894959918*^9, 3.74553897600716*^9}, 
   3.745539053266631*^9, {3.745539092608601*^9, 3.745539102597629*^9}, {
   3.7455391638339863`*^9, 3.7455392339941053`*^9}, {3.745725875670168*^9, 
   3.7457258898075123`*^9}, 3.745736424394306*^9, 3.745788218948318*^9, 
   3.74581904651268*^9, 3.7458190858009033`*^9, 3.745842044329792*^9, 
   3.745842142538912*^9, 3.745842312846957*^9, 3.747617584343342*^9, {
   3.74761761577468*^9, 3.747617673734067*^9}, {3.747617705183715*^9, 
   3.747617739110959*^9}, 3.7476190645631037`*^9, 3.747619109187848*^9, 
   3.747619240194405*^9, {3.747619270361374*^9, 
   3.747619320606154*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData["\<\"27TeVMUM.pdf\"\>"], "Output",
 CellChangeTimes->{{3.745268255727848*^9, 3.745268313637047*^9}, 
   3.745377173977282*^9, {3.7453772399940853`*^9, 3.745377325837112*^9}, {
   3.745377358921208*^9, 3.7453773672689247`*^9}, 3.74552218232616*^9, 
   3.7455222250955563`*^9, 3.745522479529242*^9, 3.7455235566430817`*^9, {
   3.745523659848037*^9, 3.745523686498494*^9}, 3.745523759409649*^9, {
   3.7455246819808607`*^9, 3.745524715000654*^9}, {3.7455387934741163`*^9, 
   3.7455388212500553`*^9}, 3.74553885688918*^9, {3.745538893519414*^9, 
   3.745538900821463*^9}, {3.74553894959918*^9, 3.74553897600716*^9}, 
   3.745539053266631*^9, {3.745539092608601*^9, 3.745539102597629*^9}, {
   3.7455391638339863`*^9, 3.7455392339941053`*^9}, {3.745725875670168*^9, 
   3.7457258898075123`*^9}, 3.745736424394306*^9, 3.745788218948318*^9, 
   3.74581904651268*^9, 3.7458190858009033`*^9, 3.745842044329792*^9, 
   3.745842142538912*^9, 3.745842312846957*^9, 3.747617584343342*^9, {
   3.74761761577468*^9, 3.747617673734067*^9}, {3.747617705183715*^9, 
   3.747617739110959*^9}, 3.7476190645631037`*^9, 3.747619109187848*^9, 
   3.747619240194405*^9, {3.747619270361374*^9, 3.747619321043789*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.741072756444516*^9, 3.741072765999745*^9}, {
   3.7410731728288*^9, 3.741073182254222*^9}, {3.741073229189128*^9, 
   3.741073280509727*^9}, {3.741073449248231*^9, 3.741073458629998*^9}, {
   3.741348608403174*^9, 3.741348612721161*^9}, {3.741364003704373*^9, 
   3.741364013808655*^9}, {3.741431838822839*^9, 3.741431847846627*^9}, {
   3.7455237315074253`*^9, 3.7455237415996237`*^9}, {3.7455246754202623`*^9, 
   3.74552467809636*^9}, {3.745538798090041*^9, 3.745538800452366*^9}, {
   3.74572579759447*^9, 3.745725800755505*^9}, 3.74578820378767*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.741348633537983*^9, 3.7413486388000393`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.740990999899585*^9, 3.740991027535618*^9}, {
   3.740994883026043*^9, 3.740994894105362*^9}, 3.741072744422467*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabledata", "=", 
     RowBox[{"Import", "[", "\"\<27TeVMDM_edit.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datafn", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"tabledata", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "To", " ", "stop", " ", "plotting", " ", "contours", " ", "below", " ", 
      "Bs"}], "-", 
     RowBox[{"mixing", " ", "region"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn2", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"datafn", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "&&", " ", 
      RowBox[{
       RowBox[{"y", "/", "x"}], ">", 
       RowBox[{"1", "/", "6490"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Widths", " ", "for", " ", "the", " ", "MDM", " ", "model"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]Zff", "[", 
     RowBox[{"MZTeV_", ",", "gff_", ",", "colourfactor_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"colourfactor", "*", "gff", "*", 
       RowBox[{"Conjugate", "[", "gff", "]"}], "*", "MZTeV"}], 
      RowBox[{"24", "\[Pi]"}]], "//", "Chop"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKMangle", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "t12", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t12", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t13", "]"}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[Delta]13"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sin", "[", "t12", "]"}]}], 
           RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t23", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cos", "[", "t12", "]"}]}], 
           RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", "t23", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKM", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"VCKMangle", "/.", 
         RowBox[{"t12", "\[Rule]", 
          RowBox[{"13.04", "*", "2", 
           RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
        RowBox[{"t13", "\[Rule]", 
         RowBox[{".201", "*", "2", 
          RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
       RowBox[{"t23", "\[Rule]", 
        RowBox[{"2.38", "*", "2", 
         RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
      RowBox[{"\[Delta]13", "\[Rule]", "1.2"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKMdagger", "=", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Transpose", "[", "VCKM", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]Ztot", "[", 
     RowBox[{
     "MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "guu_", ",", "gcc_", ",", "gtt_", 
      ",", "gtu_", ",", "gtc_", ",", "gcu_", ",", "gdd_", ",", "gss_", ",", 
      "gbb_", ",", "gbs_", ",", "gbd_", ",", "gds_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]Zff", "[", 
          RowBox[{"MZTeV", ",", "#", ",", "3"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "guu", ",", "gcc", ",", "gtt", ",", "gdd", ",", "gss", ",", "gbb"}], 
         "}"}]}], "]"}], "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"Total", "[", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]Zff", "[", 
           RowBox[{"MZTeV", ",", "#", ",", "3"}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "gtu", ",", "gtc", ",", "gcu", ",", "gbs", ",", "gbd", ",", "gds"}],
           "}"}]}], "]"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"\[CapitalGamma]Zff", "[", 
       RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]", ",", "1"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]dMDM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "gbbvar"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]dtildeMDM", "=", 
     RowBox[{"VCKMdagger", ".", "matrix\[Lambda]dMDM", ".", "VCKM"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]dtildeMDM", "[", "gbb_", "]"}], ":=", 
    RowBox[{
     RowBox[{"matrix\[Lambda]dtildeMDM", "/.", 
      RowBox[{"{", 
       RowBox[{"gbbvar", "\[Rule]", "gbb"}], "}"}]}], "//", "Chop"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]utildeMDM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "gbbvar"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]utildeMDM", "[", "gbb_", "]"}], ":=", 
    RowBox[{
     RowBox[{"matrix\[Lambda]utildeMDM", "/.", 
      RowBox[{"{", 
       RowBox[{"gbbvar", "\[Rule]", "gbb"}], "}"}]}], "//", "Chop"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "gbb_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Guu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gdd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gss", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbs", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gds", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ztot", "[", 
        RowBox[{
        "MZTeV", ",", "g\[Mu]\[Mu]", ",", "Guu", ",", "Gcc", ",", "Gtt", ",", 
         "Gtu", ",", "Gtc", ",", "Gcu", ",", "Gdd", ",", "Gss", ",", "Gbb", 
         ",", "Gbs", ",", "Gbd", ",", "Gds"}], "]"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotMDMfixedgbs", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "gbb_", ",", "gbs_"}], 
      "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Guu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gdd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gss", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbs", "=", "gbs"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Gbd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gds", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ztot", "[", 
        RowBox[{
        "MZTeV", ",", "g\[Mu]\[Mu]", ",", "Guu", ",", "Gcc", ",", "Gtt", ",", 
         "Gtu", ",", "Gtc", ",", "Gcu", ",", "Gdd", ",", "Gss", ",", "Gbb", 
         ",", "Gbs", ",", "Gbd", ",", "Gds"}], "]"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gbbRKMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{"0.025206020603370415`", " ", 
       SuperscriptBox["MZTeV", "2"]}], "g\[Mu]\[Mu]"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_"}], "]"}], ":=", 
     RowBox[{"\[CapitalGamma]ZtotMDM", "[", 
      RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]", ",", 
       RowBox[{"gbbRKMDM", "[", 
        RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WidthPlot", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.25"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.5"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"MZTeV", ",", "1", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmu", ",", "0.001", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"ContourStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Gray"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Gray"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Gray"}], "}"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LimitPlot100TeV", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"datafn2", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], "==",
           "2"}], ",", 
         RowBox[{
          RowBox[{"datafn2", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], 
          "\[Equal]", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "2.0", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.5", ",", "5.8"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Thick"}], "}"}]}], ",", " ", 
       RowBox[{"LabelStyle", "\[Rule]", "17"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)\>\""}], "}"}]}], 
       ",", 
       RowBox[{
       "PlotLabel", "\[Rule]", 
        "\"\<27 TeV, 10\!\(\*SuperscriptBox[\(ab\), \(-1\)]\), MDM \
Model\>\""}], ",", 
       RowBox[{"PlotLegends", "->", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"LineLegend", "[", 
           RowBox[{"Automatic", ",", 
            RowBox[{"{", 
             RowBox[{
             "\"\<95% sensitivity\>\"", ",", "\"\<99% sensitivity\>\""}], 
             "}"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.71", ",", "0.9"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FinalPlot", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "LimitPlot100TeV", ",", "BRegion", ",", "LenzApprox", ",", 
      "TridentRegion", ",", "WidthPlot", ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing\>\"", ",", "Red", 
             ",", "14"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "0.7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Trident\>\"", ",", "Green", ",", "14"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"2.5", ",", "5.5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.5\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"14.0", ",", "3.3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"9.3", ",", "2.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"6.0", ",", "1.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<27TeVMDM.pdf\>\"", ",", "FinalPlot"}], "]"}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.74552478219392*^9, 3.745524819687004*^9}, {
   3.745524861186528*^9, 3.745524866118314*^9}, {3.745525233664854*^9, 
   3.7455252757319107`*^9}, {3.745539281636672*^9, 3.745539309568913*^9}, {
   3.745725923415723*^9, 3.745725939778233*^9}, {3.7457259808464937`*^9, 
   3.7457259965507383`*^9}, {3.745736375536756*^9, 3.745736383500053*^9}, {
   3.745736414429359*^9, 3.745736416093762*^9}, {3.745736451084098*^9, 
   3.7457364947626467`*^9}, {3.745738433769224*^9, 3.745738437346519*^9}, {
   3.74573856586589*^9, 3.745738685803039*^9}, {3.745738727300083*^9, 
   3.74573876181339*^9}, {3.745738880609675*^9, 3.7457388892321663`*^9}, {
   3.745788190562316*^9, 3.7457881956530113`*^9}, {3.745788303771345*^9, 
   3.745788306396209*^9}, {3.745819060711196*^9, 3.7458190771539288`*^9}, {
   3.7458421228955603`*^9, 3.74584213860402*^9}, {3.745842393084284*^9, 
   3.745842397956092*^9}, 3.7464190081769238`*^9, {3.747617572200424*^9, 
   3.747617576102845*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Interpolation","udeg",
   "\"Interpolation on unstructured grids is currently only supported for \
InterpolationOrder->1 or InterpolationOrder->All. Order will be reduced to 1.\
\"",2,17,6,21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7455248664947968`*^9, {3.745525234331099*^9, 3.7455252695681667`*^9}, 
   3.745538795097933*^9, {3.745539293269402*^9, 3.7455393105381527`*^9}, 
   3.7457259477117043`*^9, 3.745736424705929*^9, 3.745736464046489*^9, 
   3.745736496195815*^9, 3.745738437684025*^9, {3.745738569031645*^9, 
   3.745738686413903*^9}, {3.745738729762892*^9, 3.7457387486005363`*^9}, 
   3.745788220826679*^9, 3.745819086802106*^9, 3.745842044831151*^9, 
   3.7458421429615498`*^9, 3.7458423134274178`*^9, 3.74641901030033*^9, 
   3.747617585009115*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"11285.714285714288`\
\\\", \\\",\\\", \\\"1.6357142857142857`\\\"}], \\\"}\\\"}]\\) lies outside \
the range of data in the interpolating function. Extrapolation will be \
used.\"",2,34,7,21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7455248664947968`*^9, {3.745525234331099*^9, 3.7455252695681667`*^9}, 
   3.745538795097933*^9, {3.745539293269402*^9, 3.7455393105381527`*^9}, 
   3.7457259477117043`*^9, 3.745736424705929*^9, 3.745736464046489*^9, 
   3.745736496195815*^9, 3.745738437684025*^9, {3.745738569031645*^9, 
   3.745738686413903*^9}, {3.745738729762892*^9, 3.7457387486005363`*^9}, 
   3.745788220826679*^9, 3.745819086802106*^9, 3.745842044831151*^9, 
   3.7458421429615498`*^9, 3.7458423134274178`*^9, 3.74641901030033*^9, 
   3.747617586220386*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3625.0000000000005`\
\\\", \\\",\\\", \\\"0.5`\\\"}], \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"",2,34,8,
   21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7455248664947968`*^9, {3.745525234331099*^9, 3.7455252695681667`*^9}, 
   3.745538795097933*^9, {3.745539293269402*^9, 3.7455393105381527`*^9}, 
   3.7457259477117043`*^9, 3.745736424705929*^9, 3.745736464046489*^9, 
   3.745736496195815*^9, 3.745738437684025*^9, {3.745738569031645*^9, 
   3.745738686413903*^9}, {3.745738729762892*^9, 3.7457387486005363`*^9}, 
   3.745788220826679*^9, 3.745819086802106*^9, 3.745842044831151*^9, 
   3.7458421429615498`*^9, 3.7458423134274178`*^9, 3.74641901030033*^9, 
   3.747617586267219*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"4437.5`\\\", \
\\\",\\\", \\\"0.6419642857142858`\\\"}], \\\"}\\\"}]\\) lies outside the \
range of data in the interpolating function. Extrapolation will be used.\"",2,
   34,9,21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7455248664947968`*^9, {3.745525234331099*^9, 3.7455252695681667`*^9}, 
   3.745538795097933*^9, {3.745539293269402*^9, 3.7455393105381527`*^9}, 
   3.7457259477117043`*^9, 3.745736424705929*^9, 3.745736464046489*^9, 
   3.745736496195815*^9, 3.745738437684025*^9, {3.745738569031645*^9, 
   3.745738686413903*^9}, {3.745738729762892*^9, 3.7457387486005363`*^9}, 
   3.745788220826679*^9, 3.745819086802106*^9, 3.745842044831151*^9, 
   3.7458421429615498`*^9, 3.7458423134274178`*^9, 3.74641901030033*^9, 
   3.747617586276093*^9}],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,34,10,21173181374529614604,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7455248664947968`*^9, {3.745525234331099*^9, 3.7455252695681667`*^9}, 
   3.745538795097933*^9, {3.745539293269402*^9, 3.7455393105381527`*^9}, 
   3.7457259477117043`*^9, 3.745736424705929*^9, 3.745736464046489*^9, 
   3.745736496195815*^9, 3.745738437684025*^9, {3.745738569031645*^9, 
   3.745738686413903*^9}, {3.745738729762892*^9, 3.7457387486005363`*^9}, 
   3.745788220826679*^9, 3.745819086802106*^9, 3.745842044831151*^9, 
   3.7458421429615498`*^9, 3.7458423134274178`*^9, 3.74641901030033*^9, 
   3.747617586283915*^9}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxlmwk4VN//x8cYYzerfZ0xU0Ip0UbdDxVZWiwtlhaSighZioq+kYqyVKSk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      "], {{}, {}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          LineBox[CompressedData["
1:eJwl1kO0GAYQBdAf27Ybm43tNLbT2Ghj27Zt20Zj22Zjs/efLu55y1m9mUnS
qF2ltkECAgLiBQ0ICEwREIzghCAkoQhNGMISjvBEICKRiEwUohKN6MQgJrGI
TRziBs4iPglISCISk4SkJCM5KfiNlKQiNWlISzrSk4GMZCIzWchKNrKTg5zk
4ndyk4e85CM/BShIIQpThKIUozglKEkpSlOGspTjD8pTgYpUojJVqEo1qlOD
mtSiNnWoSz3q04CGNOJPGtOEpjSjOS1oSSta04a2tKM9HehIJ/7ibzrTha50
ozs96EkvetOHvvSjPwMYyCAGM4ShDGM4IxjJKEYzhrGMYzwTmMgkJjOFqUxj
OjOYySxmM4e5zGM+C1jIIhazhKUsYzkrWMkqVrOGtaxjPRvYyCY2s4WtbGM7
O9jJLnazh73sYz8HOMghDnOEfzjKMY5zgpOc4jRnOMs5znOBi1ziMle4yjWu
c4Ob3OI2d7jLPe7zgIc84jFPeMoznvOCf3nJK17zhre84z0f+MgnPvOFr3zj
Oz/4yS8Cyx+EoAQjOCEISShCE4awhCM8EYhIJCIThahEIzoxiEksYhOHuMQj
PglISCISk4SkJCM5KfiNlKQiNWlISzrSk4GMZCIzWchKNrKTg5zk4ndyk4e8
5CM/BShIIQpThKIUozglKEkpSlOGspTjD8pTgYpUojJVqEo1qlODmtSiNnWo
Sz3q04CGNOJPGtOEpjSjOS1oSSta04bA5d2O9nSgI534i7/pTBe60o3u9KAn
vehNH/rSj/4MYCCDGMwQhjKM4YxgJKMYzRjGMo7xTGAik5jMFKYyjenMYCaz
mM0c5jKP+SxgIYtYzBKWsozlrGAlq1jNGtayjvVsYCOb2MwWtrKN7exgJ7vY
zR72so/9HOAghzjMEf7hKMc4zglOcorTnOEs5zjPBS5yictc4SrXuM4NbnKL
29zhLve4zwMe8ojHPOEpz3jOC/7lJa94zRve8o73fOAjn/jMF77yje/84Ce/
CDz8QQhKMIITgpCEIjRhCEs4whOBiEQiMlGISjSiE4OYxCI2cYgb9P9f4z8y
2gOS
           "]], 
          LineBox[{540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551,
            552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 
           565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 
           578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 
           591, 592, 593, 594, 595, 596}], LineBox[{597, 598, 599, 600, 601}]},
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  TemplateBox[{
                    RowBox[{
                    StyleBox[
                    TagBox["InterpolatingFunction", "SummaryHead"], 
                    "NonInterpretableSummary"], 
                    StyleBox["[", "NonInterpretableSummary"], 
                    DynamicModuleBox[{Typeset`open$$ = False}, 
                    PanelBox[
                    PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "10000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.4`", ",", "6.`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "10000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.4`", ",", "6.`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Unstructured\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic], 
                    BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
                    StyleBox["]", "NonInterpretableSummary"]}]}, "CopyTag", 
                   DisplayFunction -> (#& ), 
                   InterpretationFunction -> (
                    "InterpolatingFunction[{{2000., 10000.}, {0.4, 6.}}, <>]"& \
)], False, Selectable -> False, Editable -> False, SelectWithContents -> 
                  True], "[", 
                 RowBox[{
                   RowBox[{"1000", " ", "mzp"}], ",", "gmumu"}], "]"}], "&&", 
               
               RowBox[{
                 FractionBox["gmumu", 
                  RowBox[{"1000", " ", "mzp"}]], ">", 
                 FractionBox["1", "6490"]}]}], ")"}], "\[Equal]", "2"}]],
        Annotation[#, And[
           InterpolatingFunction[{{2000., 10000.}, {0.4, 6.}}, {
            5, 4225, 0, {233, 233}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, {
             NDSolve`FEM`ElementMesh[CompressedData["
1:eJxlk72OUlEUhS9CCARCgPGv9Rl8gOEZrKxNtNXHmAew0WaXuzyFhYWFMbT6
ANZT0U0yCQmJhQcu5yNrcZMJ82Xvde+Xe9d59e7jm/dPuq7b1b/j7+m62276
f172v59/KW9+Kr/9ofzpu/LdN8sX20+bh+W3m9en6wU+wtVHuPoIVx/h6qP5
Yvtp87D8dvPhdD3HR7j6CFcf4eojXH00X2w/bR6W326+fjlez/ARrj7C1Ue4
+ghXH80X20+bh+W3mz+/j9dTfISrj3D1Ea4+wtVH88X20+Zh+dbni48wfb74
CNPni4/mi+2nzUOZPt/gI0yfb/ARps83+Gi+2H7aPCzf+rzGR5g+r/ERps9r
fDRfbD9tHpZvfV7hI0yfV/gI0+cVPpovtp82D8u3Pi/xEabPS3yE6fMSH80X
20+bh+Vbny8+wvT54iNMny8+mi+2nzYPZfqzwEeY/izwEaY/C3w0X2w/bR6W
b99rjo8w32uOjzDfa46P5ovtp83D8u28z/AR5rzP8BHmvM/w0Xyx/bR5WL6d
ryk+wpyvKT7CnK8pPpovtp82D8u3Pk/wEabPE3yE6fMEH80X20+bhzJ9HuMj
TJ/H+AjT5zE+mi+2nzYPy7c+j/ARps8jfITp8wgfzRfbT5uH5Vufh/gI0+ch
PsL0eYiP5ovtp83D8q3PA3yE6fMAH2H6PMBH88X20+Zh+dbnDh9h+tzhI0yf
O3w0X2w/bR7K9OffbfMRpj9npj9npj9npj8tX2w/bR6Wb9/rgI8w3+uAjzDf
64CP5ovtp83j6vn9edvzfGHO957nC3O+9zxf99PmcXX/vs+P3F+Y8/HI/XU/
bR5X9+vr8MD9hOnTA/fTeVzl+/e3s/e9s/e9s/e9M9978723/b+3/wFtENRE

              "], {
               NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBygQ1+yFib1JiAgAAAJMBAAADAAAA6Onn5ujn3eLhz9fW3dzX5uXi4eLl
5efk4eXk3N3h1s7P19zWzsbPztbV3NvWxs7F4eDc5ebn6ePntL28q7SzmaKh
h5CPmZiQq6qixby9vMXEs6qrqrOyvLuzvLO0oZiZmKGgj4aHho+OmJePmI+Q
qqmhqqGivcbFh4Z9zs3F5OPg4+Tn4OPf5ODh29XW2tXb39rb1dTN2+Df1c3O
497f4Nvc2t7Z3trf2d7Y2tnT1MzNzNTT08vMy9PS1NrTzMvC2djT2tTV49De
zczDxLu8u8TDsru6u7KzqaChoKmol46PjpeWoJ+XoJeYsrGpsqmqw7q7usPC
qLGwurmxw8zCurGyqJ+gp5+olo2OlY2Wlp+en5aXjYyEsaipxM3Dho6Fy8rC
zcTFhI6NdX59bHV0WmNiSFFQWllRbGtjdH18fX6Ha3RzfXR1a2JjamJrWVBR
WFBZWWJhYllaUE9HdGtshoV9SFBHNj8+LTY1GyQjCRIRGxoSLSwkRz4/Rj5H
NSwtNCw1NT49PjU2IxobIhojEQgJEAgRERoZGhESIywrLCMkP0hHfYV8fHN0
c3x7anNyc2prYVhZWGFgT0ZHRk9OWFdPWE9QamlhamFihHt8g3uEenJ7e3Jz
aWBhaGBpV05PVk5XV2BfYFdYaXJxcmlqfIWERk5FPTQ1ND08KzQzNCssIhka
GSIhEAcIBxAPGRgQGRARKyoiKyIjRTw9RDxFMyorMiozMzw7PDM0IRgZIBgh
DwYHDgYPDxgXGA8QISopKiEiPUZFRU5NRj0+hY6EubrCysvS0tjRytLRwcLK
ubCxuLC5wbi5sK+nwsG5sKeoysnB0tPYwMHJydHQwMnIwLjBuK+wr7i3t66v
rre2uMC3p6+mwL+3ycrR2NDRpa+unpWWlZ6djJWUlYyNg3p7eoOCcWhpaHFw
enlxenFyjIuDjIOEpp2enaali5STnZyUpq+lnZSVi4KDioKLeXBxeHB5eYKB
gnl6nJ2llIuMnqemZ2hwrq2lp56fv8DIyNDHv8jHtre/raSlrratpJylpK2s
trWtnKSbv762yMnQtba+rK21pKObpKyjo5qbm5qRvr/HnJuSk5KKkpOcipKJ
k4qLgXh5gHiBiYCBeHdvgYqJeG9wkpGJioGCiYiAiImRiH+AgH92d25vbnd2
dm1ud4B2ZW9ugHd4kpuRZnBvnJOU2N7QZG5tX2deZ19oXmdmX15VVk1OTVZV
TE1VTUxEVl9VTURFXl1VX1ZXVFVdXWZlVF1cVExVTENEQ0xLS0JDQktKTFRL
Q0I5VFNLXV5mZ3BmREM6OzIzMjs6KTIxMikqIBcYFyAfDgUGBQ4NFxYOFw4P
KSggKSAhOjEyMTo5HygnMTAoOkM5MSgpHxYXHhYfDQQFDAQNDRYVFg0OMDE5
KB8gO0Q6QkE5RDs8U1RcXGVkU1xbSktTQTg5QkpBODA5OEFASklBMDgvU1JK
XF1lUlNbQEFJSUpSODcvOEA3Ny4vLy4lW1xkZW5kMC8mJyYeJicwHiYdJx4f
FQwNFAwVHRQVDAsDFR4dDAMEJiUdHhUWHRwUHB0lHBMUFBMKCwIDAgsKCgEC
CxQKFAsMJi8lMCcoZm9laF9g4LoxJA==
                "]]}, {
               
               NDSolve`FEM`LineElement[{{232, 233}, {230, 232}, {221, 226}, {
                207, 215}, {215, 221}, {226, 230}, {198, 207}, {233, 227}, {
                180, 189}, {171, 180}, {153, 162}, {135, 144}, {144, 153}, {
                162, 171}, {189, 198}, {227, 208}, {117, 126}, {108, 117}, {
                90, 99}, {72, 81}, {81, 90}, {99, 108}, {126, 135}, {54, 
                63}, {45, 54}, {27, 36}, {9, 18}, {18, 27}, {36, 45}, {8, 
                9}, {63, 72}, {7, 8}, {6, 7}, {208, 199}, {190, 181}, {181, 
                172}, {172, 163}, {163, 154}, {154, 145}, {199, 190}, {145, 
                136}, {136, 127}, {127, 118}, {118, 109}, {109, 100}, {5, 
                6}, {4, 5}, {91, 82}, {73, 64}, {82, 73}, {64, 55}, {55, 
                46}, {46, 37}, {100, 91}, {3, 4}, {37, 28}, {28, 19}, {19, 
                10}, {2, 3}, {1, 2}, {10, 1}}]}]}, CompressedData["
1:eJxdVX9M1GUY/8KdSOd1XSeDA0Hu6rJzBhTEEB08j6KLUDAMnTFtjWErZ0Zk
zApx5pir5lwqRT8sjQT7OUbOuXJNrdTKiMrmzDVgRuSu4zyOu+OAg77P87x9
/+jd2At73+/zfp7Pjwd33dNrNydomnZD//nxEq2/4eVljw313RFQuw9Obz/o
NK8fgcEXUj57YHAE3nqTVgj61+x7Y5sjDHvOfH905ckg3JW0u63s1T8hq7Z+
af8av7rnh7vvS/4ks/YfoNOtwwEoPnGx6av3RqHVV31qfmsIsvmXMDw1PPlh
8JcgPEfP2fxwpaOhxHIlAMsJxjU/HMnI+8OTFIRrsZYtp7f7YIK2gxG4sYAe
iKh3YxDxbtx/Ljyl3h+EC6uKqBVYb8vpORzwgcYrAp1vf+PqbozASDMUPvrF
JOyk7cFpqLl+TD+ZgMd5RRS+IRh/mA5uwjM6qo4GP1C1rvMhhS9s4Kiqs28o
PjENU3o3lXUaSh9xYBrqA/AB/dkxBlymZBS6G594zd8cha/DBDyq6sdhrc6O
r1pD0cGEbr44oe5fh1G9un1DEH6KErBR0MFbExfFoIBXHG52ndc7n4Hpyzt0
aCbUxdMVNKPwZkZNrZOhuH4jAs9zA+PQvs2hSxoFliEnAZmObjNK/7OQYVuS
kdTfc8Zk1KGuLzaNqf7HFW8a/kowi03I7S+dpb5LRrZBhhWPE8xlSaq/AaVX
GIjVWMsEpDDwBPxBd1kobkLR0YLiVwuyDw/YUfqwYDrB7vkN2I5bY0pnDV8n
+00mYoXO0t7UZJS6VuRyXTb5Lt+BoosDGW7/MLxPz14eh7Nk89CM2s0oOliR
3dVnx3IOiAPnkU13p6B+qDtqrqr/F0jfU8rniQrvLSh5uA2/dVFFh/S5MxWp
SluZE0U/h8HzuwESdkb1lYTi2zm4kGx/3KF2J7INPs/ALRzgLMVTulGHYbbN
gOg7G4mVq1W3I+cmPU35NhPZB5+6kHMx4Jb9yHyjjryfiFd7yYgWZL5qUlB0
nIds41Mu5LZv9YgOX3pwNR0fcxt1RC8zSn92pXMacp89LoXDg+z7di/Sq9Zz
XlVvgVFHvpstfs+dizKXMpHnw34PPsRCeJXf7sExkqEzF9k2WTlGHdHXonRM
RR4vlW7kmF3wCr8FeaLX4Xx5r6pA8vFKvlFH/G/DXSREezoyXZfuxI9oPPTl
Iud++f3iv8Yi5LHTuRgphUdbFwtPQwMq33aV4yzFp1f8EcxH0bMIZR6V4Itk
8N8BOc8VYOARP9mlj73ZuIJisXCR6OQsQs5xpFT4zilDznP9SsF3YIVRJ40F
tyPHvsUl3+/IEx//vER0+bhM8n22HJ8lOvtXS67yKv/Hczbq7uuNFtyLPL8L
S2VezCnHd8jmzmrJrW2d4GmuMb5nPnpLhY99FeIP+zr8jsZL1ybpL7bJuM85
HV4l8+zQI4JzV73Mg+7Nxj3+v7CkVvire1LqvtRgnOsp824sbDL+/m/9C78W
DAg=
            "], {Automatic}][1000 $CellContext`mzp, $CellContext`gmumu], 
           Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
           Rational[1, 6490]] == 2, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          LineBox[CompressedData["
1:eJwN01VjkAUAQNGPbXSDIopSImGgAgaCKC2g0gbN6NrojtHd3d3dMLq7u7u7
O87Duf/gpguPLBURIwiCaCkXEgTlqUBFKlGZKlQlnGpUpwY1qUVt6lCXetSn
ARFE0pBGNKYJTWlGc1rQkla0pg1taUd7OhBFRzrRmS50pRvd6UFPetGbPvSl
H/0ZwEAGMZghDGUYwxnBSEYxmjGMZRzjmcBEJjGZKUxlGtOZwUxmMZs5zGUe
81nAQhaxmCUsZRnLWcFKolnFatawlnWsZwMb2cRmtrCVbWxnBzvZxW72sJd9
7OcABznEYY5wlGMc5wQnOcVpznCWc5znAhe5xGWucJVrXOcGN7nFbe5wl3vc
5wEPecRjnvCUZzznBS95xWve8JZ3BKFBEIMQQgkjJrGITRziEo/4JCAhiUhM
EpKSjOR8wIek4CNS8jGfkIpP+YzUpCEt6UjP52TgCzKSicxk4Uu+4mu+ISvf
8h3fk43s5OAHfuQnfiYnv5CL3PxKHn7jd/KSj/wUoCCFKMwfFKEoxfiTv/ib
4pSgJKUoTRnK8g//8h//U47yVKAilahMFaoSTjWqU4Oa1KI2dahLPerTgAgi
aUgjGtOEpjSjOS1oSSta04a2tKM9HYiiI53oTBe60o3u9KAnvehNH/rSj/4M
YCCDGMwQhjKM4YxgJKMYzRjGMo7xTGAik5jMFKYyjenMYCazmM0c5jKP+Sxg
IYtYzBKWsozlrGAl0axiNWtYyzrWs4GNbGIzW9jKNrazg53sYjd72Ms+9nOA
gxziMEc4yjGOc4KTnOI0ZzjLOc5zgYtc4jJXuMo1rnODm9ziNne4yz3u84CH
POIxT3jKM57zgpe84jVveMs7gjD/E0IoYcQkFrGJQ1ziEZ8EJCQRiUlCUpKR
nPf/vvck
           "]], 
          LineBox[{1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053,
            1054, 1055, 1056, 1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 
           1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1074, 1075, 
           1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 
           1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 
           1098, 1099, 1100}], LineBox[{1101, 1102, 1103, 1104, 1105}]},
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  TemplateBox[{
                    RowBox[{
                    StyleBox[
                    TagBox["InterpolatingFunction", "SummaryHead"], 
                    "NonInterpretableSummary"], 
                    StyleBox["[", "NonInterpretableSummary"], 
                    DynamicModuleBox[{Typeset`open$$ = False}, 
                    PanelBox[
                    PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "10000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.4`", ",", "6.`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2000.`", ",", "10000.`"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.4`", ",", "6.`"}], "}"}]}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Unstructured\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic], 
                    BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
                    StyleBox["]", "NonInterpretableSummary"]}]}, "CopyTag", 
                   DisplayFunction -> (#& ), 
                   InterpretationFunction -> (
                    "InterpolatingFunction[{{2000., 10000.}, {0.4, 6.}}, <>]"& \
)], False, Selectable -> False, Editable -> False, SelectWithContents -> 
                  True], "[", 
                 RowBox[{
                   RowBox[{"1000", " ", "mzp"}], ",", "gmumu"}], "]"}], "&&", 
               
               RowBox[{
                 FractionBox["gmumu", 
                  RowBox[{"1000", " ", "mzp"}]], ">", 
                 FractionBox["1", "6490"]}]}], ")"}], "\[Equal]", "3"}]],
        Annotation[#, And[
           
           InterpolatingFunction[{{2000., 10000.}, {0.4, 6.}}, {
            5, 4225, 0, {233, 233}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, {
             NDSolve`FEM`ElementMesh[CompressedData["
1:eJxlk72OUlEUhS9CCARCgPGv9Rl8gOEZrKxNtNXHmAew0WaXuzyFhYWFMbT6
ANZT0U0yCQmJhQcu5yNrcZMJ82Xvde+Xe9d59e7jm/dPuq7b1b/j7+m62276
f172v59/KW9+Kr/9ofzpu/LdN8sX20+bh+W3m9en6wU+wtVHuPoIVx/h6qP5
Yvtp87D8dvPhdD3HR7j6CFcf4eojXH00X2w/bR6W326+fjlez/ARrj7C1Ue4
+ghXH80X20+bh+W3mz+/j9dTfISrj3D1Ea4+wtVH88X20+Zh+dbni48wfb74
CNPni4/mi+2nzUOZPt/gI0yfb/ARps83+Gi+2H7aPCzf+rzGR5g+r/ERps9r
fDRfbD9tHpZvfV7hI0yfV/gI0+cVPpovtp82D8u3Pi/xEabPS3yE6fMSH80X
20+bh+Vbny8+wvT54iNMny8+mi+2nzYPZfqzwEeY/izwEaY/C3w0X2w/bR6W
b99rjo8w32uOjzDfa46P5ovtp83D8u28z/AR5rzP8BHmvM/w0Xyx/bR5WL6d
ryk+wpyvKT7CnK8pPpovtp82D8u3Pk/wEabPE3yE6fMEH80X20+bhzJ9HuMj
TJ/H+AjT5zE+mi+2nzYPy7c+j/ARps8jfITp8wgfzRfbT5uH5Vufh/gI0+ch
PsL0eYiP5ovtp83D8q3PA3yE6fMAH2H6PMBH88X20+Zh+dbnDh9h+tzhI0yf
O3w0X2w/bR7K9OffbfMRpj9npj9npj9npj8tX2w/bR6Wb9/rgI8w3+uAjzDf
64CP5ovtp83j6vn9edvzfGHO957nC3O+9zxf99PmcXX/vs+P3F+Y8/HI/XU/
bR5X9+vr8MD9hOnTA/fTeVzl+/e3s/e9s/e9s/e9M9978723/b+3/wFtENRE

              "], {
               NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBygQ1+yFib1JiAgAAAJMBAAADAAAA6Onn5ujn3eLhz9fW3dzX5uXi4eLl
5efk4eXk3N3h1s7P19zWzsbPztbV3NvWxs7F4eDc5ebn6ePntL28q7SzmaKh
h5CPmZiQq6qixby9vMXEs6qrqrOyvLuzvLO0oZiZmKGgj4aHho+OmJePmI+Q
qqmhqqGivcbFh4Z9zs3F5OPg4+Tn4OPf5ODh29XW2tXb39rb1dTN2+Df1c3O
497f4Nvc2t7Z3trf2d7Y2tnT1MzNzNTT08vMy9PS1NrTzMvC2djT2tTV49De
zczDxLu8u8TDsru6u7KzqaChoKmol46PjpeWoJ+XoJeYsrGpsqmqw7q7usPC
qLGwurmxw8zCurGyqJ+gp5+olo2OlY2Wlp+en5aXjYyEsaipxM3Dho6Fy8rC
zcTFhI6NdX59bHV0WmNiSFFQWllRbGtjdH18fX6Ha3RzfXR1a2JjamJrWVBR
WFBZWWJhYllaUE9HdGtshoV9SFBHNj8+LTY1GyQjCRIRGxoSLSwkRz4/Rj5H
NSwtNCw1NT49PjU2IxobIhojEQgJEAgRERoZGhESIywrLCMkP0hHfYV8fHN0
c3x7anNyc2prYVhZWGFgT0ZHRk9OWFdPWE9QamlhamFihHt8g3uEenJ7e3Jz
aWBhaGBpV05PVk5XV2BfYFdYaXJxcmlqfIWERk5FPTQ1ND08KzQzNCssIhka
GSIhEAcIBxAPGRgQGRARKyoiKyIjRTw9RDxFMyorMiozMzw7PDM0IRgZIBgh
DwYHDgYPDxgXGA8QISopKiEiPUZFRU5NRj0+hY6EubrCysvS0tjRytLRwcLK
ubCxuLC5wbi5sK+nwsG5sKeoysnB0tPYwMHJydHQwMnIwLjBuK+wr7i3t66v
rre2uMC3p6+mwL+3ycrR2NDRpa+unpWWlZ6djJWUlYyNg3p7eoOCcWhpaHFw
enlxenFyjIuDjIOEpp2enaali5STnZyUpq+lnZSVi4KDioKLeXBxeHB5eYKB
gnl6nJ2llIuMnqemZ2hwrq2lp56fv8DIyNDHv8jHtre/raSlrratpJylpK2s
trWtnKSbv762yMnQtba+rK21pKObpKyjo5qbm5qRvr/HnJuSk5KKkpOcipKJ
k4qLgXh5gHiBiYCBeHdvgYqJeG9wkpGJioGCiYiAiImRiH+AgH92d25vbnd2
dm1ud4B2ZW9ugHd4kpuRZnBvnJOU2N7QZG5tX2deZ19oXmdmX15VVk1OTVZV
TE1VTUxEVl9VTURFXl1VX1ZXVFVdXWZlVF1cVExVTENEQ0xLS0JDQktKTFRL
Q0I5VFNLXV5mZ3BmREM6OzIzMjs6KTIxMikqIBcYFyAfDgUGBQ4NFxYOFw4P
KSggKSAhOjEyMTo5HygnMTAoOkM5MSgpHxYXHhYfDQQFDAQNDRYVFg0OMDE5
KB8gO0Q6QkE5RDs8U1RcXGVkU1xbSktTQTg5QkpBODA5OEFASklBMDgvU1JK
XF1lUlNbQEFJSUpSODcvOEA3Ny4vLy4lW1xkZW5kMC8mJyYeJicwHiYdJx4f
FQwNFAwVHRQVDAsDFR4dDAMEJiUdHhUWHRwUHB0lHBMUFBMKCwIDAgsKCgEC
CxQKFAsMJi8lMCcoZm9laF9g4LoxJA==
                "]]}, {
               
               NDSolve`FEM`LineElement[{{232, 233}, {230, 232}, {221, 226}, {
                207, 215}, {215, 221}, {226, 230}, {198, 207}, {233, 227}, {
                180, 189}, {171, 180}, {153, 162}, {135, 144}, {144, 153}, {
                162, 171}, {189, 198}, {227, 208}, {117, 126}, {108, 117}, {
                90, 99}, {72, 81}, {81, 90}, {99, 108}, {126, 135}, {54, 
                63}, {45, 54}, {27, 36}, {9, 18}, {18, 27}, {36, 45}, {8, 
                9}, {63, 72}, {7, 8}, {6, 7}, {208, 199}, {190, 181}, {181, 
                172}, {172, 163}, {163, 154}, {154, 145}, {199, 190}, {145, 
                136}, {136, 127}, {127, 118}, {118, 109}, {109, 100}, {5, 
                6}, {4, 5}, {91, 82}, {73, 64}, {82, 73}, {64, 55}, {55, 
                46}, {46, 37}, {100, 91}, {3, 4}, {37, 28}, {28, 19}, {19, 
                10}, {2, 3}, {1, 2}, {10, 1}}]}]}, CompressedData["
1:eJxdVX9M1GUY/8KdSOd1XSeDA0Hu6rJzBhTEEB08j6KLUDAMnTFtjWErZ0Zk
zApx5pir5lwqRT8sjQT7OUbOuXJNrdTKiMrmzDVgRuSu4zyOu+OAg77P87x9
/+jd2At73+/zfp7Pjwd33dNrNydomnZD//nxEq2/4eVljw313RFQuw9Obz/o
NK8fgcEXUj57YHAE3nqTVgj61+x7Y5sjDHvOfH905ckg3JW0u63s1T8hq7Z+
af8av7rnh7vvS/4ks/YfoNOtwwEoPnGx6av3RqHVV31qfmsIsvmXMDw1PPlh
8JcgPEfP2fxwpaOhxHIlAMsJxjU/HMnI+8OTFIRrsZYtp7f7YIK2gxG4sYAe
iKh3YxDxbtx/Ljyl3h+EC6uKqBVYb8vpORzwgcYrAp1vf+PqbozASDMUPvrF
JOyk7cFpqLl+TD+ZgMd5RRS+IRh/mA5uwjM6qo4GP1C1rvMhhS9s4Kiqs28o
PjENU3o3lXUaSh9xYBrqA/AB/dkxBlymZBS6G594zd8cha/DBDyq6sdhrc6O
r1pD0cGEbr44oe5fh1G9un1DEH6KErBR0MFbExfFoIBXHG52ndc7n4Hpyzt0
aCbUxdMVNKPwZkZNrZOhuH4jAs9zA+PQvs2hSxoFliEnAZmObjNK/7OQYVuS
kdTfc8Zk1KGuLzaNqf7HFW8a/kowi03I7S+dpb5LRrZBhhWPE8xlSaq/AaVX
GIjVWMsEpDDwBPxBd1kobkLR0YLiVwuyDw/YUfqwYDrB7vkN2I5bY0pnDV8n
+00mYoXO0t7UZJS6VuRyXTb5Lt+BoosDGW7/MLxPz14eh7Nk89CM2s0oOliR
3dVnx3IOiAPnkU13p6B+qDtqrqr/F0jfU8rniQrvLSh5uA2/dVFFh/S5MxWp
SluZE0U/h8HzuwESdkb1lYTi2zm4kGx/3KF2J7INPs/ALRzgLMVTulGHYbbN
gOg7G4mVq1W3I+cmPU35NhPZB5+6kHMx4Jb9yHyjjryfiFd7yYgWZL5qUlB0
nIds41Mu5LZv9YgOX3pwNR0fcxt1RC8zSn92pXMacp89LoXDg+z7di/Sq9Zz
XlVvgVFHvpstfs+dizKXMpHnw34PPsRCeJXf7sExkqEzF9k2WTlGHdHXonRM
RR4vlW7kmF3wCr8FeaLX4Xx5r6pA8vFKvlFH/G/DXSREezoyXZfuxI9oPPTl
Iud++f3iv8Yi5LHTuRgphUdbFwtPQwMq33aV4yzFp1f8EcxH0bMIZR6V4Itk
8N8BOc8VYOARP9mlj73ZuIJisXCR6OQsQs5xpFT4zilDznP9SsF3YIVRJ40F
tyPHvsUl3+/IEx//vER0+bhM8n22HJ8lOvtXS67yKv/Hczbq7uuNFtyLPL8L
S2VezCnHd8jmzmrJrW2d4GmuMb5nPnpLhY99FeIP+zr8jsZL1ybpL7bJuM85
HV4l8+zQI4JzV73Mg+7Nxj3+v7CkVvire1LqvtRgnOsp824sbDL+/m/9C78W
DAg=
            "], {Automatic}][1000 $CellContext`mzp, $CellContext`gmumu], 
           Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
           Rational[1, 6490]] == 3, "Tooltip"]& ]}], 
     GraphicsComplexBox[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG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      "], {{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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            "]], 
           PolygonBox[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
            
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[1, 0, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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            "]], 
           PolygonBox[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 0, 1], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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      "], {{
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
            "]], 
           PolygonBox[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
            57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
            132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
            132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41, 
            1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {147,
             148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 160, 
            55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 53, 
            29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 66}, {
            201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {168, 
            157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 167, 
            59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 64, 
            17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 39}, {
            135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {112, 
            143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 191, 
            72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 79, 
            7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 68}, {
            190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {189, 
            118, 84, 69}}]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 1, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 
         10, 11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
         109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 182,
          204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 202, 
         122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169, 93, 
         96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 153, 
         152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146, 104, 
         198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 162, 100,
          144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131, 142, 141, 
         195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 137, 193, 119,
          124, 123, 40}]}}], GraphicsComplexBox[CompressedData["
1:eJxNlwk01P33x+0mWWaMbcY2zDD2kq20fG7ZEmVNCiVLsi+l5EmpLGVJ5ak8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      "], {{}, {}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0.5], AbsoluteThickness[1.6], Dashing[{Small, Small}], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
            35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67,
            68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
           84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100}]},
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"gmu", " ", "MZTeV", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
               RowBox[{"12", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"0.00005055895102424578`", " ", 
                 SuperscriptBox["MZTeV", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
               RowBox[{"gmu", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
           "\[Equal]", "0.1`"}]],
        Annotation[#, $CellContext`MZTeV^(-1) (
           Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
            Conjugate[$CellContext`gmu] + 
           0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
            Conjugate[$CellContext`gmu]^(-1) Conjugate[$CellContext`MZTeV]^2) == 
         0.1, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0.5], AbsoluteThickness[1.6], Dashing[{Small, Small}], 
          LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112,
            113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
           126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
           139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
           152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
           165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
           178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
           191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
           204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
           217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
           230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
           243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253}]},
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"gmu", " ", "MZTeV", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
               RowBox[{"12", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"0.00005055895102424578`", " ", 
                 SuperscriptBox["MZTeV", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
               RowBox[{"gmu", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
           "\[Equal]", "0.25`"}]],
        Annotation[#, $CellContext`MZTeV^(-1) (
           Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
            Conjugate[$CellContext`gmu] + 
           0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
            Conjugate[$CellContext`gmu]^(-1) Conjugate[$CellContext`MZTeV]^2) == 
         0.25, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0.5], AbsoluteThickness[1.6], Dashing[{Small, Small}], 
          LineBox[CompressedData["
1:eJwV0VV3DgAAgOFv2jTTOTXdzXS3zZiJMZ3TOd05McYY08x0d3d3xzn+Bx4X
z817+4bGxUdMCgoEAr/5w18CQhCZyEwWspKN7OQgJ8HkIjd5yEs+8lOAghQi
hMIUoSjFKE4JSlKK0pShLOUIpTwVqEglKhNGFapSjerUoCa1qE0d6lKP+jSg
IY1oTBOa0ozmtCCclrSiNW1oSzva04GOdKIzXehKN7rTg570ojd9iCCSvkTR
j/5EM4AYBjKIwQwhlqEMI47hjGAkoxjNGMYyjvFMYCL/R8YzmSlMZRrTmcFM
ZjGbOcxlHgnMZwELWcRilrCUZSxnBStZxWrWsJZ1rGcDiWxkE5vZQhJb2UYy
29lBCjvZRSq72UMae9nHfg5wkEMc5ghHSecYGRznBCc5xWnOcJZznOcCF7nE
Za5wlWtc5wY3ucVt7nCXe9znAQ95xGOe8JRnPOcFL3nFa97wlne85wMf+cRn
vvCVb3znBz/5xT/BX2fl
           "]]},
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"gmu", " ", "MZTeV", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
               RowBox[{"12", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"0.00005055895102424578`", " ", 
                 SuperscriptBox["MZTeV", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
               RowBox[{"gmu", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
           "\[Equal]", "0.5`"}]],
        Annotation[#, $CellContext`MZTeV^(-1) (
           Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
            Conjugate[$CellContext`gmu] + 
           0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
            Conjugate[$CellContext`gmu]^(-1) Conjugate[$CellContext`MZTeV]^2) == 
         0.5, "Tooltip"]& ]}]}, InsetBox[
     TemplateBox[{"\"95% sensitivity\"","\"99% sensitivity\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "14"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.71, 0.9}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"\\!\\(\\*SubscriptBox[\\(B\\), \\(s\\)]\\) Mixing\"", 
         RGBColor[1, 0, 0], 14, StripOnInput -> False], TraditionalForm]], {
      12, 0.7}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"Trident\"", 
         RGBColor[0, 1, 0], 14, StripOnInput -> False], TraditionalForm]], {
      2.5, 5.5}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.5\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {14., 
      3.3}, {Right, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.25\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {9.3, 
      2.4}, {Right, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.1\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {6., 
      1.4}, {Right, Bottom}]},
   Frame->True,
   FrameLabel->{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(Z'\\)]\\) [TeV]\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Mu]\[Mu]\\)]\\)\"", 
      TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->{Automatic, 
     Thickness[Large]},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->17,
   Method->{"DefaultBoundaryStyle" -> Automatic},
   PlotLabel->FormBox[
    "\"27 TeV, 10\\!\\(\\*SuperscriptBox[\\(ab\\), \\(-1\\)]\\), MDM Model\"",
      TraditionalForm],
   PlotRange->{{2., 15}, {0.5, 5.8}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJxlmwk4VN//x8cYYzerfZ0xU0Ip0UbdDxVZWiwtlhaSighZioq+kYqyVKSk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       "], {{{}, {}, 
         Tooltip[{
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwl1kO0GAYQBdAf27Ybm43tNLbT2Ghj27Zt20Zj22Zjs/efLu55y1m9mUnS
qF2ltkECAgLiBQ0ICEwREIzghCAkoQhNGMISjvBEICKRiEwUohKN6MQgJrGI
TRziBs4iPglISCISk4SkJCM5KfiNlKQiNWlISzrSk4GMZCIzWchKNrKTg5zk
4ndyk4e85CM/BShIIQpThKIUozglKEkpSlOGspTjD8pTgYpUojJVqEo1qlOD
mtSiNnWoSz3q04CGNOJPGtOEpjSjOS1oSSta04a2tKM9HehIJ/7ibzrTha50
ozs96EkvetOHvvSjPwMYyCAGM4ShDGM4IxjJKEYzhrGMYzwTmMgkJjOFqUxj
OjOYySxmM4e5zGM+C1jIIhazhKUsYzkrWMkqVrOGtaxjPRvYyCY2s4WtbGM7
O9jJLnazh73sYz8HOMghDnOEfzjKMY5zgpOc4jRnOMs5znOBi1ziMle4yjWu
c4Ob3OI2d7jLPe7zgIc84jFPeMoznvOCf3nJK17zhre84z0f+MgnPvOFr3zj
Oz/4yS8Cyx+EoAQjOCEISShCE4awhCM8EYhIJCIThahEIzoxiEksYhOHuMQj
PglISCISk4SkJCM5KfiNlKQiNWlISzrSk4GMZCIzWchKNrKTg5zk4ndyk4e8
5CM/BShIIQpThKIUozglKEkpSlOGspTjD8pTgYpUojJVqEo1qlODmtSiNnWo
Sz3q04CGNOJPGtOEpjSjOS1oSSta04bA5d2O9nSgI534i7/pTBe60o3u9KAn
vehNH/rSj/4MYCCDGMwQhjKM4YxgJKMYzRjGMo7xTGAik5jMFKYyjenMYCaz
mM0c5jKP+SxgIYtYzBKWsozlrGAlq1jNGtayjvVsYCOb2MwWtrKN7exgJ7vY
zR72so/9HOAghzjMEf7hKMc4zglOcorTnOEs5zjPBS5yictc4SrXuM4NbnKL
29zhLve4zwMe8ojHPOEpz3jOC/7lJa94zRve8o73fOAjn/jMF77yje/84Ce/
CDz8QQhKMIITgpCEIjRhCEs4whOBiEQiMlGISjSiE4OYxCI2cYgb9P9f4z8y
2gOS
            "]], 
           
           Line[{540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 
            552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 
            565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 
            578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 
            591, 592, 593, 594, 595, 596}], 
           Line[{597, 598, 599, 600, 601}]}, And[
            
            InterpolatingFunction[{{2000., 10000.}, {0.4, 6.}}, {
             5, 4225, 0, {233, 233}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
              False}, {
              NDSolve`FEM`ElementMesh[CompressedData["
1:eJxlk72OUlEUhS9CCARCgPGv9Rl8gOEZrKxNtNXHmAew0WaXuzyFhYWFMbT6
ANZT0U0yCQmJhQcu5yNrcZMJ82Xvde+Xe9d59e7jm/dPuq7b1b/j7+m62276
f172v59/KW9+Kr/9ofzpu/LdN8sX20+bh+W3m9en6wU+wtVHuPoIVx/h6qP5
Yvtp87D8dvPhdD3HR7j6CFcf4eojXH00X2w/bR6W326+fjlez/ARrj7C1Ue4
+ghXH80X20+bh+W3mz+/j9dTfISrj3D1Ea4+wtVH88X20+Zh+dbni48wfb74
CNPni4/mi+2nzUOZPt/gI0yfb/ARps83+Gi+2H7aPCzf+rzGR5g+r/ERps9r
fDRfbD9tHpZvfV7hI0yfV/gI0+cVPpovtp82D8u3Pi/xEabPS3yE6fMSH80X
20+bh+Vbny8+wvT54iNMny8+mi+2nzYPZfqzwEeY/izwEaY/C3w0X2w/bR6W
b99rjo8w32uOjzDfa46P5ovtp83D8u28z/AR5rzP8BHmvM/w0Xyx/bR5WL6d
ryk+wpyvKT7CnK8pPpovtp82D8u3Pk/wEabPE3yE6fMEH80X20+bhzJ9HuMj
TJ/H+AjT5zE+mi+2nzYPy7c+j/ARps8jfITp8wgfzRfbT5uH5Vufh/gI0+ch
PsL0eYiP5ovtp83D8q3PA3yE6fMAH2H6PMBH88X20+Zh+dbnDh9h+tzhI0yf
O3w0X2w/bR7K9OffbfMRpj9npj9npj9npj8tX2w/bR6Wb9/rgI8w3+uAjzDf
64CP5ovtp83j6vn9edvzfGHO957nC3O+9zxf99PmcXX/vs+P3F+Y8/HI/XU/
bR5X9+vr8MD9hOnTA/fTeVzl+/e3s/e9s/e9s/e9M9978723/b+3/wFtENRE

               "], {
                NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBygQ1+yFib1JiAgAAAJMBAAADAAAA6Onn5ujn3eLhz9fW3dzX5uXi4eLl
5efk4eXk3N3h1s7P19zWzsbPztbV3NvWxs7F4eDc5ebn6ePntL28q7SzmaKh
h5CPmZiQq6qixby9vMXEs6qrqrOyvLuzvLO0oZiZmKGgj4aHho+OmJePmI+Q
qqmhqqGivcbFh4Z9zs3F5OPg4+Tn4OPf5ODh29XW2tXb39rb1dTN2+Df1c3O
497f4Nvc2t7Z3trf2d7Y2tnT1MzNzNTT08vMy9PS1NrTzMvC2djT2tTV49De
zczDxLu8u8TDsru6u7KzqaChoKmol46PjpeWoJ+XoJeYsrGpsqmqw7q7usPC
qLGwurmxw8zCurGyqJ+gp5+olo2OlY2Wlp+en5aXjYyEsaipxM3Dho6Fy8rC
zcTFhI6NdX59bHV0WmNiSFFQWllRbGtjdH18fX6Ha3RzfXR1a2JjamJrWVBR
WFBZWWJhYllaUE9HdGtshoV9SFBHNj8+LTY1GyQjCRIRGxoSLSwkRz4/Rj5H
NSwtNCw1NT49PjU2IxobIhojEQgJEAgRERoZGhESIywrLCMkP0hHfYV8fHN0
c3x7anNyc2prYVhZWGFgT0ZHRk9OWFdPWE9QamlhamFihHt8g3uEenJ7e3Jz
aWBhaGBpV05PVk5XV2BfYFdYaXJxcmlqfIWERk5FPTQ1ND08KzQzNCssIhka
GSIhEAcIBxAPGRgQGRARKyoiKyIjRTw9RDxFMyorMiozMzw7PDM0IRgZIBgh
DwYHDgYPDxgXGA8QISopKiEiPUZFRU5NRj0+hY6EubrCysvS0tjRytLRwcLK
ubCxuLC5wbi5sK+nwsG5sKeoysnB0tPYwMHJydHQwMnIwLjBuK+wr7i3t66v
rre2uMC3p6+mwL+3ycrR2NDRpa+unpWWlZ6djJWUlYyNg3p7eoOCcWhpaHFw
enlxenFyjIuDjIOEpp2enaali5STnZyUpq+lnZSVi4KDioKLeXBxeHB5eYKB
gnl6nJ2llIuMnqemZ2hwrq2lp56fv8DIyNDHv8jHtre/raSlrratpJylpK2s
trWtnKSbv762yMnQtba+rK21pKObpKyjo5qbm5qRvr/HnJuSk5KKkpOcipKJ
k4qLgXh5gHiBiYCBeHdvgYqJeG9wkpGJioGCiYiAiImRiH+AgH92d25vbnd2
dm1ud4B2ZW9ugHd4kpuRZnBvnJOU2N7QZG5tX2deZ19oXmdmX15VVk1OTVZV
TE1VTUxEVl9VTURFXl1VX1ZXVFVdXWZlVF1cVExVTENEQ0xLS0JDQktKTFRL
Q0I5VFNLXV5mZ3BmREM6OzIzMjs6KTIxMikqIBcYFyAfDgUGBQ4NFxYOFw4P
KSggKSAhOjEyMTo5HygnMTAoOkM5MSgpHxYXHhYfDQQFDAQNDRYVFg0OMDE5
KB8gO0Q6QkE5RDs8U1RcXGVkU1xbSktTQTg5QkpBODA5OEFASklBMDgvU1JK
XF1lUlNbQEFJSUpSODcvOEA3Ny4vLy4lW1xkZW5kMC8mJyYeJicwHiYdJx4f
FQwNFAwVHRQVDAsDFR4dDAMEJiUdHhUWHRwUHB0lHBMUFBMKCwIDAgsKCgEC
CxQKFAsMJi8lMCcoZm9laF9g4LoxJA==
                 "]]}, {
                
                NDSolve`FEM`LineElement[{{232, 233}, {230, 232}, {221, 226}, {
                 207, 215}, {215, 221}, {226, 230}, {198, 207}, {233, 227}, {
                 180, 189}, {171, 180}, {153, 162}, {135, 144}, {144, 153}, {
                 162, 171}, {189, 198}, {227, 208}, {117, 126}, {108, 117}, {
                 90, 99}, {72, 81}, {81, 90}, {99, 108}, {126, 135}, {54, 
                 63}, {45, 54}, {27, 36}, {9, 18}, {18, 27}, {36, 45}, {8, 
                 9}, {63, 72}, {7, 8}, {6, 7}, {208, 199}, {190, 181}, {181, 
                 172}, {172, 163}, {163, 154}, {154, 145}, {199, 190}, {145, 
                 136}, {136, 127}, {127, 118}, {118, 109}, {109, 100}, {5, 
                 6}, {4, 5}, {91, 82}, {73, 64}, {82, 73}, {64, 55}, {55, 
                 46}, {46, 37}, {100, 91}, {3, 4}, {37, 28}, {28, 19}, {19, 
                 10}, {2, 3}, {1, 2}, {10, 1}}]}]}, CompressedData["
1:eJxdVX9M1GUY/8KdSOd1XSeDA0Hu6rJzBhTEEB08j6KLUDAMnTFtjWErZ0Zk
zApx5pir5lwqRT8sjQT7OUbOuXJNrdTKiMrmzDVgRuSu4zyOu+OAg77P87x9
/+jd2At73+/zfp7Pjwd33dNrNydomnZD//nxEq2/4eVljw313RFQuw9Obz/o
NK8fgcEXUj57YHAE3nqTVgj61+x7Y5sjDHvOfH905ckg3JW0u63s1T8hq7Z+
af8av7rnh7vvS/4ks/YfoNOtwwEoPnGx6av3RqHVV31qfmsIsvmXMDw1PPlh
8JcgPEfP2fxwpaOhxHIlAMsJxjU/HMnI+8OTFIRrsZYtp7f7YIK2gxG4sYAe
iKh3YxDxbtx/Ljyl3h+EC6uKqBVYb8vpORzwgcYrAp1vf+PqbozASDMUPvrF
JOyk7cFpqLl+TD+ZgMd5RRS+IRh/mA5uwjM6qo4GP1C1rvMhhS9s4Kiqs28o
PjENU3o3lXUaSh9xYBrqA/AB/dkxBlymZBS6G594zd8cha/DBDyq6sdhrc6O
r1pD0cGEbr44oe5fh1G9un1DEH6KErBR0MFbExfFoIBXHG52ndc7n4Hpyzt0
aCbUxdMVNKPwZkZNrZOhuH4jAs9zA+PQvs2hSxoFliEnAZmObjNK/7OQYVuS
kdTfc8Zk1KGuLzaNqf7HFW8a/kowi03I7S+dpb5LRrZBhhWPE8xlSaq/AaVX
GIjVWMsEpDDwBPxBd1kobkLR0YLiVwuyDw/YUfqwYDrB7vkN2I5bY0pnDV8n
+00mYoXO0t7UZJS6VuRyXTb5Lt+BoosDGW7/MLxPz14eh7Nk89CM2s0oOliR
3dVnx3IOiAPnkU13p6B+qDtqrqr/F0jfU8rniQrvLSh5uA2/dVFFh/S5MxWp
SluZE0U/h8HzuwESdkb1lYTi2zm4kGx/3KF2J7INPs/ALRzgLMVTulGHYbbN
gOg7G4mVq1W3I+cmPU35NhPZB5+6kHMx4Jb9yHyjjryfiFd7yYgWZL5qUlB0
nIds41Mu5LZv9YgOX3pwNR0fcxt1RC8zSn92pXMacp89LoXDg+z7di/Sq9Zz
XlVvgVFHvpstfs+dizKXMpHnw34PPsRCeJXf7sExkqEzF9k2WTlGHdHXonRM
RR4vlW7kmF3wCr8FeaLX4Xx5r6pA8vFKvlFH/G/DXSREezoyXZfuxI9oPPTl
Iud++f3iv8Yi5LHTuRgphUdbFwtPQwMq33aV4yzFp1f8EcxH0bMIZR6V4Itk
8N8BOc8VYOARP9mlj73ZuIJisXCR6OQsQs5xpFT4zilDznP9SsF3YIVRJ40F
tyPHvsUl3+/IEx//vER0+bhM8n22HJ8lOvtXS67yKv/Hczbq7uuNFtyLPL8L
S2VezCnHd8jmzmrJrW2d4GmuMb5nPnpLhY99FeIP+zr8jsZL1ybpL7bJuM85
HV4l8+zQI4JzV73Mg+7Nxj3+v7CkVvire1LqvtRgnOsp824sbDL+/m/9C78W
DAg=
             "], {Automatic}][1000 $CellContext`mzp, $CellContext`gmumu],
             Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
            Rational[1, 6490]] == 2], 
         Tooltip[{
           Directive[
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwN01VjkAUAQNGPbXSDIopSImGgAgaCKC2g0gbN6NrojtHd3d3dMLq7u7u7
O87Duf/gpguPLBURIwiCaCkXEgTlqUBFKlGZKlQlnGpUpwY1qUVt6lCXetSn
ARFE0pBGNKYJTWlGc1rQkla0pg1taUd7OhBFRzrRmS50pRvd6UFPetGbPvSl
H/0ZwEAGMZghDGUYwxnBSEYxmjGMZRzjmcBEJjGZKUxlGtOZwUxmMZs5zGUe
81nAQhaxmCUsZRnLWcFKolnFatawlnWsZwMb2cRmtrCVbWxnBzvZxW72sJd9
7OcABznEYY5wlGMc5wQnOcVpznCWc5znAhe5xGWucJVrXOcGN7nFbe5wl3vc
5wEPecRjnvCUZzznBS95xWve8JZ3BKFBEIMQQgkjJrGITRziEo/4JCAhiUhM
EpKSjOR8wIek4CNS8jGfkIpP+YzUpCEt6UjP52TgCzKSicxk4Uu+4mu+ISvf
8h3fk43s5OAHfuQnfiYnv5CL3PxKHn7jd/KSj/wUoCCFKMwfFKEoxfiTv/ib
4pSgJKUoTRnK8g//8h//U47yVKAilahMFaoSTjWqU4Oa1KI2dahLPerTgAgi
aUgjGtOEpjSjOS1oSSta04a2tKM9HYiiI53oTBe60o3u9KAnvehNH/rSj/4M
YCCDGMwQhjKM4YxgJKMYzRjGMo7xTGAik5jMFKYyjenMYCazmM0c5jKP+Sxg
IYtYzBKWsozlrGAl0axiNWtYyzrWs4GNbGIzW9jKNrazg53sYjd72Ms+9nOA
gxziMEc4yjGOc4KTnOI0ZzjLOc5zgYtc4jJXuMo1rnODm9ziNne4yz3u84CH
POIxT3jKM57zgpe84jVveMs7gjD/E0IoYcQkFrGJQ1ziEZ8EJCQRiUlCUpKR
nPf/vvck
            "]], 
           
           Line[{1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053, 
            1054, 1055, 1056, 1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 
            1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1074, 1075, 
            1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 
            1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 
            1098, 1099, 1100}], 
           Line[{1101, 1102, 1103, 1104, 1105}]}, And[
            
            InterpolatingFunction[{{2000., 10000.}, {0.4, 6.}}, {
             5, 4225, 0, {233, 233}, {2, 2}, 0, 0, 0, 0, Automatic, {}, {}, 
              False}, {
              NDSolve`FEM`ElementMesh[CompressedData["
1:eJxlk72OUlEUhS9CCARCgPGv9Rl8gOEZrKxNtNXHmAew0WaXuzyFhYWFMbT6
ANZT0U0yCQmJhQcu5yNrcZMJ82Xvde+Xe9d59e7jm/dPuq7b1b/j7+m62276
f172v59/KW9+Kr/9ofzpu/LdN8sX20+bh+W3m9en6wU+wtVHuPoIVx/h6qP5
Yvtp87D8dvPhdD3HR7j6CFcf4eojXH00X2w/bR6W326+fjlez/ARrj7C1Ue4
+ghXH80X20+bh+W3mz+/j9dTfISrj3D1Ea4+wtVH88X20+Zh+dbni48wfb74
CNPni4/mi+2nzUOZPt/gI0yfb/ARps83+Gi+2H7aPCzf+rzGR5g+r/ERps9r
fDRfbD9tHpZvfV7hI0yfV/gI0+cVPpovtp82D8u3Pi/xEabPS3yE6fMSH80X
20+bh+Vbny8+wvT54iNMny8+mi+2nzYPZfqzwEeY/izwEaY/C3w0X2w/bR6W
b99rjo8w32uOjzDfa46P5ovtp83D8u28z/AR5rzP8BHmvM/w0Xyx/bR5WL6d
ryk+wpyvKT7CnK8pPpovtp82D8u3Pk/wEabPE3yE6fMEH80X20+bhzJ9HuMj
TJ/H+AjT5zE+mi+2nzYPy7c+j/ARps8jfITp8wgfzRfbT5uH5Vufh/gI0+ch
PsL0eYiP5ovtp83D8q3PA3yE6fMAH2H6PMBH88X20+Zh+dbnDh9h+tzhI0yf
O3w0X2w/bR7K9OffbfMRpj9npj9npj9npj8tX2w/bR6Wb9/rgI8w3+uAjzDf
64CP5ovtp83j6vn9edvzfGHO957nC3O+9zxf99PmcXX/vs+P3F+Y8/HI/XU/
bR5X9+vr8MD9hOnTA/fTeVzl+/e3s/e9s/e9s/e9M9978723/b+3/wFtENRE

               "], {
                NDSolve`FEM`TriangleElement[CompressedData["
1:eJwBygQ1+yFib1JiAgAAAJMBAAADAAAA6Onn5ujn3eLhz9fW3dzX5uXi4eLl
5efk4eXk3N3h1s7P19zWzsbPztbV3NvWxs7F4eDc5ebn6ePntL28q7SzmaKh
h5CPmZiQq6qixby9vMXEs6qrqrOyvLuzvLO0oZiZmKGgj4aHho+OmJePmI+Q
qqmhqqGivcbFh4Z9zs3F5OPg4+Tn4OPf5ODh29XW2tXb39rb1dTN2+Df1c3O
497f4Nvc2t7Z3trf2d7Y2tnT1MzNzNTT08vMy9PS1NrTzMvC2djT2tTV49De
zczDxLu8u8TDsru6u7KzqaChoKmol46PjpeWoJ+XoJeYsrGpsqmqw7q7usPC
qLGwurmxw8zCurGyqJ+gp5+olo2OlY2Wlp+en5aXjYyEsaipxM3Dho6Fy8rC
zcTFhI6NdX59bHV0WmNiSFFQWllRbGtjdH18fX6Ha3RzfXR1a2JjamJrWVBR
WFBZWWJhYllaUE9HdGtshoV9SFBHNj8+LTY1GyQjCRIRGxoSLSwkRz4/Rj5H
NSwtNCw1NT49PjU2IxobIhojEQgJEAgRERoZGhESIywrLCMkP0hHfYV8fHN0
c3x7anNyc2prYVhZWGFgT0ZHRk9OWFdPWE9QamlhamFihHt8g3uEenJ7e3Jz
aWBhaGBpV05PVk5XV2BfYFdYaXJxcmlqfIWERk5FPTQ1ND08KzQzNCssIhka
GSIhEAcIBxAPGRgQGRARKyoiKyIjRTw9RDxFMyorMiozMzw7PDM0IRgZIBgh
DwYHDgYPDxgXGA8QISopKiEiPUZFRU5NRj0+hY6EubrCysvS0tjRytLRwcLK
ubCxuLC5wbi5sK+nwsG5sKeoysnB0tPYwMHJydHQwMnIwLjBuK+wr7i3t66v
rre2uMC3p6+mwL+3ycrR2NDRpa+unpWWlZ6djJWUlYyNg3p7eoOCcWhpaHFw
enlxenFyjIuDjIOEpp2enaali5STnZyUpq+lnZSVi4KDioKLeXBxeHB5eYKB
gnl6nJ2llIuMnqemZ2hwrq2lp56fv8DIyNDHv8jHtre/raSlrratpJylpK2s
trWtnKSbv762yMnQtba+rK21pKObpKyjo5qbm5qRvr/HnJuSk5KKkpOcipKJ
k4qLgXh5gHiBiYCBeHdvgYqJeG9wkpGJioGCiYiAiImRiH+AgH92d25vbnd2
dm1ud4B2ZW9ugHd4kpuRZnBvnJOU2N7QZG5tX2deZ19oXmdmX15VVk1OTVZV
TE1VTUxEVl9VTURFXl1VX1ZXVFVdXWZlVF1cVExVTENEQ0xLS0JDQktKTFRL
Q0I5VFNLXV5mZ3BmREM6OzIzMjs6KTIxMikqIBcYFyAfDgUGBQ4NFxYOFw4P
KSggKSAhOjEyMTo5HygnMTAoOkM5MSgpHxYXHhYfDQQFDAQNDRYVFg0OMDE5
KB8gO0Q6QkE5RDs8U1RcXGVkU1xbSktTQTg5QkpBODA5OEFASklBMDgvU1JK
XF1lUlNbQEFJSUpSODcvOEA3Ny4vLy4lW1xkZW5kMC8mJyYeJicwHiYdJx4f
FQwNFAwVHRQVDAsDFR4dDAMEJiUdHhUWHRwUHB0lHBMUFBMKCwIDAgsKCgEC
CxQKFAsMJi8lMCcoZm9laF9g4LoxJA==
                 "]]}, {
                
                NDSolve`FEM`LineElement[{{232, 233}, {230, 232}, {221, 226}, {
                 207, 215}, {215, 221}, {226, 230}, {198, 207}, {233, 227}, {
                 180, 189}, {171, 180}, {153, 162}, {135, 144}, {144, 153}, {
                 162, 171}, {189, 198}, {227, 208}, {117, 126}, {108, 117}, {
                 90, 99}, {72, 81}, {81, 90}, {99, 108}, {126, 135}, {54, 
                 63}, {45, 54}, {27, 36}, {9, 18}, {18, 27}, {36, 45}, {8, 
                 9}, {63, 72}, {7, 8}, {6, 7}, {208, 199}, {190, 181}, {181, 
                 172}, {172, 163}, {163, 154}, {154, 145}, {199, 190}, {145, 
                 136}, {136, 127}, {127, 118}, {118, 109}, {109, 100}, {5, 
                 6}, {4, 5}, {91, 82}, {73, 64}, {82, 73}, {64, 55}, {55, 
                 46}, {46, 37}, {100, 91}, {3, 4}, {37, 28}, {28, 19}, {19, 
                 10}, {2, 3}, {1, 2}, {10, 1}}]}]}, CompressedData["
1:eJxdVX9M1GUY/8KdSOd1XSeDA0Hu6rJzBhTEEB08j6KLUDAMnTFtjWErZ0Zk
zApx5pir5lwqRT8sjQT7OUbOuXJNrdTKiMrmzDVgRuSu4zyOu+OAg77P87x9
/+jd2At73+/zfp7Pjwd33dNrNydomnZD//nxEq2/4eVljw313RFQuw9Obz/o
NK8fgcEXUj57YHAE3nqTVgj61+x7Y5sjDHvOfH905ckg3JW0u63s1T8hq7Z+
af8av7rnh7vvS/4ks/YfoNOtwwEoPnGx6av3RqHVV31qfmsIsvmXMDw1PPlh
8JcgPEfP2fxwpaOhxHIlAMsJxjU/HMnI+8OTFIRrsZYtp7f7YIK2gxG4sYAe
iKh3YxDxbtx/Ljyl3h+EC6uKqBVYb8vpORzwgcYrAp1vf+PqbozASDMUPvrF
JOyk7cFpqLl+TD+ZgMd5RRS+IRh/mA5uwjM6qo4GP1C1rvMhhS9s4Kiqs28o
PjENU3o3lXUaSh9xYBrqA/AB/dkxBlymZBS6G594zd8cha/DBDyq6sdhrc6O
r1pD0cGEbr44oe5fh1G9un1DEH6KErBR0MFbExfFoIBXHG52ndc7n4Hpyzt0
aCbUxdMVNKPwZkZNrZOhuH4jAs9zA+PQvs2hSxoFliEnAZmObjNK/7OQYVuS
kdTfc8Zk1KGuLzaNqf7HFW8a/kowi03I7S+dpb5LRrZBhhWPE8xlSaq/AaVX
GIjVWMsEpDDwBPxBd1kobkLR0YLiVwuyDw/YUfqwYDrB7vkN2I5bY0pnDV8n
+00mYoXO0t7UZJS6VuRyXTb5Lt+BoosDGW7/MLxPz14eh7Nk89CM2s0oOliR
3dVnx3IOiAPnkU13p6B+qDtqrqr/F0jfU8rniQrvLSh5uA2/dVFFh/S5MxWp
SluZE0U/h8HzuwESdkb1lYTi2zm4kGx/3KF2J7INPs/ALRzgLMVTulGHYbbN
gOg7G4mVq1W3I+cmPU35NhPZB5+6kHMx4Jb9yHyjjryfiFd7yYgWZL5qUlB0
nIds41Mu5LZv9YgOX3pwNR0fcxt1RC8zSn92pXMacp89LoXDg+z7di/Sq9Zz
XlVvgVFHvpstfs+dizKXMpHnw34PPsRCeJXf7sExkqEzF9k2WTlGHdHXonRM
RR4vlW7kmF3wCr8FeaLX4Xx5r6pA8vFKvlFH/G/DXSREezoyXZfuxI9oPPTl
Iud++f3iv8Yi5LHTuRgphUdbFwtPQwMq33aV4yzFp1f8EcxH0bMIZR6V4Itk
8N8BOc8VYOARP9mlj73ZuIJisXCR6OQsQs5xpFT4zilDznP9SsF3YIVRJ40F
tyPHvsUl3+/IEx//vER0+bhM8n22HJ8lOvtXS67yKv/Hczbq7uuNFtyLPL8L
S2VezCnHd8jmzmrJrW2d4GmuMb5nPnpLhY99FeIP+zr8jsZL1ybpL7bJuM85
HV4l8+zQI4JzV73Mg+7Nxj3+v7CkVvire1LqvtRgnOsp824sbDL+/m/9C78W
DAg=
             "], {Automatic}][1000 $CellContext`mzp, $CellContext`gmumu],
             Rational[1, 1000] $CellContext`gmumu/$CellContext`mzp > 
            Rational[1, 6490]] == 3]}}], 
      GraphicsComplex[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[1, 0, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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             "]], 
            Polygon[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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             "]], 
            Polygon[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[0, 1, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
             "]], 
            
            Polygon[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
             57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
             132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
             132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41,
              1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {
             147, 148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 
             160, 55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 
             53, 29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 
             66}, {201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {
             168, 157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 
             167, 59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 
             64, 17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 
             39}, {135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {
             112, 143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 
             191, 72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 
             79, 7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 
             68}, {190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {
             189, 118, 84, 69}}]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 1, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          
          Line[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 10,
            11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
           109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 
           182, 204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 
           202, 122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169,
            93, 96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 
           153, 152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146,
            104, 198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 
           162, 100, 144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131,
            142, 141, 195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 
           137, 193, 119, 124, 123, 40}]}}}], 
      GraphicsComplex[CompressedData["
1:eJxNlwk01P33x+0mWWaMbcY2zDD2kq20fG7ZEmVNCiVLsi+l5EmpLGVJ5ak8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       "], {{{}, {}, 
         Tooltip[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            GrayLevel[0.5]], 
           
           Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
            18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.1], 
         Tooltip[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            GrayLevel[0.5]], 
           
           Line[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
            113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
            126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
            139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
            152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
            165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
            178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
            191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
            204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
            217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
            230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
            243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 
            253}]}, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.25], 
         Tooltip[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            GrayLevel[0.5]], 
           Line[CompressedData["
1:eJwV0VV3DgAAgOFv2jTTOTXdzXS3zZiJMZ3TOd05McYY08x0d3d3xzn+Bx4X
z817+4bGxUdMCgoEAr/5w18CQhCZyEwWspKN7OQgJ8HkIjd5yEs+8lOAghQi
hMIUoSjFKE4JSlKK0pShLOUIpTwVqEglKhNGFapSjerUoCa1qE0d6lKP+jSg
IY1oTBOa0ozmtCCclrSiNW1oSzva04GOdKIzXehKN7rTg570ojd9iCCSvkTR
j/5EM4AYBjKIwQwhlqEMI47hjGAkoxjNGMYyjvFMYCL/R8YzmSlMZRrTmcFM
ZjGbOcxlHgnMZwELWcRilrCUZSxnBStZxWrWsJZ1rGcDiWxkE5vZQhJb2UYy
29lBCjvZRSq72UMae9nHfg5wkEMc5ghHSecYGRznBCc5xWnOcJZznOcCF7nE
Za5wlWtc5wY3ucVt7nCXe9znAQ95xGOe8JRnPOcFL3nFa97wlne85wMf+cRn
vvCVb3znBz/5xT/BX2fl
            "]]}, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.5]}}]}, {Epilog -> {
        Inset[
         Style["\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing", 
          RGBColor[1, 0, 0], 14], {12, 0.7}, {Left, Bottom}], 
        Inset[
         Style["Trident", 
          RGBColor[0, 1, 0], 14], {2.5, 5.5}, {Left, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.5\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {14., 3.3}, {Right, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {9.3, 2.4}, {Right, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {6., 1.4}, {Right, Bottom}]}, DisplayFunction -> 
      Identity, AspectRatio -> 1, DisplayFunction :> Identity, Frame -> True, 
      FrameLabel -> {
       "\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]", 
        "\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)"}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> {Automatic, 
        Thickness[Large]}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> 17, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, PlotLabel -> 
      "27 TeV, 10\!\(\*SuperscriptBox[\(ab\), \(-1\)]\), MDM Model", 
      PlotRange -> {{2., 15}, {0.5, 5.8}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {"95% sensitivity", "99% sensitivity"}, 
       LegendMarkers -> None, LabelStyle -> 14, LegendLayout -> "Column"]], {
     0.71, 0.9}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.745524798693417*^9, 3.745524820351493*^9}, {
   3.745524862464555*^9, 3.745524866862791*^9}, {3.745525234665131*^9, 
   3.745525269903803*^9}, 3.7455387954581947`*^9, {3.7455392936488447`*^9, 
   3.7455393109028883`*^9}, 3.74572595192424*^9, 3.745736429083295*^9, 
   3.745736468774171*^9, 3.7457365009174433`*^9, 3.745738442464843*^9, {
   3.74573857376083*^9, 3.745738691158369*^9}, {3.745738734489846*^9, 
   3.745738753274087*^9}, 3.7457882272809477`*^9, 3.745819091604299*^9, 
   3.745842049264517*^9, 3.745842143762401*^9, 3.745842314267762*^9, 
   3.7464190155436153`*^9, 
   3.747617590297727*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.74552479089073*^9}]
},
WindowSize->{1366, 1043},
WindowMargins->{{554, Automatic}, {0, 10}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1505, 23, 74, "Input"],
Cell[2066, 45, 397, 13, 46, "Text"],
Cell[CellGroupData[{
Cell[2488, 62, 15521, 351, 826, "Input"],
Cell[18012, 415, 1460, 22, 23, "Message"],
Cell[19475, 439, 1546, 23, 23, "Message"],
Cell[21024, 464, 1548, 23, 23, "Message"],
Cell[22575, 489, 1548, 23, 23, "Message"],
Cell[24126, 514, 1478, 22, 23, "Message"],
Cell[25607, 538, 206484, 3634, 389, 175894, 3134, "CachedBoxData", "BoxData", \
"Output"],
Cell[232094, 4174, 1207, 16, 89, "Output"]
}, Open  ]],
Cell[233316, 4193, 603, 8, 30, "Input"],
Cell[233922, 4203, 94, 1, 30, "Input"],
Cell[234019, 4206, 164, 2, 30, "Input"],
Cell[CellGroupData[{
Cell[234208, 4212, 23574, 581, 1850, "Input"],
Cell[257785, 4795, 848, 15, 23, "Message"],
Cell[258636, 4812, 937, 16, 23, "Message"],
Cell[259576, 4830, 924, 16, 23, "Message"],
Cell[260503, 4848, 927, 16, 23, "Message"],
Cell[261433, 4866, 869, 15, 23, "Message"],
Cell[262305, 4883, 228318, 3967, 408, 180306, 3180, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[490638, 8853, 67, 1, 30, "Input"]
}
]
*)



==> anc/combMDM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    319532,       5750]
NotebookOptionsPosition[    318834,       5725]
NotebookOutlinePosition[    319170,       5740]
CellTagsIndexPosition[    319127,       5737]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.74098198696091*^9, 3.7409820892787743`*^9}, {
   3.74098212040742*^9, 3.740982120570292*^9}, 3.7409822470537863`*^9, {
   3.74098230149044*^9, 3.740982306727195*^9}, {3.7409823390099154`*^9, 
   3.7409824341466293`*^9}, {3.7409824904999323`*^9, 3.740982537483736*^9}, {
   3.740982629032275*^9, 3.740982634280072*^9}, {3.7409828605320807`*^9, 
   3.740982902214076*^9}, {3.740983167200303*^9, 3.740983168384033*^9}, {
   3.740983269828093*^9, 3.740983371017276*^9}, {3.7409834119800987`*^9, 
   3.740983524980793*^9}, {3.740983670784134*^9, 3.7409836921707907`*^9}, 
   3.740983804446335*^9, {3.740984013143999*^9, 3.740984015296726*^9}, 
   3.7409847327975903`*^9, {3.740984927942854*^9, 3.740984951646164*^9}, {
   3.740985179164291*^9, 3.740985233636484*^9}, {3.74098531711862*^9, 
   3.740985363748596*^9}, {3.740985402602755*^9, 3.740985408035615*^9}, 
   3.740988678733602*^9, {3.7409887407450953`*^9, 3.740988851648501*^9}, {
   3.740988902224557*^9, 3.740989030368925*^9}, {3.740989095236187*^9, 
   3.740989103431209*^9}, {3.740989149738598*^9, 3.740989151850143*^9}, {
   3.740989219032391*^9, 3.740989306226818*^9}, 3.740989386920701*^9, {
   3.740989495019888*^9, 3.740989536305361*^9}, {3.741072825400515*^9, 
   3.741072829209035*^9}, {3.741348713469698*^9, 3.741348736732337*^9}}],

Cell[TextData[{
 "Recall that we require the relationship ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "\[Mu]\[Mu]"], 
     SubscriptBox["g", "bs"]}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MZ", 
       RowBox[{"31", "TeV"}]], ")"}], "2"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.741361852754982*^9, 3.7413618920682287`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabledata14", "=", 
     RowBox[{"Import", "[", "\"\<14TeVMDM_edit.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datafn14", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"tabledata14", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "To", " ", "stop", " ", "plotting", " ", "contours", " ", "below", " ", 
      "Bs"}], "-", 
     RowBox[{"mixing", " ", "region"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn28", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"datafn14", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "&&", " ", 
      RowBox[{
       RowBox[{"y", "/", "x"}], ">", 
       RowBox[{"1", "/", "6490"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Define", " ", "a", " ", "piecewise", " ", "function", " ", "to", " ", 
     "stop", " ", "strange", " ", "contours", " ", "from", " ", "the", " ", 
     "interpolation", " ", "appearing", " ", "at", " ", "high", " ", "masses",
      " ", "in", " ", "the", " ", "plots"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn28full", "[", 
      RowBox[{"mzp_", ",", "gmumu_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"datafn28", "[", 
           RowBox[{"mzp", ",", "gmumu"}], "]"}], ",", 
          RowBox[{"mzp", "\[LessEqual]", "14000"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"mzp", ">", "14000"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tabledata27", "=", 
     RowBox[{"Import", "[", "\"\<27TeVMDM_edit.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datafn27", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"tabledata27", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "To", " ", "stop", " ", "plotting", " ", "contours", " ", "below", " ", 
      "Bs"}], "-", 
     RowBox[{"mixing", " ", "region"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn54", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"datafn27", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "&&", " ", 
      RowBox[{
       RowBox[{"y", "/", "x"}], ">", 
       RowBox[{"1", "/", "6490"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn54full", "[", 
      RowBox[{"mzp_", ",", "gmumu_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"datafn54", "[", 
           RowBox[{"mzp", ",", "gmumu"}], "]"}], ",", 
          RowBox[{"mzp", "\[LessEqual]", "14000"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"mzp", ">", "14000"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{"1", "/", "6.49"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LenzApprox", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{
          RowBox[{"1", "/", "6.49"}], "*", 
          RowBox[{"(", 
           RowBox[{"600", "/", "148"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Blue"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Neutrino", " ", "Trident", " ", "production"}], ",", " ", 
     RowBox[{"from", " ", "1803.04430"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TridentRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], ">", 
         RowBox[{"1", "/", "0.39"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Green"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Gamma_Z", "=", 
     RowBox[{"2.", "*", 
      RowBox[{"gmu", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"MZp", "/", "24"}], "/", "Pi"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tenthwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quarterwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.25", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"halfwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.5", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Widths", " ", "for", " ", "MDM"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]Zff", "[", 
     RowBox[{"MZTeV_", ",", "gff_", ",", "colourfactor_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"colourfactor", "*", "gff", "*", 
       RowBox[{"Conjugate", "[", "gff", "]"}], "*", "MZTeV"}], 
      RowBox[{"24", "\[Pi]"}]], "//", "Chop"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKMangle", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "t12", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t12", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t13", "]"}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[Delta]13"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sin", "[", "t12", "]"}]}], 
           RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "t23", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cos", "[", "t12", "]"}]}], 
           RowBox[{"Sin", "[", "t23", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "t12", "]"}], 
           RowBox[{"Cos", "[", "t23", "]"}], 
           RowBox[{"Sin", "[", "t13", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Delta]13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", "t23", "]"}], 
          RowBox[{"Cos", "[", "t13", "]"}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKM", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"VCKMangle", "/.", 
         RowBox[{"t12", "\[Rule]", 
          RowBox[{"13.04", "*", "2", 
           RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
        RowBox[{"t13", "\[Rule]", 
         RowBox[{".201", "*", "2", 
          RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
       RowBox[{"t23", "\[Rule]", 
        RowBox[{"2.38", "*", "2", 
         RowBox[{"Pi", "/", "360"}]}]}]}], "/.", 
      RowBox[{"\[Delta]13", "\[Rule]", "1.2"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCKMdagger", "=", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Transpose", "[", "VCKM", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]Ztot", "[", 
     RowBox[{
     "MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "guu_", ",", "gcc_", ",", "gtt_", 
      ",", "gtu_", ",", "gtc_", ",", "gcu_", ",", "gdd_", ",", "gss_", ",", 
      "gbb_", ",", "gbs_", ",", "gbd_", ",", "gds_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]Zff", "[", 
          RowBox[{"MZTeV", ",", "#", ",", "3"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "guu", ",", "gcc", ",", "gtt", ",", "gdd", ",", "gss", ",", "gbb"}], 
         "}"}]}], "]"}], "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"Total", "[", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]Zff", "[", 
           RowBox[{"MZTeV", ",", "#", ",", "3"}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "gtu", ",", "gtc", ",", "gcu", ",", "gbs", ",", "gbd", ",", "gds"}],
           "}"}]}], "]"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"\[CapitalGamma]Zff", "[", 
       RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]", ",", "1"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]dMDM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "gbbvar"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]dtildeMDM", "=", 
     RowBox[{"VCKMdagger", ".", "matrix\[Lambda]dMDM", ".", "VCKM"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]dtildeMDM", "[", "gbb_", "]"}], ":=", 
    RowBox[{
     RowBox[{"matrix\[Lambda]dtildeMDM", "/.", 
      RowBox[{"{", 
       RowBox[{"gbbvar", "\[Rule]", "gbb"}], "}"}]}], "//", "Chop"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrix\[Lambda]utildeMDM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "gbbvar"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]utildeMDM", "[", "gbb_", "]"}], ":=", 
    RowBox[{
     RowBox[{"matrix\[Lambda]utildeMDM", "/.", 
      RowBox[{"{", 
       RowBox[{"gbbvar", "\[Rule]", "gbb"}], "}"}]}], "//", "Chop"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "gbb_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Guu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gdd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gss", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbs", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gds", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ztot", "[", 
        RowBox[{
        "MZTeV", ",", "g\[Mu]\[Mu]", ",", "Guu", ",", "Gcc", ",", "Gtt", ",", 
         "Gtu", ",", "Gtc", ",", "Gcu", ",", "Gdd", ",", "Gss", ",", "Gbb", 
         ",", "Gbs", ",", "Gbd", ",", "Gds"}], "]"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotMDMfixedgbs", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_", ",", "gbb_", ",", "gbs_"}], 
      "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Guu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gtc", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gcu", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]utildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gdd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gss", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gbs", "=", "gbs"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Gbd", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Gds", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]dtildeMDM", "[", "gbb", "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]Ztot", "[", 
        RowBox[{
        "MZTeV", ",", "g\[Mu]\[Mu]", ",", "Guu", ",", "Gcc", ",", "Gtt", ",", 
         "Gtu", ",", "Gtc", ",", "Gcu", ",", "Gdd", ",", "Gss", ",", "Gbb", 
         ",", "Gbs", ",", "Gbd", ",", "Gds"}], "]"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gbbRKMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{"0.025206020603370415`", " ", 
       SuperscriptBox["MZTeV", "2"]}], "g\[Mu]\[Mu]"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
      RowBox[{"MZTeV_", ",", "g\[Mu]\[Mu]_"}], "]"}], ":=", 
     RowBox[{"\[CapitalGamma]ZtotMDM", "[", 
      RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]", ",", 
       RowBox[{"gbbRKMDM", "[", 
        RowBox[{"MZTeV", ",", "g\[Mu]\[Mu]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WidthPlot", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.25"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "0.5"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"MZTeV", ",", "gmu"}], "]"}], "/", "MZTeV"}], "\[Equal]", 
          "1.0"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"MZTeV", ",", "1", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmu", ",", "0.001", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"ContourStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Gray"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Gray"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Gray"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Solid", ",", "Gray"}], "}"}]}], "}"}]}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LimitPlot100TeV", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"datafn28full", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], 
          ">", "2"}], ",", 
         RowBox[{
          RowBox[{"datafn54full", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], 
          ">", "2"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]ZtotRKMDM", "[", 
            RowBox[{"mzp", ",", "gmumu"}], "]"}], "/", "mzp"}], "<", "1"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "2.0", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.5", ",", "5.8"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Thick"}], "}"}]}], ",", " ", 
       RowBox[{"LabelStyle", "\[Rule]", "17"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)\>\""}], "}"}]}], 
       ",", 
       RowBox[{"PlotLabel", "\[Rule]", "\"\<MDM Model, 95% Sensitivity\>\""}],
        ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Red", ",", 
            RowBox[{"Opacity", "[", "0.7", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", 
            RowBox[{"Opacity", "[", "0.3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Gray", ",", 
            RowBox[{"Opacity", "[", "0.1", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Blue", ",", "Gray"}], "}"}]}], ",", 
       RowBox[{"PlotLegends", "->", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"LineLegend", "[", 
           RowBox[{"Automatic", ",", 
            RowBox[{"{", 
             RowBox[{
             "\"\<HL-LHC\>\"", ",", "\"\<HE-LHC\>\"", ",", "\"\<FCC\>\""}], 
             "}"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.8", ",", "0.85"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FinalPlot", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "LimitPlot100TeV", ",", "BRegion", ",", "LenzApprox", ",", 
      "TridentRegion", ",", "WidthPlot", ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing\>\"", ",", "Red", 
             ",", "14"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "0.7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Rotate", "[", 
              RowBox[{"\"\<Trident\>\"", ",", 
               RowBox[{"Pi", "/", "2"}]}], "]"}], ",", "Green", ",", "14"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2.5", ",", "4.9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.5\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"9.", ",", "4.05"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3.1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"9", ",", "2.0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<combMDM.pdf\>\"", ",", "FinalPlot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.740989562080646*^9, 3.740989606862122*^9}, {
   3.7409896454816103`*^9, 3.7409898352567673`*^9}, {3.740989881307261*^9, 
   3.740989888226603*^9}, {3.740990277288301*^9, 3.7409906911856956`*^9}, {
   3.740990801868626*^9, 3.74099097805184*^9}, {3.740991187823945*^9, 
   3.740991205426662*^9}, {3.74099132267339*^9, 3.740991392515757*^9}, {
   3.740991682369567*^9, 3.7409919692755623`*^9}, {3.740992001230236*^9, 
   3.74099209120514*^9}, {3.740992144893557*^9, 3.7409921459704733`*^9}, {
   3.740992218541564*^9, 3.7409923881683187`*^9}, {3.740992442487705*^9, 
   3.740992454642949*^9}, {3.740994189840678*^9, 3.740994360295323*^9}, {
   3.7409943996868753`*^9, 3.740994434454376*^9}, {3.7409944861085453`*^9, 
   3.740994723830886*^9}, {3.740994874009605*^9, 3.7409948775400467`*^9}, {
   3.741066185694469*^9, 3.741066211436887*^9}, {3.741066273881919*^9, 
   3.741066309193383*^9}, {3.741066340635614*^9, 3.741066365535632*^9}, {
   3.7410664135294333`*^9, 3.741066452535541*^9}, {3.741066515965582*^9, 
   3.741066607387931*^9}, {3.741066679941236*^9, 3.741066680106615*^9}, {
   3.741066777909347*^9, 3.741066834839409*^9}, {3.741066932986394*^9, 
   3.741066936784102*^9}, {3.741071505606716*^9, 3.741071511462782*^9}, {
   3.741071601217081*^9, 3.7410716292268267`*^9}, {3.741071662660809*^9, 
   3.741071712256955*^9}, {3.741071762117959*^9, 3.741071841270246*^9}, {
   3.741071891416271*^9, 3.741071964601211*^9}, {3.74107202358374*^9, 
   3.7410721083532753`*^9}, {3.741072168822629*^9, 3.741072182467442*^9}, {
   3.7410722223159227`*^9, 3.7410723189521217`*^9}, {3.741072423296954*^9, 
   3.7410726658696413`*^9}, {3.741072712975526*^9, 3.741072720024846*^9}, {
   3.741072800627102*^9, 3.741072806453053*^9}, {3.741073147203783*^9, 
   3.7410731496664953`*^9}, {3.741073441476657*^9, 3.741073444309513*^9}, {
   3.7411468306090927`*^9, 3.741146933137642*^9}, {3.7411471033314047`*^9, 
   3.7411471347843113`*^9}, {3.741348899621533*^9, 3.741349041767564*^9}, {
   3.741349243291206*^9, 3.741349268840064*^9}, {3.741350983272436*^9, 
   3.741351212618011*^9}, {3.7413569571136837`*^9, 3.741357008841742*^9}, {
   3.741357068368729*^9, 3.741357111283761*^9}, {3.741357155425332*^9, 
   3.7413571857679977`*^9}, {3.741357388309396*^9, 3.741357411197753*^9}, {
   3.7413601436792507`*^9, 3.741360178443017*^9}, {3.741360320647303*^9, 
   3.7413603552249727`*^9}, {3.741360422057741*^9, 3.7413604524011602`*^9}, {
   3.741360506049357*^9, 3.741360508622017*^9}, 3.7413609477860203`*^9, {
   3.741361044667345*^9, 3.741361240567244*^9}, {3.7413612815869226`*^9, 
   3.741361373651929*^9}, {3.741361803728437*^9, 3.7413618223524437`*^9}, {
   3.7413621322967043`*^9, 3.741362315674411*^9}, {3.7413639933956833`*^9, 
   3.741363993471458*^9}, {3.741431461757185*^9, 3.741431776360444*^9}, {
   3.745265013276493*^9, 3.745265151522753*^9}, {3.7452660050360327`*^9, 
   3.745266049769165*^9}, {3.745266080026016*^9, 3.745266098036756*^9}, {
   3.745266337409094*^9, 3.745266338026462*^9}, {3.745266397402835*^9, 
   3.7452664515852337`*^9}, {3.7452666006500607`*^9, 3.745266603072995*^9}, {
   3.7452666838406553`*^9, 3.745266722322981*^9}, {3.745266752545648*^9, 
   3.745266758910447*^9}, {3.745266828391328*^9, 3.745266830147311*^9}, {
   3.7452676569282417`*^9, 3.7452676744297867`*^9}, {3.7455201852849083`*^9, 
   3.74552018585658*^9}, {3.745520361511393*^9, 3.745520361858288*^9}, {
   3.745520982108136*^9, 3.745521026701325*^9}, {3.745521429464245*^9, 
   3.7455214385171137`*^9}, {3.7455510256270933`*^9, 3.745551075593158*^9}, {
   3.745614792365357*^9, 3.745614792929503*^9}, {3.745723221100335*^9, 
   3.74572326677007*^9}, {3.745723390102804*^9, 3.74572340469733*^9}, 
   3.745725639515215*^9, {3.7457256710254908`*^9, 3.745725708592526*^9}, {
   3.745738969828793*^9, 3.7457389709642477`*^9}, {3.7457390303523912`*^9, 
   3.745739047603804*^9}, {3.745788327756624*^9, 3.745788333165501*^9}, 
   3.745788371733117*^9, {3.745788940094926*^9, 3.7457889714302883`*^9}, {
   3.745819984473106*^9, 3.7458200048240957`*^9}, {3.745842255232305*^9, 
   3.745842287608903*^9}, {3.745845057583412*^9, 3.745845147594912*^9}, {
   3.7458451853231363`*^9, 3.7458452599043703`*^9}, {3.745845327096012*^9, 
   3.7458453539978733`*^9}, {3.745845444331202*^9, 3.7458454540412416`*^9}, {
   3.745845583728271*^9, 3.745845591504239*^9}, {3.745845730991789*^9, 
   3.745845791284211*^9}, {3.7458458766979427`*^9, 3.7458458885876017`*^9}, {
   3.745845946272027*^9, 3.745845982865658*^9}, {3.745873129251595*^9, 
   3.745873147020398*^9}, {3.745873182475004*^9, 3.745873217867681*^9}, {
   3.745873279303701*^9, 3.745873319004583*^9}, {3.745873359925578*^9, 
   3.745873552350911*^9}, {3.745873606082786*^9, 3.745873740060134*^9}, {
   3.745873883765768*^9, 3.745874016528652*^9}, {3.745875424020789*^9, 
   3.7458754556381283`*^9}, {3.745875900542036*^9, 3.745875949268931*^9}, {
   3.7458760051406317`*^9, 3.745876106235345*^9}, {3.745876171521606*^9, 
   3.745876304322464*^9}, {3.74612518075133*^9, 3.746125212425366*^9}, {
   3.746125624965626*^9, 3.7461256411808357`*^9}, {3.7461260115249157`*^9, 
   3.746126143073783*^9}, {3.7461272164034033`*^9, 3.746127414952128*^9}, {
   3.746127766870429*^9, 3.746127775767386*^9}, {3.7464186553932333`*^9, 
   3.7464186971713247`*^9}, {3.746418727940198*^9, 3.7464188209781437`*^9}, {
   3.746418851920025*^9, 3.746418852237446*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3473.6855290858725`\
\\\", \\\",\\\", \\\"0.5000002789473684`\\\"}], \\\"}\\\"}]\\) lies outside \
the range of data in the interpolating function. Extrapolation will be \
used.\"",2,190,21,25509618434430433919,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745845264507614*^9, 3.745845365347928*^9, 3.7458455951626873`*^9, 
   3.745845803482737*^9, 3.745845893956894*^9, {3.745845953029304*^9, 
   3.745845983498692*^9}, {3.745873138101715*^9, 3.745873147762586*^9}, {
   3.745873182937295*^9, 3.745873189452469*^9}, 3.745873361315261*^9, 
   3.7458733914895573`*^9, {3.7458735326888123`*^9, 3.745873553382303*^9}, {
   3.745873629215674*^9, 3.745873695490281*^9}, {3.745873734057788*^9, 
   3.74587374096808*^9}, 3.7458739074184504`*^9, 3.745873939547802*^9, {
   3.745873975694888*^9, 3.745874017445999*^9}, {3.745875427402227*^9, 
   3.745875456143813*^9}, 3.745875923577117*^9, 3.745875957424492*^9, {
   3.745876008474875*^9, 3.745876106772694*^9}, {3.745876174170755*^9, 
   3.745876282708046*^9}, 3.746125158077734*^9, {3.746125192324572*^9, 
   3.746125213840695*^9}, 3.746125642511036*^9, 3.746126021334552*^9, {
   3.746126074870306*^9, 3.746126144439332*^9}, 3.7461272178834267`*^9, {
   3.746127310946739*^9, 3.7461273851740828`*^9}, 3.7461274168121643`*^9, 
   3.746127777551112*^9, {3.746418675592082*^9, 3.7464186989959908`*^9}, {
   3.746418781102544*^9, 3.746418823092619*^9}, 3.7464188540424557`*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3473.6855290858725`\
\\\", \\\",\\\", \\\"0.5000002789473684`\\\"}], \\\"}\\\"}]\\) lies outside \
the range of data in the interpolating function. Extrapolation will be \
used.\"",2,190,22,25509618434430433919,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745845264507614*^9, 3.745845365347928*^9, 3.7458455951626873`*^9, 
   3.745845803482737*^9, 3.745845893956894*^9, {3.745845953029304*^9, 
   3.745845983498692*^9}, {3.745873138101715*^9, 3.745873147762586*^9}, {
   3.745873182937295*^9, 3.745873189452469*^9}, 3.745873361315261*^9, 
   3.7458733914895573`*^9, {3.7458735326888123`*^9, 3.745873553382303*^9}, {
   3.745873629215674*^9, 3.745873695490281*^9}, {3.745873734057788*^9, 
   3.74587374096808*^9}, 3.7458739074184504`*^9, 3.745873939547802*^9, {
   3.745873975694888*^9, 3.745874017445999*^9}, {3.745875427402227*^9, 
   3.745875456143813*^9}, 3.745875923577117*^9, 3.745875957424492*^9, {
   3.745876008474875*^9, 3.745876106772694*^9}, {3.745876174170755*^9, 
   3.745876282708046*^9}, 3.746125158077734*^9, {3.746125192324572*^9, 
   3.746125213840695*^9}, 3.746125642511036*^9, 3.746126021334552*^9, {
   3.746126074870306*^9, 3.746126144439332*^9}, 3.7461272178834267`*^9, {
   3.746127310946739*^9, 3.7461273851740828`*^9}, 3.7461274168121643`*^9, 
   3.746127777551112*^9, {3.746418675592082*^9, 3.7464186989959908`*^9}, {
   3.746418781102544*^9, 3.746418823092619*^9}, 3.7464188540837317`*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"4947.369584487534`\\\", \\\",\\\", \\\"0.5000002789473684`\\\"}], \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,190,23,25509618434430433919,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745845264507614*^9, 3.745845365347928*^9, 3.7458455951626873`*^9, 
   3.745845803482737*^9, 3.745845893956894*^9, {3.745845953029304*^9, 
   3.745845983498692*^9}, {3.745873138101715*^9, 3.745873147762586*^9}, {
   3.745873182937295*^9, 3.745873189452469*^9}, 3.745873361315261*^9, 
   3.7458733914895573`*^9, {3.7458735326888123`*^9, 3.745873553382303*^9}, {
   3.745873629215674*^9, 3.745873695490281*^9}, {3.745873734057788*^9, 
   3.74587374096808*^9}, 3.7458739074184504`*^9, 3.745873939547802*^9, {
   3.745873975694888*^9, 3.745874017445999*^9}, {3.745875427402227*^9, 
   3.745875456143813*^9}, 3.745875923577117*^9, 3.745875957424492*^9, {
   3.745876008474875*^9, 3.745876106772694*^9}, {3.745876174170755*^9, 
   3.745876282708046*^9}, 3.746125158077734*^9, {3.746125192324572*^9, 
   3.746125213840695*^9}, 3.746125642511036*^9, 3.746126021334552*^9, {
   3.746126074870306*^9, 3.746126144439332*^9}, 3.7461272178834267`*^9, {
   3.746127310946739*^9, 3.7461273851740828`*^9}, 3.7461274168121643`*^9, 
   3.746127777551112*^9, {3.746418675592082*^9, 3.7464186989959908`*^9}, {
   3.746418781102544*^9, 3.746418823092619*^9}, 3.746418854091031*^9}],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,190,24,25509618434430433919,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745845264507614*^9, 3.745845365347928*^9, 3.7458455951626873`*^9, 
   3.745845803482737*^9, 3.745845893956894*^9, {3.745845953029304*^9, 
   3.745845983498692*^9}, {3.745873138101715*^9, 3.745873147762586*^9}, {
   3.745873182937295*^9, 3.745873189452469*^9}, 3.745873361315261*^9, 
   3.7458733914895573`*^9, {3.7458735326888123`*^9, 3.745873553382303*^9}, {
   3.745873629215674*^9, 3.745873695490281*^9}, {3.745873734057788*^9, 
   3.74587374096808*^9}, 3.7458739074184504`*^9, 3.745873939547802*^9, {
   3.745873975694888*^9, 3.745874017445999*^9}, {3.745875427402227*^9, 
   3.745875456143813*^9}, 3.745875923577117*^9, 3.745875957424492*^9, {
   3.745876008474875*^9, 3.745876106772694*^9}, {3.745876174170755*^9, 
   3.745876282708046*^9}, 3.746125158077734*^9, {3.746125192324572*^9, 
   3.746125213840695*^9}, 3.746125642511036*^9, 3.746126021334552*^9, {
   3.746126074870306*^9, 3.746126144439332*^9}, 3.7461272178834267`*^9, {
   3.746127310946739*^9, 3.7461273851740828`*^9}, 3.7461274168121643`*^9, 
   3.746127777551112*^9, {3.746418675592082*^9, 3.7464186989959908`*^9}, {
   3.746418781102544*^9, 3.746418823092619*^9}, 3.74641885409783*^9}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJytmnlYzVv7/3fTbtCwm6OkWUk0SUU+90EkU5JMEUk4kkydY46jMlSmlHCi
wZxCkSFTCBkKHUUdmqXBkEpIfvv5Xfu99nXtruf6Pt/ne/zjel1rfda+77Xu
9V73Wt3GAUu950vzeDx3WR7vX/8vWPDwrvA/khqat4/Hq+DA42y1Yk2b6zmL
nuGp+gU9GC+ff4D0CzQZs/4aDiNMmz+K+4sY7cuV/W5kz2tj7WC07+dHDBn1
6itrB4+6edRRtVaOLJwa1feE1XDSLjbb4koEtLyfm9KFec3MHjDa/XeOlgq2
/Mw4Ylvo+h9JX9h4p/9I/Bqr3cl+Dwx7wOiP+UF/SXvgL7NP5J9rYXVNiZcG
RRyfdP9H0gfuYpNGU1yJAmldfjF5zJAqxhifjSea333uzTNSclXJJetn4atz
dWw8MOzBeGivfzxpjmBUK+MXXm4p95RauBd7nddHtUiTY17qNAeHH+z3wfg9
+Ifv/c9Yjgu2bGTzgfnE74Pxver9NeXJuR3se8l4uvji6e8XjSq5hYV6frVr
NNn8DftNo0BlmEa3+PAJTf5px/3ggtZuWuS5RZM6og06Rl36yO19FPjTeLcG
FTXJ/HEtrJUrD9c5oW+nSHMSf72sO+UHl2lScO72VQFVdLxXPXekhsVLbNTv
ea9mvOeWJMcqyVeI4+dlmtESz9/UyXNvtry6hdi/4v3T/zLO7+ReTj/WsvqG
MouPOSHLjs7WE7B4xfrN+D623Likg6tSMPC59kWJ5tjf+jH6cAX3niIvn/iu
SbNvGBj1ShHuH24Ld3CBFsl2hUSnlr3juE6DqqnVmhTXI/LRerdmzvGvzoVR
C1TJ54fv2fMl37i6Jfy9TutVyG/IWEFJ6HfO3vlXj9I2RRY/o2fUmD111mLz
DXsqV0yP4d2u4TYLXqweWKdOs08M7zNNUMc9sTsx6OJMDTIsj0iYn1zH5ufj
jnOFVwPrudztl2qmLhLHm1Hf0pkpg1UpSXtaZOfhKs6z5Nb9gjgVFn+xarER
cTUabP892JWhLJ+uQUqOL935Uq2cd8GKrXGkzuLlw7p9qa/N1enmtpMuI1+J
92ealePGAOri3hpnFC//W5NmfPlu9jO8mXO72HEvJkSTLoXczl9p/4m7MTqy
y1hNk47MPNOv7EAL8y/2rnx+gm07N2HN0QOTdkjRlbyArwOv/uBqYtOOON2T
I/7lxQk73Lu42VPqtwS78Cl8bYzTW9suzu5qdNrrRAGLf8TzSqnl80M/VXG/
99k96uAiARme8rKTjvr6P+qjpB6ydhF7X1+ZaZnZs5t+Iv6ZvokY/cH2uhMN
neL6dNNXxCO+B+N7ML4HK16Ky0/ONemmx9d5GTklXl1sPDDGA2M8MMYDM//W
NyZmz5Mi5p+ImX8iZv6JGOOBmf58+zn1R5IMGw+M8cAYD4zxwGz+ftPSGfVK
jo0HZvMnYjZ/ImbzJ2J2vrRaFsdqK7DxwBgPjPHAGA/M1mOZ254SLyU2Hpit
h4jZeoiYrYeIMd7T95O8jKKV2XhgjAfGeGCMB8Z4NYuDVBfdU2XjgTEeGOOB
8f3alW510zYJ2PdgfA/G92B8L5s12v1Hkjr7HozvwfgejO9jPk1KS87VYN+D
8T0Y/XVs/WRGvdJk/cGS+QsY503VbvmO5FwdxmiHfuY1VAZlJhswljx/nxq/
/nX2CON/m9/8MmGsSe0gs275TP2wSlfBKB6hHYz2zqttHdM2SbN2MNpVXZRy
knNlWTsY7SYXDVc1fOGzdjDaHR3+9U+RscfZ0Z/WhvRgPMPGL/POSRXGS06F
LlGpVSP4i3Yw2tH/5t48bWuBOmH+PJ49Wlloo0GY72eCkucrxmoSO68nVtrr
LdIiyfwO40HPGYv0mq2nSH9hDxjtkvqK9cL8SOa70Eu0g9nvifQP7WAWHyI9
QzuY2SPSJ/b7ImbxI9IbFj8iZvaJ9AOM/Q/GfsZ8gNGO/QqW3H9Yj+bgy3o8
ngkdHlf5Ot5ZlXGnZ5Dh9E3tnLlM6MoRq01ZvimZr0vm28h/kc+AkZ+DkT+D
Mb5k/gy2mR30a1Uxj8BUtsbSWiDDePK0nXUrxsoxDvorNS03Up7xau9LAXJ5
ioyjCx8ZTfjRgzH8B7+sWfPkg4uAMfJzsGS+j/kCm7jvPNDw5Rvj0dwlnXUh
PxnnHAp9ENkixcYv6BkRVWgjy/jv+ER3vUV8xh81M2Tmpikwltmdd+vkGyXG
ljsa3Yb4qpHk/U3yvjMr0aIossWMzS8Y8wvG/IIxvxgP+x3xBEY8NMzdGe28
SoP1hx6gPxj9Vx5JbCzfo8n8QTxJ3s/QDv/Y+oj0m8WbaP+Doc/wR3J9oM9o
l1wv6DPaJdcP+ox2yfWEPqNdcn2h19jPYOgZGPsR8QCWjG/oPcYDYzwwvkc8
gSX3B84DMM4D6AXiD+cBzgec/+ALL6Sv5UYakaEsr+vWfQFb/2PDlWYFCe8V
YNtNWrlKspqE9e98neq56awWSd6fYY/k/QDxceq716HZI7S77V+cLyyeROcJ
GOcFGOcD6y86D1i8ifSffS/SexZ/In1n44n0HfMNRruknmN+4B/2D/zD/gEj
P8L64/zAeumolmxs6aXC1gvnw7fw/XktvQzZ7+E8lzzfkZ/1srw+uXaQHlsv
7Hf8Pt4nLt0w1M801iLJ9w6Mh/0Llry/oX27j3WPYEt9pr+wH/sdjPUEI14R
j2DEI/Qevwd/8XuSegb/EY/wn92/RPGHeJZ83wFjvXA+gvE95hftYPiP9cJ5
Cvuw38BYX9iL9ZV8z4P9YNiP35N875N8n0J/nIfo/+/eA9Efeoz+0GP0B6M/
9Bn9oc/oD0Z/6DX6Q6/RH4z+0G/0h36jPxj9oefoD71GfzD6Q7/ZeSrSY3ae
ihj9oc8snxbpMcvnRIz+2N/oj3hHfzD6Q7/RjvhBO/Sa3e9F6434k1xv7F/E
m2T8YH8yfZf4HvqLdsn4gB6jXTIeoM9ol1x/6DXaJdcb+o12yfWFnqNdcj2h
52iXXD/oMdol1wv6j3asz2P6Pky1h/jvCTou4S/4M8T3IZzvaV8fyj/V+8IN
KC3x/dohvv9s+zQoz9jJnM3f+kWGvl/nmrP5erAuMnG5nzmbn4gVU/kH74nv
L3mCKa8bd5h1ez/xtclS8TimQrkrzv64oGzC7B/k/+rH6gV8ppeInxTDYzPm
X1Gnk6mlva1sxPd76K/qE5lkI23xfb9od8Qb54lapP1pqcXTaZo09MFP7fhf
6rmW9MW+LkJ/gnZyFy8mCvPZSeW3KheaU9PI33psHCBFNU2JHj5CtjSsP+23
SIaChztc6BTmX5E9mq0eC/NZ/42bHJT0TCg3deDCAk9VMr4Qv27gVAE5fzjo
8NO5lrPxH34rZoguvY7wtPsjtYk7efBK0dSrvSlE8fnJfpNbOIe1X1b8cc2U
BmQljPCY0sEdiVd/Y21sRhZZV2ZuNlWkePm7F9epmZHtAKMbo70U6Ynesm+r
qk1p2LzbL9Rte5DhPr27lXtNaYtFaY7FO2Fe3O9rW9xQGcrvulnRbqlCgXUH
8o0vm7D9HWIgpebvLUuls1YeVm0Q2mn0w/+amyzF6+csHuKsTnEp1SX5u4xI
9kZ1W+wjAYU7TK7O7Men/PXf5zr31SAjV+VPcXw+nX24cOtoD02qapyyPC6/
NzvvOtruBBT46LL8IuN7gF+tlya7L/Z6OnE8z0X8/o31Styw+trqEx84+9Dj
j1tKdNn51eUwKd0yTJ/pAc7jfkuj/4w4+om9Zyr08fN7EvaZ03p+or++dh92
/iB/uT+m02Pr6DYuWSFdJ9zKtNv9PtAsuHX7uw7G/Eopn5/vFWjZ+bPTXJrF
+dWM1LSlKVIybP993P9B4O8qw+7L657f/FRkY8wYv+83SmuX3m8COvT3KEsr
d/F92ndmz12zBxiw+IZ/l9buLNx9SoNq/zj2ZqqHOB+DvoZ7XvGWFeaz03vM
CkiJVGLzO4RTVpqZYUL7K7JL9marUPXX+57zPXoTLz347qzxGrR8R/StGHVd
ChpaVBY5U5MurRuafrtCkzwvnFQrLqjnfl3fdX/52l40wGKocZj3R67Vb0hw
0nojymhaZP9mciv31TN2cdIbI0qSOvD5+KNWTiO458ddvU3ofSHv6l6fdk7B
Z8kCQydT8nmY/l6/XpkmhP6ZduJZH9oeFe9ZeEqdTutc1ntqoE+y81fPKZXS
pIag6nin8T3okOxpBb06Tfp4v3luyl0l4keMH7vMS4t63i5fOTBHGDdx/QZY
yGvRgvQ1Pfwn8Zl+Qc+Qzxf9dOhYfUCRRmZcs7p8vJJbPuDZzmBhe/0Rh+L1
NfWMt999+HDwxhrO0bt2eqkaj8Vb6PVZ4z7r8kjwJmOxRs1H1r6n1PVc1lJx
O+IrOveN6UgTHvkN2mGZ69vGOCxIb3/goM9c9mWTBdfseCzemi5Y6PgL8xDZ
lr5RKTe+svZAX8esp+fE7chvTnz1ml46j0eXIg4k9LDuYu20v/2MvW0nl9Jz
4bPadTyW3xQHKVQUBPGoyPV8DuclRTejZjdnruGRwciyvmNm8cj246vY4AQe
y2/yV51ryiznEa9xetLgVTLkN2uPtv+Bf40f4rI7SZr4UtJ3eDJSLL8pzpp7
Ub+nFGlwR6IER+UYxy3b4F7ySZa2DL7SmLlQiuU37YedYoIjpKjePyCx9KE8
a2/t2DfAdqg8Vf1c2xFXJMXyG9d6nw1Rk6RpVC+Dzg0VihQW4e1bqi1NrcM1
TnL7FYl39eG7zHDx/RQc6O6c8EpDmXH29Lmnbr3tQU2nDqn7l4rvn5HSLeuj
tklTL4frr8PGqdKTJdblBfHSZO/2apdLX1XqNebl+qgE8f00tCXvqFOlNNWt
rZu6d4iAMp5klhWUS1P7ycV9KwcLz/mgPy2ttOQo/MJzZecdwvuVKL7O3mgd
/aCtnsWP9zpu3sWp4vjZ6p7Ty7H9I2MTv9tWM/uI42lrdX/fM6FtLD6O5aaP
tooWx0d//aoP71q/MtZZOtS98dt3Fi931t4qSQ3r4racXpajv/Ff8XZYQ2qA
ME4NU3P0he3p0xe1hYVJ0ZXjq4Ku7eXRsIcL1APmi+NBSemY+u37Moy3WgX+
KNsjXn/Ds1vT1qrx2Xp6rTh+NS2Lz9ZTedzprg1LFBgXl51VGFGmwNann/7U
sb0LlBiX8wc4O7UpkZ7FdYG/rwzFeT1eqqygQnW5YzT8w4Tre/vl2yvD1EjW
mmysVkrTnfYj5yxC1KgiTNNZtVWGfDv/2BhwVkCB9172VTVToQm77ySkhlaz
+4LGk1MHZfOqOE/Np+d5N5TY+xDyJUPfO7oXrtRyuxRfNhTpmLP9h/xAtk3+
e+ajTu51wHwPrUhztt+2fIvSuLnJnGJP7d67bCGP3AfNkTs42Zztr+zs5MJ8
N3OyqHDfaVciTYNutCUu723O9pOGrRJ/5mcz2lXV0/W5pxyVHU0Y4Fkhfo8X
/OU21eWGGd2h367U+MuTz5mPgUlJZpTRP2reyHx52rs+Jey2q4n4fvr81YTi
v41Ji//YjGcjzDMXet2vdeCz89lo9fcJpW58Ckm4dN7JSYPqxy6/wlvCp2CZ
huLbmRq04+qvE0u75Nj5bXYq3FH1mxxpzDxyJHS8Jk1TO39KP0eeDE13uvTL
EN/XVc9deqheosXiP+hhysRjChVMb/OOKU1rWlLDhf51Wa7MyJz4yTlleee+
cRY677I7Dcwp7POKK07O37nxN+LkygaZk+OXsTuiFH5yJ55ey14nZFfptsLK
5z857mfel7YF5jTHQD/zUKIUzd4WPy8pQJivJTQvnT9aqBvftxbmjxW2uz3w
GdogQ8VhA/+2tjcn57Tx53/OkqVgC99Aw3Yzqmn+JDsniE9x8rm+lxXMqb/x
slt1q/nkqhnfVNTLjOmR/CLlQ+ffm1LRM5X1H3op0Vv1spNTr5sy/VGIeNe0
q9GUQvk5aYbblOji1fqxxVtN6ebpDmddRWX2HtPyUOl7+FYVCg6YP8HHyISC
D/A7brqpUUJCgMN2KxNqWGtyL2OVGt0sSRis6irL7k9fMy4UGAcZMX7894ua
0+VGFCIVc83lhIBWPmuc5GNsRK/0G5U71qvTgLwNKfYewvxt851Bbzl10rNK
2hI8j09+x/vPTrivQWbbqixUz6rQbJ7L3qYHWkSmMQlffQR0LCv6iN0bLfJZ
nqgiL8zzvDKSZRNOaNHWaC/Fkf3Vuv29fc6KEbHhw2rY+iKfa96/KO6rvgbR
s5Tkd1Jv2XvaqHkqQa1Z9ZyyV6DbwYPalJSSdeJJSgN7r4kOMl57nd/EFVsJ
5nsq6LD3Degj8j/oI+4r0D/cT6B/uJ+0FHd9iwvksfsJ9Az3E+gZ7ifQK9xP
oE+S72vxQ1IePN6iTDYxaSv/mGnK8kG8x+koNHjxnJSp9arShqi14vc4fM+b
PGeXwjgBdap65PLmyRHfIHz4uNPq7L2uvdriidFHdXrf+9P92lLx+529WmXp
KCkjlj9a392p1fRCmyr2y9YVZIjf717VDim9W6bJ3tu0Xij1ublUk2J+3A30
tNdh732bA/tlJIw3pgmzL4S5+LRxKSsU7Lc3m1DsL+N+Nvt84fI2111YF2NG
T8yqo1KmfOXotON8w9+F+fHThNfnRyvQvGn9k85fMaH6pYfvjT+hQh7XRxdO
jTGklcmvD6h0qtPBT50Plz/Qo0OrN17s6KNJPRf2tHi6TZOO3HNsaPLTom3R
5ePm6xtQUULU/CLvT1yNq//e8YONaXvAtJh76wR0c6f2pZglBtQacnLD7fMa
5Bli5B5epkeGiyovD057z90/td/Hc2YfUl1r+H7L5M+c0hqdeSm9lSh98Y3w
o7uF+aJE/RzOAzDiE4z7CBj3i/+2/o7Vj4gY44Fx//1P6/X+p/oUNr6I2fgi
Xl0jtcEy0/w/rv/739a3sPoPEeP3wO8ESwdlJlv+x/WF/9f6GPw+GL8Pnu5W
3jQozpox7JGsh/mn6mtgDxj2gGEP+MGiMWm5kQMYs/WSqK/5p+p12HqJmK2X
iGEfe+8R2Qc2GFt2JjnXljHslazf+afqgWAvGPaCYS8Y9oJhL5jFo0R90D9V
b8TiUcQsHkXM4lHEsBcMe8E+lbsVawfZM2b1sRL1SP9UfRPsB8N+MOwHw34w
7AfDfjDbfxL1T/9UPRXbfyJm+0/EbP+JmO0/EcN+MOwHR//mMd8y04Ex/JGs
v/qn6rngDxj+gOEPGP6A4Q8Y/oDhDxj+SNaD/bf1ZPAHDH/A8AcMf8DwBwx/
wPAHDH/A8EeyPu2/rW+DP2D4A4Y/YPgDhj9g+AOGP2D4A4Y/kvU6/229HfwB
wx8w/AHDHzD8AcMfMPwBwx8w/JGs5/tP6//gDxj+gOEPGP6A4Q8Y/oDhDxj+
gOEPGP5Ivuf+u/pE+AOGP2D4A4Y/YPgDhj9g+AOGP2D4A4Y/YPhzOCQooOGL
uD4PDH/A8AcMf8DwBwx/wPAHDH/A8AcMf8DwBwz7Lc+E3orV1mH2g2E/GPaD
YT8Y9oNhPxj2g2E/GPaDYT8Y9oNhf1bjGiMHB11mPxj2g2E/GPaDYT8Y9oNh
Pxj2g2E/GH//wPsBq4cUvbefW3Pp5WLLvuw93fi4+e6WXv3Ye/nu53s8VqvY
sPc43v//Z8ve35zjL84csdqOvaeF9l+SE9liz95vTuSZahYsdmTvY2C8p4Dx
PgbG+xfGw99XEP9gtNfENO7OjdQm2BfyqO3jnDQdZh8Y7ZLzLTk/uA+yfFxi
vnB/w3pIzh/uVyz/lZhP3HdYfiaaX9iLfBj+IT/D/OD8BOP8AUO/wdA/jCe5
PzE/XU9nxJZ4ObB6rdijzS+8ZtuSwO+SQkGjDntfQT0f6uHwXrRv4N/WBYst
WL3L47t7o1Rq+7L6ATk/z2qv2Vas3sWthcfFlfRj9QOrtuYcKPHqz+pJzxiG
tPcqsGH1AzXZZt6zRwxk9Y/5Q9Ls40rs2N//YT/+nt+rt9PQ1SqOrH4J/sIf
xAPei9EOPvXx/paWXnas/gCM+kqsF96LoQ/gqsiNFYPi7Fn9ARj1rVgPvGci
vsGwH/V8bD+I/p7C9oOI0R/1CGDUx2J+hndZrpnMifcL7otYb9STgiX3O+47
mH/Ul8J/MNol9QH5OexB/SMY+gH7kf/i77PYr9BPMOrB8PcF2At9AEO/Yd/D
oQ4vv/jpEPYn/MX+BCP+UK8Cf6BXWA8w7Md7H8uHRfYgHiJ7Z5w0f6LN5hvx
BvsQP5gf1KOgP3tfFfXH+qA/5nt79KwRA68bsfe03dJpAzxfdte7rFvfeEW8
Ru5tWJalp5NlN70TLB2568i2T9wnqdMK4brW3fSuqFBN2X5QO9catG/010Pd
9a799/vl1X9+516GSqfPvS/Wu+iypXdOD3JgemdVnJ7YuVWsd2P+XDqv/opY
7/5oVpIzzxfrncY1DznzVLHeXfeeenBdgkO3/MPyqbWJ5jAd2pUbMN/jiAM5
9xk98HiTFrVn7LxqcdCW2q9Yn3/ZU5dafj20pf6TMTXxlEy/zK/inrTNbhac
NCX+8OKbWsZ1nMvl6N5Hay3I1Trq1Ceb99zFXaYTLtdZUWiEbnX4b5+5/DcW
gTLn+5PeXLmidVYdXIv5b/t0PQfSlS03y2WtfnAL/H0Xb/3Flg5xLhXH7/7k
jq1ordK2Fa6fRonZNg1pSlAsmVkdZEfLH36x7v+nNFWo3g66X2pPzhT04n0R
nzaFepgW1tuTq8odv2S+PDkVh2/co+dIw9zb0jY2CfWkx8vCs3McSTl1i0P7
fhU6+Yv2mOuBjuT109I0NFuFtIxmNbgeFvbPdFeyTFCjsy+zbvXIcySzO2/1
yp8ISKmpPPTMLUcaelex8l6TOnU9UOzos9mRYv+M37XdVZgfK13rOGzgSEqV
an/3tRGfzyNrGvytXmpRfOjrASu/ic/raztDD/u525Hzj/ra9Ic6NHxtjtLR
neLzGfmKstZy6e2ylVyR3poZLg3dz+emrMnHrBe85YaddX3MP2DR7XxOXGGS
q1fznqu0XT/ha5ZVt/PZ9YDs+fcPPnOx9ikbYwL7dzuf07LOz/Iu7ODmjMhp
PZAnPp+Vgl31PUsGsvdA6OfQWTvm7T/exf01ZNPvzUu66+XNol1bHj+SZvEX
cNshbFGxLAUmdI27bmPfTR+bJibfVbCUp2o3k2mm4WI9XJO1cMyGQWI9xPk+
clX5scpaFSpqUSja5e7I7gdof19V57JmnSZt1j+usz1EnL/i9745bdn04oQ2
hfdfkK473oTOl0a8v21WzTU82lw4aqI5zZlx/m2EWgNXqhyfrLvEktbF2H/J
H/qJ+91eeWW9tzVN68jLT8hv40ZGei5dKDuAYl0z+ycf/sYd+rbY6kPIQKr7
qfPBetUPjt/MRewpsaWaeL2ielcperN5jb3jBzvyrZxlrKgkS28mll6qM7On
R36uenUpsjSv9e3OL0uF8W60p3HKZjnyGKD77fA0B8odvLkxYb8C7bpgc/JW
gAPxrrVmbrqhQAllrp4brjvQ9uARR5NclMh2M99YzdaRxo3eumyjvBa19Hyl
c2qSMD+NL/Te10+HHqY7eg3zE+eD0FPfQ77P5tvrsvVbM+6uxb6zOnTIx6Dr
jbod8dwLoxtrdKixj6tD9mbh+Xas/a/I0+L7wrSOpXmHe+jS90DLnr/K2LF8
g4bLJ50vNCHpmmzd4qE17H3628KOKTs0azj15MXZo46J82W33kdssjMcafZ1
h2O25gKKnCDta5ot3H/7Uk/s9hTQ658O2fl3xfm0ZdypW2PvOdKrLwPTV0wR
c8OEVxnZ04X3f62yHbpXxfm2asON8n1ZwvFVbsdZB2rQ8w+lt3qccaSmFbdU
XHZoUNeVaLmj68T5eKVbzw7/1Y40fLCp7rUpmuRa+c7tso4DO88mzNo49jrf
gUICqp17xGtTzhabvwR+diyfktFYaqFmZEdp7r3NHzRI0cp+XqZLa8T50jfu
bU7QGXtKW2hZ1TKcTwvb88cY8hxZPmQdl2Ws9sSBZg/cmZmyUYlqxywd2rPZ
gQznPet7VtCDvOcs2+ht7Ejhn6MP+ekr0+wzSUNc5jmy/MjT44lvKgnn6+JE
198fK5OiTEqiwU5H+hbUIlfXqUqWjwLnKQj1TrVZZ3P1LQFZDmt3TRTq4e8W
+f45FepktuKCR9cBRzpr59vbv0KDvN+eanStcqAAJf+1t3dqsfM+fVxIy04P
LdKZrHBnbKgDHVhb/nhzX23yyI0wUZvqQGs+JUYpjNRm+bRTWfIxz+xabvAb
zZopMbYUdmRVZUYMj8VT+4QPThO/88jIMPCFbXr3/GzPjnfHSk14NMBP68ih
enE+gHzV0C7wi+5rKboe43l6k609dThIrS64I0vZv93RaZglztf297u9ckm0
+D0b+Yly1JLjh1rk6PzInm4vo4V6FJ67sO8CRab3ofe1tn5uV6Qz4Sryd1PE
+dyxV98vHLstzj+cN4/28lEzJulU+6iDf1ZwwZ2qB+03mNGrfc7j+mnUcxMW
XNk+3sCC9uz8ZW/fnk1c2dhYf8PTfcl5+suNLn0/cradqdW7rK1oof3EIclT
W7j4yScvzU3qR4ZjUqeeOdTKbb1YMdVQtj+lT4lNjGpr5/jmnrfy/WxIdZpA
yjbgK7dFxjKk/sQAileo8i6q/M599FP+8ea0Hb1uuDF+urcMXZ/8q3aDsQMV
n1NY/eixPHnojlm2ZIsjTYsYWtczRZVSX49O8msWnl/KRV2rlujQnMBUFfP6
gRTUZD/3y8ournFw3pCeEx0preKXxug7mrRc56pCRKY9+U3O/PKsSpv+H+T6
9zs=
      "], {{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.7], EdgeForm[
         None], GraphicsGroupBox[{
           PolygonBox[{{24, 20, 11}, {8, 5, 6}, {35, 13, 12}, {6, 2, 3}, {30, 
            22, 14}, {37, 36, 8}, {12, 6, 3}, {17, 16, 10}, {11, 2, 1}, {2, 6,
             5}, {5, 8, 7}, {23, 21, 12}, {38, 37, 15}, {32, 18, 16}, {19, 11,
             1}, {2, 11, 3}, {26, 12, 3}, {14, 8, 6}, {21, 14, 6}, {28, 39, 
            26}, {34, 27, 20}, {22, 15, 8}, {36, 9, 7}, {12, 21, 6}, {39, 28, 
            4}, {25, 24, 19}, {14, 22, 8}, {11, 20, 3}, {20, 27, 3}, {13, 23, 
            12}, {19, 24, 11}, {13, 35, 4}, {24, 29, 20}, {10, 16, 9}, {26, 
            35, 12}, {17, 33, 16}, {16, 18, 9}, {37, 38, 10}, {8, 36, 7}, {36,
             37, 10}, {9, 36, 10}, {15, 37, 8}, {21, 31, 14}, {83, 82, 34}, {
            35, 39, 4}, {76, 77, 31}, {39, 35, 26}, {62, 57, 4}, {50, 72, 
            15}, {75, 48, 13}, {58, 49, 13}, {64, 65, 28}, {72, 73, 15}, {53, 
            59, 10}, {42, 78, 22}, {56, 62, 4}, {60, 52, 17}, {52, 51, 17}, {
            80, 79, 32}, {27, 26, 3}, {66, 56, 4}, {73, 54, 15}, {46, 81, 
            33}, {40, 69, 29}, {71, 45, 30}, {65, 67, 28}, {49, 75, 13}}], 
           PolygonBox[{{69, 68, 20, 29}, {55, 40, 29, 24}, {57, 58, 13, 4}, {
            51, 46, 33, 17}, {61, 55, 24, 25}, {44, 41, 21, 23}, {45, 42, 22, 
            30}, {48, 44, 23, 13}, {79, 43, 18, 32}, {82, 47, 27, 34}, {54, 
            84, 38, 15}, {74, 80, 32, 16}, {41, 76, 31, 21}, {81, 74, 16, 
            33}, {84, 53, 10, 38}, {67, 66, 4, 28}, {70, 71, 30, 14}, {68, 83,
             34, 20}, {77, 70, 14, 31}, {59, 60, 17, 10}, {63, 64, 28, 26}, {
            78, 50, 15, 22}, {47, 63, 26, 27}}]}]}, 
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.3], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXecl8URxt99EXtvaBILarAANhRUVESaKF3pJ3fAwXH0chzt4E7AAMGA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            "]], PolygonBox[CompressedData["
1:eJwtlfnT0FMYxe9zS9qUkl7eNm/hTd7ktRSamCSNZSxJZM36i8jyN4jQIBWV
mUoSaWdSqklhaBFRKaVSSqtI2rT4nDn3hzPPOfd+l3uf+zznVj06uO8zOaU0
BNQFwyKlrgxk4mL0g/BD8A3w84k90O8Tp6DPIB4DR0ATsJGxw8R/w3N65xqe
nwhvDBqCB9D3gxeTx66DdwDT0E3RY8Jr0L/3gbfhr4D58N1gPPwqnj+NWA+8
A14FC5nbA/br38xvh9eB7wWN0L+jA94W3i7725PAQcYOgPrgl+RvT4CfHv7H
G+Da7LV9w/xGPQcOw38Em+G/Kgfwn8B6+M/gEHwVuIl331VO4C2JQ8EljB1D
zwNb0VvAUfhq0IW5c8C45Ge6wc8Dk5PP5AZ4L/Amuhm6tzhxOLoFsSN6Spgf
YOwC9Efws8B+9NxwDpW7L5PXekJ7SF7ze+Ez01k1Krlpit6RnKNdoAF6G/oU
GIF+Gt2FOAI9k/g8ujdxNHo4cRC6Jrzmi7LXqLX9Ay7MXqPW9ldyLTVH/5Fc
Uy3gN2fnbrZyTOyMPqjaAOPQn4Vz+R24mLk+4GzGZqG/ID6H7kGcgV5IfBbd
PVxz/xEng+nwpeBDeM/s3DYHf4drSrW0nvmRRDVMLXEUejnxZTAXviK5Nk6B
Tck1UsmzrbJrcwL4lLkXtEbiWHRreBuwFz4R7FDtobfCTyTXVqA3J9eYaqUO
ektyzahWzs3uDdVMS+09O1ffg1k8PxjdlTgA/TrxKXSncA9OIn4FlsOngm2q
e+Z/U27AdPRt+gexP/pu9RJ8DbwtcXv4HT2rsT9Lz6nX1qHXhs9MZ/UD6Mv7
G8K904p4J3pduFcqiUvBMjBH3gNeCudYudXYAvj12WczDH0XfFO491rru2B1
eO8rQUPm71EPhT3gFvia8FoqiI3R94KqsGfMCdeUaklnWsPckPC3VHNjiyfI
C5Qz9V51du2qB+ehu2f3TgflXHOldtoTq9Dts3tPPa1/7yu50hr6q/aJa9Ht
wmvfLU9J3sOt6FHlLHYle/GZjH2d7MkfqNfR3ybX9FvoTtm9NhL009mGvaaN
8qBcheeWgRuZXxLm6qHR4DWwKLlGr87eo/Ymj2ySvUftTR7xOfG+bC/Vmppl
3yG6O9TTj8NXld7pSHwC/SSohs9k7DH44vBcdalV1ahqUzUrLxsozwh72vHw
mVYUD7s8u6fUSyfBznBPqZeUU+3lCl14ZU9XZt8Jugs0tifscfI25Vx3y2XZ
39IdU5vd0+rl48neN7WsXR6ou+rS7DndWer1T8K13Kd40aKwV8qTcnYNq3bV
03fAb8/2TvVc3ewz01mpJ+tn14hqQx5cL7sn1YvyjJOlpyqLB6XsnlOvyUPm
Ex/KvqtVI/LCBaWX5Iny6o/DXllTvG5a2Etri5fMLt4lT3kE/XC2d+pM5P0z
itfoDtDdV5Fdq7oD/wemEh5h
            "]]}]}, 
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[None],
          GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHv819Mdx/M9H5eo5NaSW0mEXFPu15kxhlkz1zFmthlts9wvoSS5pHRB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            "]], PolygonBox[CompressedData["
1:eJwtlNdvj2EUx9/0eVwQQiIialaMqhpF/AHGhQs3TYwQq9RuS5fWCoIQI6Qa
lUiERNyI3XJj711iq733DiXC55tzLj75nvM+7+95n/N9zvml5RRk56ckSTIE
InwNSbIPJkJJsIf/0LEwG07APRgPhXAEBvDOFimchDrIgWJ4A31Y34hWwWl4
DJOhDF5BT9Yr0Ep4CgPJt6FbOdhR9DDkwyz4BgcgF+bAW2jH+6vRTbAL+pNv
Rsv5/Xe0BqYohwvQkvWl6DL4AntgAhTBZWjL+qpge6YQN4CFxAXQifgmOgoW
wDlowbNF6GJ4D399LQOastYM8ohHwHNIJ1+HrofqYGcsd0/uu4fFfqbj8BnG
wVB4Amdgrtf0wz2TV3p2CH7DfJgGkW8d87tTDWehe7RvZ8NB+AnzYCrsdk+K
/I7bRPNY3q6EvcF6pMTv+AGcglLvGXlxHl0SzJOG5I1gBvEwaEzcBGYSD3ev
r6BrgnneivySf2sFpJK3jhbXUeN+7wHd/SS45Xekuxnjd3sRXR7sjh95z5V5
z+isD/23pd4rd9xb9Yx6+bbvpZ7WXq/dS+35AQbxznZ0JHyCweQ70NHBankH
072m9qxd9dr1rAN5rdcuTzqSX/e91CNp5Ne8V+SRvHzhdyNPbwSbCc2CelCz
8szvUjOTSd4jWi/uxK9exPXqKeINaD/yvtG81Ez+CTajVd4zqk09rN5VjV3I
m0erbW2wWewcLdZM3oWu0f4L1KO/gs10pfdUb9ayos2azpBB3C3a2TQDmv2X
wc5W4V5+DPZfIk//A7iIn0w=
            "]]}]}, {}, {}, {}, {}, {}, {}}, {
        {GrayLevel[0.5], AbsoluteThickness[1.6], 
         LineBox[{19, 1, 2, 5, 7, 9, 18, 43, 79, 80, 74, 81, 46, 51, 52, 60, 
          59, 53, 84, 54, 73, 72, 50, 78, 42, 45, 71, 70, 77, 76, 41, 44, 48, 
          75, 49, 58, 57, 62, 56, 66, 67, 65, 64, 63, 47, 82, 83, 68, 69, 40, 
          55, 61, 25, 19}]}, 
        {GrayLevel[0.5], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl01N3XWEYhdFzUttmatu2mdptaiXVb6iR2rZt27ZtpnY7O3oxx/Ou73aP
HRoeGRYRDAQC0VxwnNGhWiAkECjIRfcVLlPf/qm/uMp1rtHU+2/9ww1ucZMw
7wGC3LbvcodmdggxuGc/4D7N7ZjE4qH9mEe0sGMThyf2M57S0o5LPJ7bL3lB
Kzs+CXhlv+E1re2EJOKtHc072tiJScJ7+yMfaGvv0KS6SCvqJ/3CZzrYyUjO
V/s73+ho79QUukSr6FL9wR462V3ozHI7p+YiN+PtmrpC82he8jHRPss5DjLE
2wGtpbXJTx1We4vQyXqebu792lV70J0j9ir6uyf9++bsZaC9Tw+zkn72BD1N
uLs6NajKMm/VdJcO0N2aQ7NTmUpEeZvJIRbT19s4PUU7d3sqsNAupwu0vG7X
sjpfy+g83UYf91jNpqFkpTSlGON9BlncmSlJCUZ7m04md0aKU4xR3qaRwZ2e
ohRhpLeppHOnpTCFGOGtt27VuWyhlz1cTzKMnvZmPcFxNjLY2yadwwYi7fV6
jLUMstfpbBq7m9CINfZRGrqnaANNwyx3Xa1HSlKRmkvB///vX8TpfN0=
          "]]}, 
        {GrayLevel[0.5], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl0rdWVFEAhtHDMCiKAYyYBTGBCQyIKOaEVj4ABQ+glQEqOkpba3swoijJ
gFlxzAmMmBBRTGB232Wx13f+U8yade/NKt+xbXtSCKGBXbEQdlJJFdXsZR/7
qaGeVhJ00EUf8eQQMphMHoWsZR3r2cBGNrGZUrawlTL+EuIhnNK4phDjrp2k
ydxzXqPN+oee6LftDzpKRzKD6TS5a+E20+w7mqO39Dfd0X+z3+sIzeCmc7Y2
aroOZxg37Cxt0KE6hDQS9lQ9qYN1EKlct6foCV2t77SNSc7XomekXTpRr+o4
ncB4FvPL3UJdRAFv7Z/8oJ5V7t7oFcY6X9ZMzWcB3+35+krn6Wvtp4/jrHT3
Ui8x2vmijtG5zOGbPVtzmUVn9E71gr6I3qvzc/3KeZ5R4u6YfqGOFfZTPccT
lttH9TNHKLYfaysdLLMP6ycOUWS361kesdQ+qL0ciL4v+6GeYabzAx2gA/no
fJr7LLFrtcI3uofdsf/f+T+mg2J/
          "]]}}}], 
     GraphicsComplexBox[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG
NFQikyVGWoikIbJVSFqkpCElSvUz57ieznmnfzqf0/d9n/u6vvdz31day3+e
t1JESEjotLCQ0L+/92hVPBjJHuImt3vVZh+8xP2dXGBqWSdF4JAZm/4X1qXM
uIumLboVqsbYbmrb4dRITcYD6sVy/GJtxhenJG3uGtBjHDU56G26vRFjRzWL
4BlRpoxjdgl3DgRaMH4mHarlM2zJ2CX5QUDOYWvGh6X4aYMutoyHE0/c8m2y
YxwkqSh6Itae8ZWEjU7DGo6M1XltEX5lTmPn7/QuyFvqwvjFuOK20VE+CfoT
nRj2naJbI/MHDH/A8AcMf8DwBwx/wPAHDH/A8AcMf8DwBwx/wPAHDH/A8Ied
/9UfMPwR9KO+e2f0M6UO5gcYfoDhBxh+gOEHGH6A4QcYfoDhBxh+gOEHGH6A
4QcYfrDzv/oBhh+CeqOSjPUCtrxlesHQC4ZeMPSCoRcMvWDoBUMvGHrB0AuG
XjD0svO/6gVDr6C+HRp7U2ZE9TN9YOgDQx8Y+sDQB4Y+MPSBoQ8MfWDoA0Mf
O/+rPjD0CerZWzT4wTRskOkBQw8YesDQA4YeMPSAoQcMPWDoAUMPO/+rHjD0
CNZ/1G35UtVVo6x+MOoHo34w6gejfjDqB6N+MOoHo352/tf6wahfsL4Fb9pW
bLEQIdQHRn1g1AdGfWDUB0Z9YNQHRn1g1CdYT2Cx6oHIAjFWDxj1gFEPGPWA
UQ8Y9YBRDxj1CJ6/fIvX36EGEux8MM4H43wwzgfjfDDOB+N8wfNCPOOEgnMk
2XlgnAfGeWCcB8Z5YJwn+P1rJ5yzWaApw74fjO8H4/vB+H4wvl/w8+ued4R4
Zsmxz4PxeTA+L/j8lQe7fTR3KbDnwXhe8O/ll068UrulyP4uyNeyK7ZO4CmT
R8o4r3pfMQoOPhbvvOAud2JmnsT1PAWq8ddUfq/Wwhm6zu1UN55I7XH/tFZJ
dXMnuf5bkQXqjNOzvR91qEyjuPlLF/kM93L+hzVn71uoS7te3bhq3z/AqWa9
L6YDBpS5ycxY+81nrjHzhsGbemPy49VU7+gVosyDX34mmTM29bIT1za1pIC6
keHotaK0u+aIS9RtK1qaZWUV1iVObzwkI2vX2NDKH/794ZH3rfDTunJ2FGqR
mbm4RYpkq2dNrfNxoLDB23d8l8jSGvfChQb/ONKGSmFRt0Z5ul2luif2V2fi
V2UeUjdWJPPZW28+MOeTa8E5W9VVSjTJu2tapv0blneRf+EP8oqgH9hv2Ofw
A/5gP2D/wR/MU0E/2Pz4Or/gB/zBfcX8gD/wS/B+wg/4g/5Cf8If+IV+ktOZ
/P4P9X4uN3O9fU7JDc6jPDlNU2YKdXtoq17Z0cPJlC0Rve01lTb9PKvcr+wd
97JJ9a8SNy3a5hDV5+7Ux7kt2dqr1DGNEkVPGfCLP3C5z14brdqpQ3tuNwda
W3/iuhq+j1k7x4weDD5WiU8VJo+AO+crO82p/vm7M7G1IvRd9+QNstctqLFS
2jNKVozEC3z32u+3pKY83fYIT3E6H7q9cMVKK2pO4TavTRxHtquMU0te2lNv
d+Nkn2FZajdYdqrjggN9uNd33t1Jnva/2lettNORNi2WyP3Neez+4P3zTmQt
6Mrg01Zdp6fpF5Xo1JynL6NPT2f9Bcb93p73YV2qij29lajY4lcmQ0kVF7XW
1agyf9AvYPQL/EpaNDRTNc+E6Uc/gNEP8AP3E/2I/zfA0rsbSuJTJWhtv+Qb
PZ+H7D4jf+9O2pz9TEmOEtQbrgy5PGf3G/cd+RzMq1SiyR5KVDdt/uxX6W3s
eeTXm1fbz1QlTaCmC5cL61I62X1HfyMPgXlB360o09dj7x/PI2+EPC09NOGm
PqVnjE81KBxi8wLzA3kEfHOxwYPQEEM6HOx+Xd14hD2P/W/0JFXmKs+Y6iaU
bkr0E2LzQ3Ce4L5MeN3TcUnchtoiAiatqpJg8wXzBvsJfD1fW6z9oQ299I84
u0Jckj2P/bJ+tb+mwnFb6nLZ7b1khhTbN+gnXaPdzk6RdtQ97USH/xZpNp8E
5xXuY/+PI8Kr9J1pxHt8f/YTBTa/MM8w/8F/6Ftr7Btwps2k5Zq1cWzeYR8s
6PjRsazKhYStzX49OOlL/3993+gP+Iv3Ab3wB9+PerBPMD/Rf2D0H+YJ+hWM
/kI/g9G/6DfUh30juH8wb9FvmD/oNzwPxvPoPzyPfkL/gtGv6C/4g/eP/gKj
v9AP8A/vA+8bjPeN9wN/F9o+ssy83sb2k0Hk5YXDvuLMH8yDJcaFw4nbmrnY
wjhFjy9zDPcV97v00n15ld2vOLNLa1SORegyPbivw79frl8x9zO3zJqr3hlt
yO4T7t+25AIHBQMhlhf5ZeeXzDDlke/gRMdvbtuw/sd9uRtafFrEVIpWF8cp
29wby1u4D1MCHN89NR/LV31H4o6/mKRIF3v+OiLzzJn1K/q7j4veZa+mRA9O
akeNNo/lGcxzc+1qy2K1LzpviZ01eq1Ktc6HZ5kV93DHNPpr2+aaUs6gze1X
CiK0NUbDR/+f99wvTiuWnUu6yWnKmhhWGwpT+XXljHH6D7no5e6VMqnylBHU
5CQa0cotsgmS3zWkQn+F6uWG+XVzHka1fwaZaZBRXFL1xMxebmP+6bLRM1/2
/ZVzFY8lB7jV7z+PWzLRgNriM+6LFA1zaUOfWwbPGFOgjo2upKIwvVSorK7x
MCfJGXO0Ot1FyXGOha9+uCWluS0uEdsiTmfWPI5YoGtDlO81S+0hj0xeRzyV
6rWlH+byyufIStOj9Y/nvi+dTspr1UsMZ8lSV9TjKxXJDjRSu32DZYw8LcuO
ffGW70wPDzrF/R6iSDKGLfMbpPlkYugWuzd+LO84z/hWO6q7guUdKe2444aj
d7nhn1Y5isUPsvyD++1an3wmTaqB8z2y8dWBYFm2L3DfVbrVEoQS2jiFmc0N
GeUqLC/tSNwffKpK7T95iX4pOmvh0ccFdtaPGNVqsPv5kZ+1oiRUi91P5Knz
dj4jpp4fWJ5aXn3er3DOR66lx8Uq+uexfMXmwbOpKT/4DHIqq+Tbl23QZ/sD
9z/fTtus3XuE82ptznDbPJZP008pbFqzzfQ/eazmoo77AWMxigsq8jDZac7y
WZtyWEbel7yCfIa8lsXbHGZgLM7yWvXHSePdTMZR4+uKkYSqsfw2crfhl6zq
sfyGPGdlwotMNpWgvlyj+ugaa7Z/sL9CC32Fg80kKfK5ecH8Wlu2XzB/WtZ3
ey4xl2Z5MN5E2yHKUo5Ssg5sn31/OsuH8es6u/Ue2rN8iLxYLh/WNGApz/Ji
8k9pM7NUFSg3QHip42MHNr+yLefdmNQwlh+RJ4+1PZ9gfFCBrqqstjd94sT2
E/bbsyrTy3kHFenp/TpFzecuLI/lHNRuTNIWosk7muTPtt3n+AorH90J5FHb
/cWi6yWauJ8OWGn/FqxMh8Lm/tzQ2sGpXSt/67pfjQw+3CssCH7LTWn97KPT
pkmOw/3trff6uPFNtpq7Y3QoYfaaJ66un7hzI5JKZ1p0yCm3N/Zo6SdOysQz
fauHHh2orB+Q2zjEfaxav3VNmyFdLC20ONE5yvk7e/qUxJiSpt6VXhVTEaJj
uvsLki1IKkH3tMZKMeoySeTt97ei4uOO+SNZ4+jCjb8vPuFb08XXKtNtLkmQ
ipJhiX+TFRWpeTy1dJWgZd9amFRKf8kTUibW499JkkFabMb2ejvqkeXfMTeU
IY3mvbLRf9jTcFJe19AyOfLKjI2YFu5IzSE7jx3xUqB9Yk6W+f5OtGDD7UsJ
jQrkmN25ivN0IvHa1qfr6xQocFZiVqiuC6lFLdiZ/kGRGq/qimv28umU57mZ
p5WUKXmb+Pi08E6uSX7NVZegMi7zcaCZ6GY+idWldR6qGcvDec3RHpqNSoR9
3COeVNSf3M32oaFIz6KYL3MT+Th8Ws8hdXNZWjf58oSG8dNpJKYo/1iEDLV4
l0e3ek4nvQYLvXcXZGh+Y5jfzbBe9v9F4Iu41aNVqvTJ3mqL2K6x/DyvdaOG
nftbziPm5IKu4Cm066BY0J2YdyxPqwW6R0XN6uWOuo04Hq2ZwvL1L91Tjmdl
mJBV6t3ApuyxfP3xW/d4WUMR4mnmjDP63oxsHhV0Kl8WYXlb17VVz9hIlPpG
hp9ZbTdj+Rv7OTcg3OVJphKlbKq+KrJs7P+F7LsnbX0rxWidyYDfmf0N3Ofs
m8XbP0gTl/9T0GmnF5zcvbii6/sUae6fe/a2n2znTDaG57WZTaB+nQpvs8ld
XN+d71rNvtclG63jHm+CBrmtv99ZwrfUJ97i0hOp+z9zcb69l/4cNiA3g1tx
OndGuJaJOUa7bxnRnHUzzWS2CZFeWWCmSZE1pfifXSs5m0dv/Y96RBywoT2H
fx3ir5Ck7tF88Z5YW1IJvC6pu1mKslpFSxevtCPnkpwBjUPSlGAyT/yvGif6
u+Ka2B9ainQ3Xe7aN0XO9M1dySkphYqUZTEvIuGAC13t3dCS66JEWZdSPgfd
0qLG1uh5pj393OnM85HDIxbU3FfR/r5XjCKfiLaU1lhRyMf7cfLGEqTEO/ki
SdWBuqemx9n8I0d6MifnBrQ70msaVc/eq0AVn/f8qqM5xBnMSn+uUXyX48nI
2/82NJXqA67ZXz3/nkuTyAn3y9CmV8s61n7S/ciFWHy6uF7VggYe2xZrPRal
jTaf9Ga2W1KLQ3a4ofw4Wq4zz1Ddyp4qyy6kOd6XpUXhPx5RGnWg1RqpC7eJ
K9D/AbBy9ZE=
      "], {{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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            "]], 
           PolygonBox[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
            
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[1, 0, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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            "]], 
           PolygonBox[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 0, 1], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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      "], {{
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
            "]], 
           PolygonBox[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
            57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
            132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
            132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41, 
            1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {147,
             148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 160, 
            55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 53, 
            29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 66}, {
            201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {168, 
            157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 167, 
            59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 64, 
            17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 39}, {
            135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {112, 
            143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 191, 
            72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 79, 
            7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 68}, {
            190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {189, 
            118, 84, 69}}]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 1, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 
         10, 11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
         109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 182,
          204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 202, 
         122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169, 93, 
         96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 153, 
         152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146, 104, 
         198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 162, 100,
          144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131, 142, 141, 
         195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 137, 193, 119,
          124, 123, 40}]}}], GraphicsComplexBox[CompressedData["
1:eJxlmgc8lm/Ux21Psh57z8embFG6TmZGmZVSKlHZo5QUqYwyi4ZQUTTsSlZU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      "], {{}, {}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0.5], AbsoluteThickness[1.6], Dashing[{Small, Small}], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
            35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67,
            68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
           84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100}]},
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"gmu", " ", "MZTeV", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
               RowBox[{"12", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"0.00005055895102424578`", " ", 
                 SuperscriptBox["MZTeV", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
               RowBox[{"gmu", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
           "\[Equal]", "0.1`"}]],
        Annotation[#, $CellContext`MZTeV^(-1) (
           Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
            Conjugate[$CellContext`gmu] + 
           0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
            Conjugate[$CellContext`gmu]^(-1) Conjugate[$CellContext`MZTeV]^2) == 
         0.1, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0.5], AbsoluteThickness[1.6], Dashing[{Small, Small}], 
          LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112,
            113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
           126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
           139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
           152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
           165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
           178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
           191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
           204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
           217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
           230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
           243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253}]},
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"gmu", " ", "MZTeV", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
               RowBox[{"12", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"0.00005055895102424578`", " ", 
                 SuperscriptBox["MZTeV", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
               RowBox[{"gmu", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
           "\[Equal]", "0.25`"}]],
        Annotation[#, $CellContext`MZTeV^(-1) (
           Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
            Conjugate[$CellContext`gmu] + 
           0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
            Conjugate[$CellContext`gmu]^(-1) Conjugate[$CellContext`MZTeV]^2) == 
         0.25, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0.5], AbsoluteThickness[1.6], Dashing[{Small, Small}], 
          LineBox[CompressedData["
1:eJwV0VV3DgAAgOFv2jTTOTXdzXS3zZiJMZ3TOd05McYY08x0d3d3xzn+Bx4X
z817+4bGxUdMCgoEAr/5w18CQhCZyEwWspKN7OQgJ8HkIjd5yEs+8lOAghQi
hMIUoSjFKE4JSlKK0pShLOUIpTwVqEglKhNGFapSjerUoCa1qE0d6lKP+jSg
IY1oTBOa0ozmtCCclrSiNW1oSzva04GOdKIzXehKN7rTg570ojd9iCCSvkTR
j/5EM4AYBjKIwQwhlqEMI47hjGAkoxjNGMYyjvFMYCL/R8YzmSlMZRrTmcFM
ZjGbOcxlHgnMZwELWcRilrCUZSxnBStZxWrWsJZ1rGcDiWxkE5vZQhJb2UYy
29lBCjvZRSq72UMae9nHfg5wkEMc5ghHSecYGRznBCc5xWnOcJZznOcCF7nE
Za5wlWtc5wY3ucVt7nCXe9znAQ95xGOe8JRnPOcFL3nFa97wlne85wMf+cRn
vvCVb3znBz/5xT/BX2fl
           "]]},
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"gmu", " ", "MZTeV", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
               RowBox[{"12", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"0.00005055895102424578`", " ", 
                 SuperscriptBox["MZTeV", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
               RowBox[{"gmu", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
           "\[Equal]", "0.5`"}]],
        Annotation[#, $CellContext`MZTeV^(-1) (
           Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
            Conjugate[$CellContext`gmu] + 
           0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
            Conjugate[$CellContext`gmu]^(-1) Conjugate[$CellContext`MZTeV]^2) == 
         0.5, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {GrayLevel[0.5], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwVzlN7FgAAQOFvy7a5bNs2l13L2rJr2bZt27b1D7K17N4u3uc5lyckLCI0
PCgQCETxQDzkEY95wlOe8ZwXvOQVr3nDW97xng9E8ZFPfOYLX/nGd37wk1/8
5g9//w8EBwJBBBON6MQgJrGITRziEo/4JCAhiUhMEpKSjOSkICWpSE0a0pKO
9GQgI5nITAhZyEo2spODnOQiN3nISz7yU4CCFKIwRShKMYpTgpKUojRlKEs5
ylOBilSiMlWoSjWqU4Oa1KI2dahLPerTgIY0ojGhNKEpzWhOC1rSita0oS3t
aE8HOtKJMDrTha50ozs96EkvetOHvoQTQT/6M4CBDGIwQxjKMIYzgpGMYjRj
iGQs4xjPBCYyiclMYSrTmM4MZjKL2cxhLvOYzwIWsojFLGEpy1jOClayitWs
YS3rWM8GNrKJzWxhK9vYzg52sovd7GEv+9jPAQ5yiMMc4SjHOM4JTnKK05zh
LOc4zwUuconLXOEq17jODW5yi9vc4S73uM8/yfV4Bg==
           "]]},
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"gmu", " ", "MZTeV", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}], 
               RowBox[{"12", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"0.00005055895102424578`", " ", 
                 SuperscriptBox["MZTeV", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Conjugate", "[", "MZTeV", "]"}], "2"]}], 
               RowBox[{"gmu", " ", 
                 RowBox[{"Conjugate", "[", "gmu", "]"}]}]]}], "MZTeV"], 
           "\[Equal]", "1.`"}]],
        Annotation[#, $CellContext`MZTeV^(-1) (
           Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
            Conjugate[$CellContext`gmu] + 
           0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
            Conjugate[$CellContext`gmu]^(-1) Conjugate[$CellContext`MZTeV]^2) == 
         1., "Tooltip"]& ]}]}, InsetBox[
     TemplateBox[{"\"HL-LHC\"","\"HE-LHC\"","\"FCC\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Opacity[0.7]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Opacity[0.7]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.3]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.3]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5], 
                    Opacity[0.1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5], 
                    Opacity[0.1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.5]"],
                     Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                     "]"}], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Opacity", "[", "0.7`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.5]"],
                     Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                     "]"}], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.5]"],
                     Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                     "]"}], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.5]"],
                     Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Opacity", "[", "0.1`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "14"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.8, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{Automatic, Automatic},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"\\!\\(\\*SubscriptBox[\\(B\\), \\(s\\)]\\) Mixing\"", 
         RGBColor[1, 0, 0], 14, StripOnInput -> False], TraditionalForm]], {
      20, 0.7}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox["\"Trident\"", BoxRotation -> 1.5707963267948966`], 
         RGBColor[0, 1, 0], 14, StripOnInput -> False], TraditionalForm]], {
      2.5, 4.9}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.5\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {9., 
      4.05}, {Right, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.25\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {
      9, 3.1}, {Right, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.1\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {
      9, 2.}, {Right, Bottom}]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Mu]\[Mu]\\)]\\)\"", 
       TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(Z'\\)]\\) [TeV]\"", 
       TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->{Automatic, 
     Thickness[Large]},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->17,
   Method->{
    "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotLabel->FormBox["\"MDM Model, 95% Sensitivity\"", TraditionalForm],
   PlotRange->{{2., 30}, {0.5, 5.8}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJytmnlYzVv7/3fTbtCwm6OkWUk0SUU+90EkU5JMEUk4kkydY46jMlSmlHCi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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Opacity[0.7]], 
          GraphicsGroup[{
            
            Polygon[{{24, 20, 11}, {8, 5, 6}, {35, 13, 12}, {6, 2, 3}, {30, 
             22, 14}, {37, 36, 8}, {12, 6, 3}, {17, 16, 10}, {11, 2, 1}, {2, 
             6, 5}, {5, 8, 7}, {23, 21, 12}, {38, 37, 15}, {32, 18, 16}, {19, 
             11, 1}, {2, 11, 3}, {26, 12, 3}, {14, 8, 6}, {21, 14, 6}, {28, 
             39, 26}, {34, 27, 20}, {22, 15, 8}, {36, 9, 7}, {12, 21, 6}, {39,
              28, 4}, {25, 24, 19}, {14, 22, 8}, {11, 20, 3}, {20, 27, 3}, {
             13, 23, 12}, {19, 24, 11}, {13, 35, 4}, {24, 29, 20}, {10, 16, 
             9}, {26, 35, 12}, {17, 33, 16}, {16, 18, 9}, {37, 38, 10}, {8, 
             36, 7}, {36, 37, 10}, {9, 36, 10}, {15, 37, 8}, {21, 31, 14}, {
             83, 82, 34}, {35, 39, 4}, {76, 77, 31}, {39, 35, 26}, {62, 57, 
             4}, {50, 72, 15}, {75, 48, 13}, {58, 49, 13}, {64, 65, 28}, {72, 
             73, 15}, {53, 59, 10}, {42, 78, 22}, {56, 62, 4}, {60, 52, 17}, {
             52, 51, 17}, {80, 79, 32}, {27, 26, 3}, {66, 56, 4}, {73, 54, 
             15}, {46, 81, 33}, {40, 69, 29}, {71, 45, 30}, {65, 67, 28}, {49,
              75, 13}}], 
            
            Polygon[{{69, 68, 20, 29}, {55, 40, 29, 24}, {57, 58, 13, 4}, {51,
              46, 33, 17}, {61, 55, 24, 25}, {44, 41, 21, 23}, {45, 42, 22, 
             30}, {48, 44, 23, 13}, {79, 43, 18, 32}, {82, 47, 27, 34}, {54, 
             84, 38, 15}, {74, 80, 32, 16}, {41, 76, 31, 21}, {81, 74, 16, 
             33}, {84, 53, 10, 38}, {67, 66, 4, 28}, {70, 71, 30, 14}, {68, 
             83, 34, 20}, {77, 70, 14, 31}, {59, 60, 17, 10}, {63, 64, 28, 
             26}, {78, 50, 15, 22}, {47, 63, 26, 27}}]}]}, {
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmXecl8URxt99EXtvaBILarAANhRUVESaKF3pJ3fAwXH0chzt4E7AAMGA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             "]], 
            Polygon[CompressedData["
1:eJwtlfnT0FMYxe9zS9qUkl7eNm/hTd7ktRSamCSNZSxJZM36i8jyN4jQIBWV
mUoSaWdSqklhaBFRKaVSSqtI2rT4nDn3hzPPOfd+l3uf+zznVj06uO8zOaU0
BNQFwyKlrgxk4mL0g/BD8A3w84k90O8Tp6DPIB4DR0ATsJGxw8R/w3N65xqe
nwhvDBqCB9D3gxeTx66DdwDT0E3RY8Jr0L/3gbfhr4D58N1gPPwqnj+NWA+8
A14FC5nbA/br38xvh9eB7wWN0L+jA94W3i7725PAQcYOgPrgl+RvT4CfHv7H
G+Da7LV9w/xGPQcOw38Em+G/Kgfwn8B6+M/gEHwVuIl331VO4C2JQ8EljB1D
zwNb0VvAUfhq0IW5c8C45Ge6wc8Dk5PP5AZ4L/Amuhm6tzhxOLoFsSN6Spgf
YOwC9Efws8B+9NxwDpW7L5PXekJ7SF7ze+Ez01k1Krlpit6RnKNdoAF6G/oU
GIF+Gt2FOAI9k/g8ujdxNHo4cRC6Jrzmi7LXqLX9Ay7MXqPW9ldyLTVH/5Fc
Uy3gN2fnbrZyTOyMPqjaAOPQn4Vz+R24mLk+4GzGZqG/ID6H7kGcgV5IfBbd
PVxz/xEng+nwpeBDeM/s3DYHf4drSrW0nvmRRDVMLXEUejnxZTAXviK5Nk6B
Tck1UsmzrbJrcwL4lLkXtEbiWHRreBuwFz4R7FDtobfCTyTXVqA3J9eYaqUO
ektyzahWzs3uDdVMS+09O1ffg1k8PxjdlTgA/TrxKXSncA9OIn4FlsOngm2q
e+Z/U27AdPRt+gexP/pu9RJ8DbwtcXv4HT2rsT9Lz6nX1qHXhs9MZ/UD6Mv7
G8K904p4J3pduFcqiUvBMjBH3gNeCudYudXYAvj12WczDH0XfFO491rru2B1
eO8rQUPm71EPhT3gFvia8FoqiI3R94KqsGfMCdeUaklnWsPckPC3VHNjiyfI
C5Qz9V51du2qB+ehu2f3TgflXHOldtoTq9Dts3tPPa1/7yu50hr6q/aJa9Ht
wmvfLU9J3sOt6FHlLHYle/GZjH2d7MkfqNfR3ybX9FvoTtm9NhL009mGvaaN
8qBcheeWgRuZXxLm6qHR4DWwKLlGr87eo/Ymj2ySvUftTR7xOfG+bC/Vmppl
3yG6O9TTj8NXld7pSHwC/SSohs9k7DH44vBcdalV1ahqUzUrLxsozwh72vHw
mVYUD7s8u6fUSyfBznBPqZeUU+3lCl14ZU9XZt8Jugs0tifscfI25Vx3y2XZ
39IdU5vd0+rl48neN7WsXR6ou+rS7DndWer1T8K13Kd40aKwV8qTcnYNq3bV
03fAb8/2TvVc3ewz01mpJ+tn14hqQx5cL7sn1YvyjJOlpyqLB6XsnlOvyUPm
Ex/KvqtVI/LCBaWX5Iny6o/DXllTvG5a2Etri5fMLt4lT3kE/XC2d+pM5P0z
itfoDtDdV5Fdq7oD/wemEh5h
             "]]}]}, {
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Opacity[0.1]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHv819Mdx/M9H5eo5NaSW0mEXFPu15kxhlkz1zFmthlts9wvoSS5pHRB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             "]], 
            Polygon[CompressedData["
1:eJwtlNdvj2EUx9/0eVwQQiIialaMqhpF/AHGhQs3TYwQq9RuS5fWCoIQI6Qa
lUiERNyI3XJj711iq733DiXC55tzLj75nvM+7+95n/N9zvml5RRk56ckSTIE
InwNSbIPJkJJsIf/0LEwG07APRgPhXAEBvDOFimchDrIgWJ4A31Y34hWwWl4
DJOhDF5BT9Yr0Ep4CgPJt6FbOdhR9DDkwyz4BgcgF+bAW2jH+6vRTbAL+pNv
Rsv5/Xe0BqYohwvQkvWl6DL4AntgAhTBZWjL+qpge6YQN4CFxAXQifgmOgoW
wDlowbNF6GJ4D399LQOastYM8ohHwHNIJ1+HrofqYGcsd0/uu4fFfqbj8BnG
wVB4Amdgrtf0wz2TV3p2CH7DfJgGkW8d87tTDWehe7RvZ8NB+AnzYCrsdk+K
/I7bRPNY3q6EvcF6pMTv+AGcglLvGXlxHl0SzJOG5I1gBvEwaEzcBGYSD3ev
r6BrgnneivySf2sFpJK3jhbXUeN+7wHd/SS45Xekuxnjd3sRXR7sjh95z5V5
z+isD/23pd4rd9xb9Yx6+bbvpZ7WXq/dS+35AQbxznZ0JHyCweQ70NHBankH
072m9qxd9dr1rAN5rdcuTzqSX/e91CNp5Ne8V+SRvHzhdyNPbwSbCc2CelCz
8szvUjOTSd4jWi/uxK9exPXqKeINaD/yvtG81Ez+CTajVd4zqk09rN5VjV3I
m0erbW2wWewcLdZM3oWu0f4L1KO/gs10pfdUb9ayos2azpBB3C3a2TQDmv2X
wc5W4V5+DPZfIk//A7iIn0w=
             "]]}]}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]], 
          
          Line[{19, 1, 2, 5, 7, 9, 18, 43, 79, 80, 74, 81, 46, 51, 52, 60, 59,
            53, 84, 54, 73, 72, 50, 78, 42, 45, 71, 70, 77, 76, 41, 44, 48, 
           75, 49, 58, 57, 62, 56, 66, 67, 65, 64, 63, 47, 82, 83, 68, 69, 40,
            55, 61, 25, 19}]}, {
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]], 
          Line[CompressedData["
1:eJwl01N3XWEYhdFzUttmatu2mdptaiXVb6iR2rZt27ZtpnY7O3oxx/Ou73aP
HRoeGRYRDAQC0VxwnNGhWiAkECjIRfcVLlPf/qm/uMp1rtHU+2/9ww1ucZMw
7wGC3LbvcodmdggxuGc/4D7N7ZjE4qH9mEe0sGMThyf2M57S0o5LPJ7bL3lB
Kzs+CXhlv+E1re2EJOKtHc072tiJScJ7+yMfaGvv0KS6SCvqJ/3CZzrYyUjO
V/s73+ho79QUukSr6FL9wR462V3ozHI7p+YiN+PtmrpC82he8jHRPss5DjLE
2wGtpbXJTx1We4vQyXqebu792lV70J0j9ir6uyf9++bsZaC9Tw+zkn72BD1N
uLs6NajKMm/VdJcO0N2aQ7NTmUpEeZvJIRbT19s4PUU7d3sqsNAupwu0vG7X
sjpfy+g83UYf91jNpqFkpTSlGON9BlncmSlJCUZ7m04md0aKU4xR3qaRwZ2e
ohRhpLeppHOnpTCFGOGtt27VuWyhlz1cTzKMnvZmPcFxNjLY2yadwwYi7fV6
jLUMstfpbBq7m9CINfZRGrqnaANNwyx3Xa1HSlKRmkvB///vX8TpfN0=
           "]]}, {
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]], 
          Line[CompressedData["
1:eJwl0rdWVFEAhtHDMCiKAYyYBTGBCQyIKOaEVj4ABQ+glQEqOkpba3swoijJ
gFlxzAmMmBBRTGB232Wx13f+U8yade/NKt+xbXtSCKGBXbEQdlJJFdXsZR/7
qaGeVhJ00EUf8eQQMphMHoWsZR3r2cBGNrGZUrawlTL+EuIhnNK4phDjrp2k
ydxzXqPN+oee6LftDzpKRzKD6TS5a+E20+w7mqO39Dfd0X+z3+sIzeCmc7Y2
aroOZxg37Cxt0KE6hDQS9lQ9qYN1EKlct6foCV2t77SNSc7XomekXTpRr+o4
ncB4FvPL3UJdRAFv7Z/8oJ5V7t7oFcY6X9ZMzWcB3+35+krn6Wvtp4/jrHT3
Ui8x2vmijtG5zOGbPVtzmUVn9E71gr6I3qvzc/3KeZ5R4u6YfqGOFfZTPccT
lttH9TNHKLYfaysdLLMP6ycOUWS361kesdQ+qL0ciL4v+6GeYabzAx2gA/no
fJr7LLFrtcI3uofdsf/f+T+mg2J/
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[1, 0, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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             "]], 
            Polygon[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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             "]], 
            Polygon[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[0, 1, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
             "]], 
            
            Polygon[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
             57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
             132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
             132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41,
              1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {
             147, 148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 
             160, 55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 
             53, 29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 
             66}, {201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {
             168, 157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 
             167, 59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 
             64, 17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 
             39}, {135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {
             112, 143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 
             191, 72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 
             79, 7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 
             68}, {190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {
             189, 118, 84, 69}}]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 1, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          
          Line[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 10,
            11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
           109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 
           182, 204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 
           202, 122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169,
            93, 96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 
           153, 152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146,
            104, 198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 
           162, 100, 144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131,
            142, 141, 195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 
           137, 193, 119, 124, 123, 40}]}}}], 
      GraphicsComplex[CompressedData["
1:eJxlmgc8lm/Ux21Psh57z8embFG6TmZGmZVSKlHZo5QUqYwyi4ZQUTTsSlZU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       "], {{{}, {}, 
         Tooltip[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            GrayLevel[0.5]], 
           
           Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
            18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.1], 
         Tooltip[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            GrayLevel[0.5]], 
           
           Line[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
            113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
            126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
            139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
            152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
            165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
            178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
            191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
            204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
            217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
            230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
            243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 
            253}]}, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.25], 
         Tooltip[{
           Directive[
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}], 
            GrayLevel[0.5]], 
           Line[CompressedData["
1:eJwV0VV3DgAAgOFv2jTTOTXdzXS3zZiJMZ3TOd05McYY08x0d3d3xzn+Bx4X
z817+4bGxUdMCgoEAr/5w18CQhCZyEwWspKN7OQgJ8HkIjd5yEs+8lOAghQi
hMIUoSjFKE4JSlKK0pShLOUIpTwVqEglKhNGFapSjerUoCa1qE0d6lKP+jSg
IY1oTBOa0ozmtCCclrSiNW1oSzva04GOdKIzXehKN7rTg570ojd9iCCSvkTR
j/5EM4AYBjKIwQwhlqEMI47hjGAkoxjNGMYyjvFMYCL/R8YzmSlMZRrTmcFM
ZjGbOcxlHgnMZwELWcRilrCUZSxnBStZxWrWsJZ1rGcDiWxkE5vZQhJb2UYy
29lBCjvZRSq72UMae9nHfg5wkEMc5ghHSecYGRznBCc5xWnOcJZznOcCF7nE
Za5wlWtc5wY3ucVt7nCXe9znAQ95xGOe8JRnPOcFL3nFa97wlne85wMf+cRn
vvCVb3znBz/5xT/BX2fl
            "]]}, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 0.5], 
         Tooltip[{
           Directive[
            AbsoluteThickness[1.6], 
            GrayLevel[0.5]], 
           Line[CompressedData["
1:eJwVzlN7FgAAQOFvy7a5bNs2l13L2rJr2bZt27b1D7K17N4u3uc5lyckLCI0
PCgQCETxQDzkEY95wlOe8ZwXvOQVr3nDW97xng9E8ZFPfOYLX/nGd37wk1/8
5g9//w8EBwJBBBON6MQgJrGITRziEo/4JCAhiUhMEpKSjOSkICWpSE0a0pKO
9GQgI5nITAhZyEo2spODnOQiN3nISz7yU4CCFKIwRShKMYpTgpKUojRlKEs5
ylOBilSiMlWoSjWqU4Oa1KI2dahLPerTgIY0ojGhNKEpzWhOC1rSita0oS3t
aE8HOtKJMDrTha50ozs96EkvetOHvoQTQT/6M4CBDGIwQxjKMIYzgpGMYjRj
iGQs4xjPBCYyiclMYSrTmM4MZjKL2cxhLvOYzwIWsojFLGEpy1jOClayitWs
YS3rWM8GNrKJzWxhK9vYzg52sovd7GEv+9jPAQ5yiMMc4SjHOM4JTnKK05zh
LOc4zwUuconLXOEq17jODW5yi9vc4S73uM8/yfV4Bg==
            
            "]]}, $CellContext`MZTeV^(-1) (
            Rational[1, 12] $CellContext`gmu $CellContext`MZTeV Pi^(-1) 
             Conjugate[$CellContext`gmu] + 
            0.00005055895102424578 $CellContext`gmu^(-1) $CellContext`MZTeV^3 
             Conjugate[$CellContext`gmu]^(-1) 
             Conjugate[$CellContext`MZTeV]^2) == 1.]}}]}, {Epilog -> {
        Inset[
         Style["\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing", 
          RGBColor[1, 0, 0], 14], {20, 0.7}, {Left, Bottom}], 
        Inset[
         Style[
          Rotate["Trident", Rational[1, 2] Pi], 
          RGBColor[0, 1, 0], 14], {2.5, 4.9}, {Left, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.5\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {9., 4.05}, {Right, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {9, 3.1}, {Right, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {9, 2.}, {Right, Bottom}]}, DisplayFunction -> 
      Identity, AspectRatio -> 1, Axes -> {False, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)", None}, {
        "\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> {Automatic, 
        Thickness[Large]}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> 17, 
      Method -> {
       "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
        "AxesInFront" -> True}, PlotLabel -> "MDM Model, 95% Sensitivity", 
      PlotRange -> {{2., 30}, {0.5, 5.8}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Opacity[0.7]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0.5], 
         Opacity[0.1]]}, {"HL-LHC", "HE-LHC", "FCC"}, LegendMarkers -> None, 
       LabelStyle -> 14, LegendLayout -> "Column"]], {0.8, 0.85}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.745266452008169*^9, 3.745266603553087*^9, {3.745266709447957*^9, 
   3.745266722916091*^9}, {3.745266753022352*^9, 3.745266759387398*^9}, 
   3.745266831127357*^9, {3.7452676583386383`*^9, 3.745267675137034*^9}, 
   3.745519547113312*^9, 3.7455201894196568`*^9, 3.7455202196711397`*^9, {
   3.74552027856804*^9, 3.745520330551373*^9}, 3.745520362671929*^9, {
   3.7455209848387833`*^9, 3.7455210274020348`*^9}, {3.7455214331367407`*^9, 
   3.745521438928136*^9}, {3.745551026497284*^9, 3.745551076883226*^9}, {
   3.745723223772574*^9, 3.7457232683191423`*^9}, {3.745723395427341*^9, 
   3.7457234081380987`*^9}, {3.745725675703134*^9, 3.7457256840870743`*^9}, 
   3.745725714613792*^9, 3.745726130391531*^9, {3.7457389731657553`*^9, 
   3.7457389840643806`*^9}, 3.745739041485339*^9, {3.745788337379229*^9, 
   3.745788377670869*^9}, {3.745788949808258*^9, 3.745788963611413*^9}, 
   3.745820015380376*^9, {3.745842270629923*^9, 3.745842297041341*^9}, 
   3.745845267424592*^9, 3.745845370654784*^9, 3.7458455996439133`*^9, 
   3.7458458066194677`*^9, 3.7458458963264103`*^9, {3.7458459554567738`*^9, 
   3.74584598594022*^9}, {3.745873140675215*^9, 3.745873150399287*^9}, {
   3.745873185640586*^9, 3.745873192328891*^9}, 3.7458733639843893`*^9, 
   3.745873394160864*^9, {3.745873535384404*^9, 3.745873556071553*^9}, {
   3.74587362932654*^9, 3.74587369550244*^9}, {3.7458737366977987`*^9, 
   3.745873742499638*^9}, 3.7458739092526093`*^9, 3.745873941751697*^9, {
   3.745873978130101*^9, 3.745874020036352*^9}, {3.745875428547226*^9, 
   3.74587545747295*^9}, 3.745875925911335*^9, 3.745875976200481*^9, {
   3.745876012131852*^9, 3.745876110402754*^9}, {3.745876177920602*^9, 
   3.745876286823909*^9}, 3.746125161242115*^9, {3.746125195101994*^9, 
   3.746125216591941*^9}, 3.746125645318473*^9, 3.74612602413971*^9, {
   3.746126077648529*^9, 3.746126147252839*^9}, 3.7461272206432667`*^9, {
   3.746127313745226*^9, 3.746127387962913*^9}, 3.746127419601191*^9, 
   3.746127780352015*^9, {3.746418678744214*^9, 3.746418702280077*^9}, {
   3.7464187841740093`*^9, 3.746418825966639*^9}, 
   3.7464188569271917`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData["\<\"combMDM.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.745266452008169*^9, 3.745266603553087*^9, {3.745266709447957*^9, 
   3.745266722916091*^9}, {3.745266753022352*^9, 3.745266759387398*^9}, 
   3.745266831127357*^9, {3.7452676583386383`*^9, 3.745267675137034*^9}, 
   3.745519547113312*^9, 3.7455201894196568`*^9, 3.7455202196711397`*^9, {
   3.74552027856804*^9, 3.745520330551373*^9}, 3.745520362671929*^9, {
   3.7455209848387833`*^9, 3.7455210274020348`*^9}, {3.7455214331367407`*^9, 
   3.745521438928136*^9}, {3.745551026497284*^9, 3.745551076883226*^9}, {
   3.745723223772574*^9, 3.7457232683191423`*^9}, {3.745723395427341*^9, 
   3.7457234081380987`*^9}, {3.745725675703134*^9, 3.7457256840870743`*^9}, 
   3.745725714613792*^9, 3.745726130391531*^9, {3.7457389731657553`*^9, 
   3.7457389840643806`*^9}, 3.745739041485339*^9, {3.745788337379229*^9, 
   3.745788377670869*^9}, {3.745788949808258*^9, 3.745788963611413*^9}, 
   3.745820015380376*^9, {3.745842270629923*^9, 3.745842297041341*^9}, 
   3.745845267424592*^9, 3.745845370654784*^9, 3.7458455996439133`*^9, 
   3.7458458066194677`*^9, 3.7458458963264103`*^9, {3.7458459554567738`*^9, 
   3.74584598594022*^9}, {3.745873140675215*^9, 3.745873150399287*^9}, {
   3.745873185640586*^9, 3.745873192328891*^9}, 3.7458733639843893`*^9, 
   3.745873394160864*^9, {3.745873535384404*^9, 3.745873556071553*^9}, {
   3.74587362932654*^9, 3.74587369550244*^9}, {3.7458737366977987`*^9, 
   3.745873742499638*^9}, 3.7458739092526093`*^9, 3.745873941751697*^9, {
   3.745873978130101*^9, 3.745874020036352*^9}, {3.745875428547226*^9, 
   3.74587545747295*^9}, 3.745875925911335*^9, 3.745875976200481*^9, {
   3.745876012131852*^9, 3.745876110402754*^9}, {3.745876177920602*^9, 
   3.745876286823909*^9}, 3.746125161242115*^9, {3.746125195101994*^9, 
   3.746125216591941*^9}, 3.746125645318473*^9, 3.74612602413971*^9, {
   3.746126077648529*^9, 3.746126147252839*^9}, 3.7461272206432667`*^9, {
   3.746127313745226*^9, 3.746127387962913*^9}, 3.746127419601191*^9, 
   3.746127780352015*^9, {3.746418678744214*^9, 3.746418702280077*^9}, {
   3.7464187841740093`*^9, 3.746418825966639*^9}, 3.74641885743452*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.741072756444516*^9, 3.741072765999745*^9}, {
   3.7410731728288*^9, 3.741073182254222*^9}, {3.741073229189128*^9, 
   3.741073280509727*^9}, {3.741073449248231*^9, 3.741073458629998*^9}, {
   3.741348608403174*^9, 3.741348612721161*^9}, {3.741364003704373*^9, 
   3.741364013808655*^9}, {3.741431838822839*^9, 3.741431847846627*^9}, {
   3.745521446079074*^9, 3.745521459284732*^9}, {3.7457233761771708`*^9, 
   3.745723378774808*^9}, {3.7457261059680767`*^9, 3.745726117903899*^9}, {
   3.7457261627966223`*^9, 3.745726170008116*^9}, 3.745739027124261*^9}]
},
WindowSize->{1366, 704},
WindowMargins->{{53, Automatic}, {Automatic, 143}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1505, 23, 148, "Input"],
Cell[2066, 45, 397, 13, 90, "Text"],
Cell[CellGroupData[{
Cell[2488, 62, 36789, 876, 6872, "Input"],
Cell[39280, 940, 2298, 34, 82, "Message"],
Cell[41581, 976, 2298, 34, 82, "Message"],
Cell[43882, 1012, 2295, 34, 82, "Message"],
Cell[46180, 1048, 2226, 33, 80, "Message"],
Cell[48409, 1083, 267611, 4597, 836, 168035, 2968, "CachedBoxData", \
"BoxData", "Output"],
Cell[316023, 5682, 2186, 30, 92, "Output"]
}, Open  ]],
Cell[318224, 5715, 606, 8, 63, "Input"]
}
]
*)



==> anc/combMUM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    205951,       3730]
NotebookOptionsPosition[    205259,       3705]
NotebookOutlinePosition[    205594,       3720]
CellTagsIndexPosition[    205551,       3717]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.74098198696091*^9, 3.7409820892787743`*^9}, {
   3.74098212040742*^9, 3.740982120570292*^9}, 3.7409822470537863`*^9, {
   3.74098230149044*^9, 3.740982306727195*^9}, {3.7409823390099154`*^9, 
   3.7409824341466293`*^9}, {3.7409824904999323`*^9, 3.740982537483736*^9}, {
   3.740982629032275*^9, 3.740982634280072*^9}, {3.7409828605320807`*^9, 
   3.740982902214076*^9}, {3.740983167200303*^9, 3.740983168384033*^9}, {
   3.740983269828093*^9, 3.740983371017276*^9}, {3.7409834119800987`*^9, 
   3.740983524980793*^9}, {3.740983670784134*^9, 3.7409836921707907`*^9}, 
   3.740983804446335*^9, {3.740984013143999*^9, 3.740984015296726*^9}, 
   3.7409847327975903`*^9, {3.740984927942854*^9, 3.740984951646164*^9}, {
   3.740985179164291*^9, 3.740985233636484*^9}, {3.74098531711862*^9, 
   3.740985363748596*^9}, {3.740985402602755*^9, 3.740985408035615*^9}, 
   3.740988678733602*^9, {3.7409887407450953`*^9, 3.740988851648501*^9}, {
   3.740988902224557*^9, 3.740989030368925*^9}, {3.740989095236187*^9, 
   3.740989103431209*^9}, {3.740989149738598*^9, 3.740989151850143*^9}, {
   3.740989219032391*^9, 3.740989306226818*^9}, 3.740989386920701*^9, {
   3.740989495019888*^9, 3.740989536305361*^9}, {3.741072825400515*^9, 
   3.741072829209035*^9}, {3.741348713469698*^9, 3.741348736732337*^9}}],

Cell[TextData[{
 "Recall that we require the relationship ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "\[Mu]\[Mu]"], 
     SubscriptBox["g", "bs"]}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MZ", 
       RowBox[{"31", "TeV"}]], ")"}], "2"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.741361852754982*^9, 3.7413618920682287`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabledata100", "=", 
     RowBox[{"Import", "[", "\"\<100TeVMUM_edit.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datafn100", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"tabledata100", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "To", " ", "stop", " ", "plotting", " ", "contours", " ", "below", " ", 
      "Bs"}], "-", 
     RowBox[{"mixing", " ", "region"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn200", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"datafn100", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "&&", " ", 
      RowBox[{
       RowBox[{"y", "/", "x"}], ">", 
       RowBox[{"1", "/", "6490"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tabledata27", "=", 
     RowBox[{"Import", "[", "\"\<27TeVMUM.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datafn27", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"tabledata27", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "To", " ", "stop", " ", "plotting", " ", "contours", " ", "below", " ", 
      "Bs"}], "-", 
     RowBox[{"mixing", " ", "region"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"datafn54", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"datafn27", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "&&", " ", 
      RowBox[{
       RowBox[{"y", "/", "x"}], ">", 
       RowBox[{"1", "/", "6490"}]}], " ", "&&", " ", 
      RowBox[{"y", " ", "<", " ", "2.5"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{"1", "/", "6.49"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LenzApprox", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], "<", 
         RowBox[{
          RowBox[{"1", "/", "6.49"}], "*", 
          RowBox[{"(", 
           RowBox[{"600", "/", "148"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Blue"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Neutrino", " ", "Trident", " ", "production"}], ",", " ", 
     RowBox[{"from", " ", "1803.04430"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TridentRegion", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gmumu", "/", "mzp"}], ">", 
         RowBox[{"1", "/", "0.39"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.1", ",", "31"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.1", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Green"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Gamma_Z", "=", 
     RowBox[{"2.", "*", 
      RowBox[{"gmu", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"MZp", "/", "24"}], "/", "Pi"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tenthwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quarterwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.25", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"halfwidth", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.5", ">", 
         RowBox[{"2", 
          RowBox[{
           SuperscriptBox["gmumu", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"24", "\[Pi]"}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "0.0", ",", "32"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.0", ",", "6.0"}], "}"}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Thin", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.0", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LimitPlot100TeV", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"datafn54", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], 
          ">", "2"}], ",", 
         RowBox[{
          RowBox[{"datafn200", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "3"], "*", "mzp"}], ",", "gmumu"}], "]"}], 
          ">", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mzp", ",", "2.0", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gmumu", ",", "0.5", ",", "5.0"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Thick"}], "}"}]}], ",", " ", 
       RowBox[{"LabelStyle", "\[Rule]", "17"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)\>\""}], "}"}]}], 
       ",", 
       RowBox[{"PlotLabel", "\[Rule]", "\"\<MUM Model, 95% Sensitivity\>\""}],
        ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Blue", ",", 
            RowBox[{"Opacity", "[", "0.3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Gray", ",", 
            RowBox[{"Opacity", "[", "0.1", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"BoundaryStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Gray"}], "}"}]}], ",", 
       RowBox[{"PlotLegends", "->", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"LineLegend", "[", 
           RowBox[{"Automatic", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<HE-LHC\>\"", ",", "\"\<FCC\>\""}], "}"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.70", ",", "0.9"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FinalPlot", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "LimitPlot100TeV", ",", "BRegion", ",", "LenzApprox", ",", 
      "TridentRegion", ",", "tenthwidth", ",", "quarterwidth", ",", 
      "halfwidth", ",", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing\>\"", ",", "Red", 
             ",", "14"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "0.7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Rotate", "[", 
              RowBox[{"\"\<Trident\>\"", ",", 
               RowBox[{"Pi", "/", "2"}]}], "]"}], ",", "Green", ",", "14"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2.5", ",", "4.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.5\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"30.3", ",", "4.05"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"30.3", ",", "3.1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)\>\"", ",", "Gray", ",", 
             "12"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"30.3", ",", "2.0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<combMUM.pdf\>\"", ",", "FinalPlot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.740989562080646*^9, 3.740989606862122*^9}, {
   3.7409896454816103`*^9, 3.7409898352567673`*^9}, {3.740989881307261*^9, 
   3.740989888226603*^9}, {3.740990277288301*^9, 3.7409906911856956`*^9}, {
   3.740990801868626*^9, 3.74099097805184*^9}, {3.740991187823945*^9, 
   3.740991205426662*^9}, {3.74099132267339*^9, 3.740991392515757*^9}, {
   3.740991682369567*^9, 3.7409919692755623`*^9}, {3.740992001230236*^9, 
   3.74099209120514*^9}, {3.740992144893557*^9, 3.7409921459704733`*^9}, {
   3.740992218541564*^9, 3.7409923881683187`*^9}, {3.740992442487705*^9, 
   3.740992454642949*^9}, {3.740994189840678*^9, 3.740994360295323*^9}, {
   3.7409943996868753`*^9, 3.740994434454376*^9}, {3.7409944861085453`*^9, 
   3.740994723830886*^9}, {3.740994874009605*^9, 3.7409948775400467`*^9}, {
   3.741066185694469*^9, 3.741066211436887*^9}, {3.741066273881919*^9, 
   3.741066309193383*^9}, {3.741066340635614*^9, 3.741066365535632*^9}, {
   3.7410664135294333`*^9, 3.741066452535541*^9}, {3.741066515965582*^9, 
   3.741066607387931*^9}, {3.741066679941236*^9, 3.741066680106615*^9}, {
   3.741066777909347*^9, 3.741066834839409*^9}, {3.741066932986394*^9, 
   3.741066936784102*^9}, {3.741071505606716*^9, 3.741071511462782*^9}, {
   3.741071601217081*^9, 3.7410716292268267`*^9}, {3.741071662660809*^9, 
   3.741071712256955*^9}, {3.741071762117959*^9, 3.741071841270246*^9}, {
   3.741071891416271*^9, 3.741071964601211*^9}, {3.74107202358374*^9, 
   3.7410721083532753`*^9}, {3.741072168822629*^9, 3.741072182467442*^9}, {
   3.7410722223159227`*^9, 3.7410723189521217`*^9}, {3.741072423296954*^9, 
   3.7410726658696413`*^9}, {3.741072712975526*^9, 3.741072720024846*^9}, {
   3.741072800627102*^9, 3.741072806453053*^9}, {3.741073147203783*^9, 
   3.7410731496664953`*^9}, {3.741073441476657*^9, 3.741073444309513*^9}, {
   3.7411468306090927`*^9, 3.741146933137642*^9}, {3.7411471033314047`*^9, 
   3.7411471347843113`*^9}, {3.741348899621533*^9, 3.741349041767564*^9}, {
   3.741349243291206*^9, 3.741349268840064*^9}, {3.741350983272436*^9, 
   3.741351212618011*^9}, {3.7413569571136837`*^9, 3.741357008841742*^9}, {
   3.741357068368729*^9, 3.741357111283761*^9}, {3.741357155425332*^9, 
   3.7413571857679977`*^9}, {3.741357388309396*^9, 3.741357411197753*^9}, {
   3.7413601436792507`*^9, 3.741360178443017*^9}, {3.741360320647303*^9, 
   3.7413603552249727`*^9}, {3.741360422057741*^9, 3.7413604524011602`*^9}, {
   3.741360506049357*^9, 3.741360508622017*^9}, 3.7413609477860203`*^9, {
   3.741361044667345*^9, 3.741361240567244*^9}, {3.7413612815869226`*^9, 
   3.741361373651929*^9}, {3.741361803728437*^9, 3.7413618223524437`*^9}, {
   3.7413621322967043`*^9, 3.741362315674411*^9}, {3.7413639933956833`*^9, 
   3.741363993471458*^9}, {3.741431461757185*^9, 3.741431776360444*^9}, {
   3.745265013276493*^9, 3.745265151522753*^9}, {3.7452660050360327`*^9, 
   3.745266049769165*^9}, {3.745266080026016*^9, 3.745266098036756*^9}, {
   3.745266337409094*^9, 3.745266338026462*^9}, {3.745266397402835*^9, 
   3.7452664515852337`*^9}, {3.7452666006500607`*^9, 3.745266603072995*^9}, {
   3.7452666838406553`*^9, 3.745266722322981*^9}, {3.745266752545648*^9, 
   3.745266758910447*^9}, {3.745266828391328*^9, 3.745266830147311*^9}, {
   3.7452676569282417`*^9, 3.7452676744297867`*^9}, {3.7455201852849083`*^9, 
   3.74552018585658*^9}, {3.745520361511393*^9, 3.745520361858288*^9}, {
   3.745520982108136*^9, 3.745521026701325*^9}, {3.745521429464245*^9, 
   3.7455214385171137`*^9}, {3.7455510256270933`*^9, 3.745551075593158*^9}, {
   3.745614792365357*^9, 3.745614792929503*^9}, {3.745723221100335*^9, 
   3.74572326677007*^9}, {3.745723390102804*^9, 3.74572340469733*^9}, 
   3.745725639515215*^9, {3.7457256710254908`*^9, 3.745725708592526*^9}, {
   3.745738969828793*^9, 3.7457389709642477`*^9}, {3.7457390303523912`*^9, 
   3.745739047603804*^9}, {3.745788327756624*^9, 3.745788333165501*^9}, 
   3.745788371733117*^9, {3.745788940094926*^9, 3.7457889714302883`*^9}, {
   3.745819984473106*^9, 3.7458200048240957`*^9}, {3.745842255232305*^9, 
   3.745842287608903*^9}, {3.745845057583412*^9, 3.745845147594912*^9}, {
   3.7458451853231363`*^9, 3.7458452599043703`*^9}, {3.745845327096012*^9, 
   3.7458453539978733`*^9}, {3.745845444331202*^9, 3.7458454540412416`*^9}, {
   3.745845583728271*^9, 3.745845591504239*^9}, {3.746127474430499*^9, 
   3.746127478589635*^9}, {3.746127530584259*^9, 3.7461276439185057`*^9}, {
   3.746127740222748*^9, 3.7461277533211718`*^9}, {3.746127812707107*^9, 
   3.746127814772799*^9}, {3.746418902287568*^9, 3.746418936196826*^9}, {
   3.747619364179782*^9, 3.747619365767289*^9}, {3.7476194540168953`*^9, 
   3.74761947868193*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3473.6855290858725`\
\\\", \\\",\\\", \\\"0.5000002368421053`\\\"}], \\\"}\\\"}]\\) lies outside \
the range of data in the interpolating function. Extrapolation will be \
used.\"",2,30,5,21173198420560104859,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745845264507614*^9, 3.745845365347928*^9, 3.7458455951626873`*^9, 
   3.745846053598342*^9, {3.746127489990095*^9, 3.74612749935128*^9}, {
   3.746127564839768*^9, 3.746127581242682*^9}, 3.746127645021555*^9, 
   3.746127754230557*^9, 3.746127815930725*^9, {3.746418913377057*^9, 
   3.74641893701912*^9}, 3.747619382558074*^9, 3.7476194793853827`*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"3473.6855290858725`\
\\\", \\\",\\\", \\\"0.5000002368421053`\\\"}], \\\"}\\\"}]\\) lies outside \
the range of data in the interpolating function. Extrapolation will be \
used.\"",2,30,6,21173198420560104859,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745845264507614*^9, 3.745845365347928*^9, 3.7458455951626873`*^9, 
   3.745846053598342*^9, {3.746127489990095*^9, 3.74612749935128*^9}, {
   3.746127564839768*^9, 3.746127581242682*^9}, 3.746127645021555*^9, 
   3.746127754230557*^9, 3.746127815930725*^9, {3.746418913377057*^9, 
   3.74641893701912*^9}, 3.747619382558074*^9, 3.74761947940168*^9}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"4947.369584487534`\\\", \\\",\\\", \\\"0.5000002368421053`\\\"}], \
\\\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,30,7,21173198420560104859,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745845264507614*^9, 3.745845365347928*^9, 3.7458455951626873`*^9, 
   3.745846053598342*^9, {3.746127489990095*^9, 3.74612749935128*^9}, {
   3.746127564839768*^9, 3.746127581242682*^9}, 3.746127645021555*^9, 
   3.746127754230557*^9, 3.746127815930725*^9, {3.746418913377057*^9, 
   3.74641893701912*^9}, 3.747619382558074*^9, 3.747619479424909*^9}],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,30,8,21173198420560104859,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.745267675083213*^9, 3.745519547015902*^9, 3.745520189411283*^9, 
   3.745520219653236*^9, {3.745520278529778*^9, 3.745520330491461*^9}, 
   3.74552036266234*^9, {3.745520984829562*^9, 3.7455210273946877`*^9}, {
   3.7455214330746927`*^9, 3.745521438918895*^9}, {3.745551026471879*^9, 
   3.745551076821981*^9}, {3.745723222861197*^9, 3.7457232679389668`*^9}, {
   3.745723395059513*^9, 3.7457234077662497`*^9}, {3.745725675007189*^9, 
   3.745725709466928*^9}, 3.745726124835421*^9, {3.745738972340672*^9, 
   3.745738978930612*^9}, 3.745739036418614*^9, {3.745788336591748*^9, 
   3.745788372621746*^9}, {3.745788944630926*^9, 3.745788958479624*^9}, 
   3.745820010205847*^9, {3.745842270325431*^9, 3.745842291834672*^9}, 
   3.745845264507614*^9, 3.745845365347928*^9, 3.7458455951626873`*^9, 
   3.745846053598342*^9, {3.746127489990095*^9, 3.74612749935128*^9}, {
   3.746127564839768*^9, 3.746127581242682*^9}, 3.746127645021555*^9, 
   3.746127754230557*^9, 3.746127815930725*^9, {3.746418913377057*^9, 
   3.74641893701912*^9}, 3.747619382558074*^9, 3.7476194794350243`*^9}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJyFmXk8lXkXwK99uQuJcOlaQvblcrVMeU5ZMkyS0Wgx5h1FZUtSYUpaLGMX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      "], {{
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.3], EdgeForm[
         None], GraphicsGroupBox[{
           PolygonBox[{{7, 3, 2}, {9, 6, 2}, {5, 4, 1}, {3, 5, 1}, {10, 5, 
            3}, {20, 23, 4}, {7, 8, 3}, {36, 14, 4}, {37, 20, 4}, {6, 7, 2}, {
            21, 13, 1}, {22, 15, 1}, {29, 17, 2}, {13, 16, 1}, {17, 27, 2}, {
            33, 32, 9}, {24, 29, 2}, {12, 31, 8}, {15, 21, 1}, {35, 34, 10}, {
            19, 36, 4}, {14, 37, 4}}], 
           PolygonBox[{{34, 18, 5, 10}, {23, 22, 1, 4}, {30, 35, 10, 3}, {32, 
            11, 6, 9}, {31, 30, 3, 8}, {18, 19, 4, 5}, {16, 25, 3, 1}, {27, 
            33, 9, 2}, {28, 12, 8, 7}, {26, 28, 7, 6}, {25, 24, 2, 3}}]}]}, 
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[None],
          GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHm812MWx5/zUyHLILJVSuq2SbdCIUtqZK1JzIyEqRCVsmSbsaUSlS1Z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            "]], PolygonBox[CompressedData["
1:eJwtlVeslUUUhWf/QASBCAE0oV6J4YEajPRLt2GioRfhQTTRIMWCiFRBLqIg
Remh9y5NisZoFARCky4CFxVRQjAIiAIC4reyzsPKXmvmn3P27Nnl4Rdf6zgg
Syl9AIqCuZFSaxZqYEeiK8IXw2fAV4LZ8LqsXYa/C86jfwWfw78A78Hz2a+M
HYyeiq2NvggfAaagW6KrY4fpf7HN0VWx76DHYmuiz8OHgJHoZuiK2LfRS7GV
0KfgZ8AMdCv0I9jh6IXYeuir8gXMRDdBl8L2QF/BXgM74YPAUfgesAr+KfgY
3pjvi2M7oD/T/4PJ8CXgcXgd9v+AdwRb0VtALZ0FTeA12D+XvPYk+ghYB38e
5LG3Cj0Tvg+00lnWLsCbg3nopugy2N7ojdhGYKLuBgbAb4O98P2gBfy3cOwb
gQ/hDfWg2DaYTtg3wAT4AtAV/if4Br4D/AQvxfdH4ePBCfRT4CV4gd4Y/hj7
N+ENwTa9F5gKXwYeYG9w+O7LwaPoYehp8OtgKLwCayfh9cEYdAP0HXg+mKj7
oYti26H3Yg+DtfDV4E14N7A4OQbdlQdginJBPoVjpNjojvlhH+WbvjkE3wDm
w9eAkpljoljoztfDOaFc+A6UZn8TehH8GPg5HCPFZgvoA6+SOfdGg8bhHFFu
TALV2euAnqfYJt+lPZibfCflxlt6k+QcUS5NC9eGckq53zL8lqoB+d4g/N+6
g2L7V9hXxXhQOCaKhXK0DOe3h9/ieLIv7cCcZJ++hx8E/ZPXzsL3gVfhm0Eh
fHWYbwLr4Wt0x+Q76Ntj4VrRmZU6G+4Nyuld4RpU7a0Ai+RrmKuH7IcfALPh
fZNz7U44l5Vzx+Fnwv+t3+8Mvwy+To6ZamkBGJVcU6qd98O9QjW0G16VtUK9
FfgF/XTufqpx5X4X8G1yDWwO14RqQW/+LPwC+BLeVm8WzknlonyWLyfB+mSf
bsD/CX/7VbLvqqGCXPx+gP+oHEw+8xz8YvjbZ8DdcM4oVw6AU3o7cBa+EVRj
ry96TPLaK/BbYHpyDIqzfx/op9iAh+APZu6VqrlzfFsWfUK1C35HvwD2JN/x
73APUu/Rmnp5L7A7uaer1/QP9yr1nH7wf8PzQj4V4bezzG95CJSHl8tc6/rP
EvD7M/umnNvB2ZfDs0N3UG0PDNeOarxH2Gf5ugtcDee0clk9W74Nz/UX+ajc
LMzli3L0Evy/cCzHJcdeNa1a1hssC8dYsVWOaNbNCfdazbzXQWLtYMrNRHix
zHdTjDVb1NPVyzVjNOtGh3uZZp5m2bhw79VMa4GeEO5teeHePj/cO9TjNcuW
YE8nzzTNuhHhXquZp9nZNpwrmqGavU+EZ49m8L3wnXVX+azZOjk8uzRjNftm
hWe5ZqB6b0F41qoHV85cM6oV+TAk/AaKvXq8Zuv08OzUjNUsGBWe7ZoJeoue
4V6vN9HsGY8eCtcM0iz9JDybNVPV6yeFZ796/ke5GOXlzvwPmlskRA==
            
            "]]}]}, {}, {}, {}, {}, {}}, {
        {GrayLevel[0.5], AbsoluteThickness[1.6], 
         LineBox[{26, 6, 11, 32, 33, 27, 17, 29, 24, 25, 16, 13, 21, 15, 22, 
          23, 20, 37, 14, 36, 19, 18, 34, 35, 30, 31, 12, 28, 26}]}, 
        {GrayLevel[0.5], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1GWUlVUAhtFLK41Kd82IgIQ0AoMo3YiUSEl3g9IhoXR3l3Qq0g3SSLfS
3SDN/hY/9jznPfPNmrnr3jVp67eu3CpSKBRK6MsgDSOcrVR1d4/vWMkK4kQO
hU7pCZZ6poCe5C7f0oEwz+TX1ayhC3HdddZ4+qfG1wf6kPs85hE/k9P3vqCW
cze+5xKXuUJh1lGEzzzXX+vwC5ntCH1CXa5yjXIU5SnPuM4NyvMVmyhGFj8/
Sn9kNFntr3UL3/C5PUEbsY2JPKcx/9OEmyTx3DQ9QnGy2dN1JzuYQVJ3MzWZ
NtP5wd/iPE/PsIA0dkt9SfBGvaIExznLMSpQkn/ZQ2t28w9H2ct5fuccC4P3
jooc5m8WkdbvWqz72UdpIruLQiSiEZUy7mPoB0QnJh9S1v0BDrKE7O5KaSXS
Ob/WN9ziLZWDD577NvqCFtwhh7vb2pzUznP1NHNIZe/SFDpLk+tsTalNdSoF
nKfodiYF77s9WRsynvz2ON3KGCLssdqAkeSzR+hmhgWfM3u41mcoee0hupFf
g8+j/ZvWYzB57EG6gQEUsgfqD/Qjt91X19ObL+0+Wpte5LJ76l90p6DdQ2uS
yDkxCfnJXsvHzp/wEQn4z10NupLJLqR/BL+HT+1OWp2OhNsFdVXwuslot9dq
tCODnVeXB6+L9HZbrUIs59hccL4YvC6WcSj4jIXe/z95B1QriVc=
          "]]}}}], 
     GraphicsComplexBox[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG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      "], {{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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            "]], 
           PolygonBox[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
            
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[1, 0, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh
hBkfZf9oyEyiZBlLaGKsY2nPMklpJqqvOee97s7p8wfnOgf3c13PfT/P731z
m/XluDl6Ojo6Axt/++fPTW5Z+fXJHxR10chbyTvOKjc2HPHsmmcs4M8GRawI
KbeRXC7cp1xb4CTZt3Xh7oRlGsk1LmfM+5/xkJzuHBtZXtNOcqh6ekWiX0fJ
vZ28gweFekr+Jk63rGaat+QnJgvcRtV1ldxvQ37Q/t0+kncb999c26+H5LqY
g9fG/OEreXpLK/2DK/0kn4sO61Pn2luyi6pw8fjzfZrW/zbgSOrMfpKfG54p
bGjoL5le4TEhE638H8peML1gesH0gukF0wumF0wvmF4wvWB6wfSC6QXTC6YX
TC+5vrYXTC+YXvdffRv+xLpE9oLpBdMLphdML5heML1gesH0gukF0wumF0wv
mF4wvWB6yfW1vWB6wfQKje3ULmhVhewF0wumF0wvmF4wvWB6wfSC6QXTC6YX
TC+YXjC9YHrB9JLra3vB9GreZ73rlvhBodWyD0wfmD4wfWD6wPSB6QPTB6YP
TB+YPjB9YPrA9IHpI9fX9oHpA9Nny8na954htbIPTB+YPjB9YPrA9IHpA9MH
pg9MH5g+MH1g+sD0gekj19f2gekD02ev/6yZjvMbZB+YPjB9YPrA9IHpA9MH
pg9MH5g+MH1g+sD0gekD00eur+0D06d5j0mvC2ev8tYT9IDpAdMDpgdMD5ge
MD1gesD0gOkB0wOmB0wPmB5yfW0PmB4wPaadcdy+7IiB7AHTA6YHTA+YHjA9
YHrA9IDpAdMDpgdMD5geMD3k+toeMD1gesxaNfLGgvZGsgdMD5geMD1gesD0
gOkB0wOmB0wPmB4wPWB6wPSQ62t7wPRo7v/ZiCid4P0tpT+MP4w/jD+MP4w/
jD+MP4w/jD+MP4w/jL9cX+sP4w/jv8gurfskjan0h/GH8Yfxh/GH8Yfxh/GH
8Yfxh/GH8Yfxl+tr/WH8YfyXPC35bMQuc+kP4w/jD+MP4w/jD+MP4w/jD+MP
4w/jD+Mv19f6w/g39z2Xv3GUJs5S+sL4wvjC+ML4wvjC+ML4wvjC+ML4wvjK
9bW+ML4wvhfOHix1umYlfWF8YXxhfGF8YXxhfGF8YXxhfGF8YXzl+lpfGF8Y
34vJWavtVDbSF8YXxhfGF8YXxhfGF8YXxhfGF8YXxleur/WF8YXxvbzmkbOl
v630hfGF8YXxhfGF8YXxhfGF8YXxhfGF8ZXra31hfJv7/fpZ9WnjtXbSD8YP
xg/GD8YPxg/GD8YPxg/GD8ZPrq/1g/GD8bsRYDG2Rba99IPxg/GD8YPxg/GD
8YPxg/GD8YPxk+tr/WD8YPzyunV42dDgIP1g/GD8YPxg/GD8YPxg/GD8YPxg
/OT6Wj8YP7hVQLl7kt9rJTj4h7V9J91W4OuTNTbvnF4ow+MNR94fYyCiJsyc
MqquUnJc6eVsv+oa5eDgVKNLqZZivOr6r+srdQQclFdfF75IX3QYOLrMpZOD
mDP3n18qyQu8k5KmvjAWh5Xqa8uOuIjlObr6/g8tJPe/krTTpZOV5IFH0no4
zrcWickB90rs3cWwZaXzzYpsJQ+fqmeg8rCXPny/CPP9GdfP53mul88jcPN5
vPn1M5/BzeeV5j6832Ce/1w/5ynmO59HnSx1xZpeoVXD+lQpG2Mjk59Ym4v8
2t/t1yboiqvZRSeuxNqJ4smLT81u0VIMv7Bhs8bUWURMNUrZ19dSFP/h+HOG
v5uI/nORZVx3O2E/LnlmaY9nSkrSUr/9GZelf1HUnwVXjF/J78dg/JMiunTy
eP1Rfp6H8Z25q1u3kPIWsg+syrEW6uHW4lm8ErkoxlD6htTezB0zw0z2gWOz
0t2WXHcUla8eqkfVmckegxNyb1kfbHpfwJN3a4ZuDWwrRgvnZL1gB3k+YXzZ
z+Zt1O/+41Kt/HH6l+N58WWKycYHGWsTjETi97YJ7Y9/ULjeP1LbFi0e0UL2
Le+3MWDGIGN5fRVGWavGnzeVvesDbKuTH1lKjhRuA3eFWQnT8zP0b45sLQwc
h3XYGmgj/GesrrQucRfmV7bVrLFyENxP9hvrNZ/3uZ/8/+wf7i/7hfvJeeV+
wvjnuU8YWppYKO8/3/ex3yK+HHJh/Pm38v5zvrn/MP023Xw2zcfnb/n3+X4D
vzy7zIiY8TryfnJ+uZ8wvVa37fM4Mb3pfPP+xNeoLvhi/DZbef8579x/mN4b
8qMPrf/aXuAf7fLg3Id+T+X1x+gfbd//zHuF9XV9uny3o5W1/PfGL8Knx/zW
1Jfvk+nFfsKf77/wZ3/hw/yDD/sDH943KU9edpz/bRu5X3h+cf2cv+bPV55X
7Cf2M+ev+fOW5xX7S+5vrS/nh/3U/Dw1f57wfKUP10sf3h8wz196cT/oxfMf
5nlJP+4X/XgfwJwPeja/n7wfuF58Aj3DR4SE5sj3x+YRPVeFLq+UP29Z31/t
uWdBrfx5An36uj4t3ifeKr6bQwZWd2gh98PJDbMdVW1ayvPBebqsGAc3XNAR
lhnOAZoYa/l9x7CTRvF9oxzl57+VKZW5k5e7yv2TnFft3LV30/zMefr0B/97
PRJsxZRbb77t3dO9aR4LWNDvfI+m+aXXkwFFBSV/K4mnYzav8qxQas/9Zhg8
TyW8oqe9uBpRr6zwTDlW01ojJm7e+qquTeP5m+cY+vpj43lymHHiQbqDuDfF
8edrj54pt25M0sk1v6v4PV2yR1X4SumgCgi6afxC6XgxM83S5LViYR74er/H
C0VpKD96PblKyUrp8WTQ+TIlzi157IMjeqJ0+41f7k6oUTSt7n1i/LW+mHBP
b+yo4X8pVSU77xxeaSiOeVRedXH8qKhE+IEoN3OhTrrRZnienli6KsJ9zD4L
cdv6qN2cLH3hW9zvRNVEK7H1eZXXiZQWonBJgvmIUjux5Of7ej9ONxH/dko4
+v0XDsIvRuPyZrCZWB/5ZvnyWS7ip0tqn5op1iJ2VOGh3utcxJeO7VokfmUt
LrfXWRpo0lpszXifZ/OpjeioDtp3Kt5NVM0wO2Dwp53I7p2eOyHXTVie2/Qy
s3/j82bfrC7/SnAXht18U/27OYhMp6c6w1RFct7g/A6+vDkh2++FsnLfkKBx
8+oVzoPrKbPVw7115Xlgf+aExCWVz/xb6XJuxbHnbiZyvhp33uOFfVzTfMJ5
Cjiw8UP47aZ5xXLMpxM1z1Qid8InjmbRTfNL9E/mHj5r7OX55/lxSON+cN9b
U2EwwjqoQ2QrOb9UpF9YtCbMWZ4/nh97fLKOtY22Fh9dw1cfPKv5v3lsaE1X
fdUOe9FxW1mH+lO1SnlIRw+/YxWKcWTnVL+5OmKV3hdTvCKqFFXWVv0texqU
4oFdVBUX3inl3XZaDIlpKfyyVtWdKm5QZpTk/bhym6koaj8raeJDXaHJHeuQ
OsREVI+vLdus0hVfXQgKs3rcOG90SLx++DsjkTkq2y5umo3IzChI8PVWibCN
x3rVBtuKqzbP/X9Z1lIkVR1ZnvbOUay9k5Ve1slCdH5Zc83GoZXQO7I4vcNk
C7E/S7fn7lAncXq6YVJEjKUoDevotHeYRkR33bVpZ6Ct2B9waL6/iZsod7zg
MmCEndB832u32+8aYRh4cP7rlnYiwX3epHWdHsrnpavqp1PRC58rM5LXl13K
uatE/fWjmXl1sbJmXo+KhYceK8aW2++0fX5F6dKqx8KM/HNKYEBs6Ojou8rY
4ZPaaYquKRuOBR/tvPi9nM9sck8EfnG4RlG/bzPRZuNr5eTF9fdzPzGS81nU
iPTeVXoqEesUO+BGQ51iPbnLUf0NVnI+Wxi+x8/vjZWY6pP5feBcQ/Eq6LiT
S+NztDytwqzNLkMxbFSrN61XO8j5bHhF5E2PFAeR029sa4t4M1Ec1ccszttR
dK6/9HCpn7noO6Bux5BlreV85rS64FeH3Nbi8dDkfc+f2Ih09ZLXJ067y/nM
ferO2U8q3cVJdfftOkea5rW9aTs3FfTNV7os/6BnXv9Kzi8vM4bkjO9UpaR7
Fgz4V7cypfe1rXoZnvpyHjnd9d24sy91xQEvk21zZ79XxjnEjzwb20LMXWr1
xrisVkk5/fnaKrWFfF8aJ+0IaHAyF2HKf3u+vaknoqM+6TMs0lI4X9pZ33eX
gYgdq1ljv85Ovi/zJum6nrhuK3bdOG48p7al8NbV7HdvaydcSx638frcWORY
JBbt7GUvsqxXD3HOMRHZQ01yukWo5fsrKtMpZd46J5GWNDLIIMFSTOmxeN+l
vmoxa6hBjK++lTBPLTR506AWZl31VlREND7HLged2FClFnt/OLlNvcxKrBxs
4NU3tOnzT/7Dr4V1trO42KW9/eP3jfPmv+/PbLjtKnyn6u+tUGzElN01PTun
u8l5KMqoIPnhQjeRqJdp+iHHTuxf7rEudYi7UK1eNujZb/by88a4sJIxcSOr
ldg9BfprXM3kfMr7OWzwxDvGV/VEu+7XC3vtaZzL6xJSW69RifotRV+PNrKV
n0c+XnqcPX29rZxnKwI23VhyupUwXaI6nG1hKefb4y/dIyujLEX32NunFtS3
kvNu94wr+mHfOMl5l/nELXH7tkdrG/v8fvf3W35N8y/zwIKzV7/y3monPvdu
a9Bx81tl/lT/OUveFin9vbak3Dpfp/w2dWny0G2VSqzO2Y9T/jIQOt/Umvp2
rVWqGv7M9bQwEd9NnJvxvLjxffxTvLHXMFdRmvdXQVC5tcjuPnt090Ma0V2d
FDnxTuM+qKrQL/NyFxkH4h+uSLcXX6UdD7+9xVK0K055dz/NQCSV6oUuPmwv
rm3Mf2Y/1lSkjQl70MeoTM5v/wOtyJ2H
      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU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            "]], 
           PolygonBox[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
            "]]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 0, 1], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE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      "], {{
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[0.1], EdgeForm[
         None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
            "]], 
           PolygonBox[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
            57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
            132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
            132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41, 
            1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {147,
             148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 160, 
            55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 53, 
            29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 66}, {
            201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {168, 
            157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 167, 
            59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 64, 
            17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 39}, {
            135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {112, 
            143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 191, 
            72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 79, 
            7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 68}, {
            190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {189, 
            118, 84, 69}}]}]}, {}, {}, {}, {}}, 
       {RGBColor[0, 1, 0], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 
         10, 11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
         109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 182,
          204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 202, 
         122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169, 93, 
         96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 153, 
         152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146, 104, 
         198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 162, 100,
          144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131, 142, 141, 
         195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 137, 193, 119,
          124, 123, 40}]}}], GraphicsComplexBox[CompressedData["
1:eJxd1X9UzXccx/GraDEhRa2EWnH9TvqWkm7c1sLktpk64TqcMpNVsqG0OWfj
jsbWuMqPYzvXcHTCpfzcrmEZVgehuR3MGbrLiOpGZ+jU5o/n+3vO+sd5nNft
c47n6fO5gQuy381w0Wg0IV00mlf/upeV9bJMssUmnNFUjx+7JfZcdXDyOucL
HU6q9Mn+0tkjDs8tupzmULzFXjrPDpPTT+xoKzWY7YPFcUnTghxKsHjHnsZW
xTxU3Na+8VeTc7g4eeaYErthtPjG+4vCzfZQ8ZouUTttpjBx2IHubg4lXPxn
6s0sD4ci/rprmV0xR4pjDq2KM+qjxA9nv1NqckaLt74W0NdqiREnVDzOtxti
xS3Gn+93durE9Lu+9VbMX0qtjn6Yfph+mH6Yfph+mH6Yfph+mH6Yfph+mH6Y
fph+mH6Yfph+mH6YfquuJW92KPXSD9MP0w/TD9MP0w/TD9MP0w/TD9MP0w/T
D9MP0w/TD9MP0w/TD9NvQ53iXmd4Iv0w/TD9MP0w/TD9MP0w/TD9MP0w/TD9
MP0w/TD9MP0w/TD9MP0w/WY0bYh1KE+lH6Yfph+mH6Yfph+mH6Yfph+mH6Yf
ph+mH6Yfph+mH6Yfph+mH6ZfqrNjpVH/XPph+mH6Yfph+mH6Yfph+mH6Yfph
+mH6Yfph+mH6Yfph+mH6Yfph+s1/llNhN3RIP0w/TD9MP0w/TD9MP0w/TD9M
P0w/TD9MP0w/TD9MP0w/TD9MP2y9Hduv0PlQd7s1sr9/1UuxnOf9e7VD6RrH
jtldokatN9v7yI7ZTzRkj4ww+8iO2bOKy6/YDQNlx+ybduWftJmCZMfsT577
f+XhCJEdsycmn5pj1A+THbPv3mccbbWMlB2zd3S++hkjO2Y/UFazSGsdKztm
n51iuWowjpMds3d3zY3O81Bkx+zHD07+wWKLkB2zZ6R59azKHC87lr9vt/qP
nX7RsmP2s4eP/OFXNUF2zJ49d22CPm+i7Jh9QPdZ1kytTnb8//v4dN3h9VrP
TrmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7
iLl/+Kn+n/gM1xpd+tGGAM1/Lrzd9uJm8z1xebXm3KGWNvHirMqSAfktYu6r
/P+rE+/Ma+2Q/Rtvfbd8xSUOv1W5dp+/011s8f5gU3KEm5j3FnPfOT+lslRp
dfaUz79cenHaqYO9xalFa1dYFS+xW9TyJVV2TzHvA+ctKPKJ9Y/oJ/uRhiFT
NOb+4l66i37JzjfEtoYTvZeYfcW8J5znq0u7a3P6y764+MNGiyFAfH95t3l5
KYPFucUvyz2SB4l5fzivYXnSZGtKoOxFQTcuWNyCxBMv7w2tOvqmeEvQoDK7
m2reK87TX27y0hwLlv1R3optzvQQ8baQRBd/76Hi5rwzBdqMIWLeN87bGfKt
w+CtlT3hqm+mvlJ1a8Hf1zNzh4unXZ2flFc5TMx7yHnPC8KOW3JHqH8f2h9j
zIEjxTNqC/fYakaJ92pdB1cFqub95Lz3aq+vc9aMlr199exejtVjxLX9in8y
lYSKNXHXVnrEqea95by6LdEHLD5jZd+f2dHkl63687MLg60JYeKDj3bdVZrU
nfeZ80yTXu9fdV79fJrPlVT9wHHi0I8iN9qfqZ5Tsmyq8TvVvOecF/741mfO
T8LV+1T5/dnMS6rv+Lq3de5WxD308RWm6ap5/znv3tb9DX4hEbIfy8oZbi5Q
veFcnVE7M1K9X0+8B1jb1Z3vC84riv/UoK9VP5/uN2mzbcR4cXRO6QWDa5R4
4XbHGnuZuvP9wnmxzdNPZn6hfr7vec/2+puqH/jnh+aVR4u9E4497kxTzfcR
5zXuGBhkDpsg+5ml99I9ClUXX5i6zTI/RvxLi2mWtodqvr84b/vbTYW2u+qe
FVBxSYmaKI5f5u9S1SdWnLMz5bThpLrzfcd5ia2nW+uL1M/7/fZFhPGB6uaB
jYudp3Xq70/RavMWqf4Xa2vFwg==
      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl2d4FWUQhWeR3nsJCUkoAiJEqiaIQYoYQaQLSBEihFASpEZ6S6QoIIgg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            "]], PolygonBox[CompressedData["
1:eJwt0WdKQ1EQhuE5ISoWLFiwELsuyCW4gPjb3qKxISIiIiIiIiJBxE1YsIAF
CxYsWDCKBQsW9D3M/HjIx9xz59yZlNXW1YQDIlKNIDKcSDqi5Hmc4gyjaMEh
jjCCZiRwNogu8iwucG5nx3CAfTTZO8LZP34imMEPfjFttV3sYdje2cE2Gq22
iS0MWW0VaxhEAy5xZXe34htf6LQ7NrBuZ32PExzbLH7GBzxiAu34wCemrMcN
rq33OAqYJx+95AXkkvMQE60lkpOc7qYbmeQsp7vtQQW5HP3kJaSS0zAn+h/k
kLOdnvU9HTngdHd+5yXkUiyK9igmh9AnWlvBMuptR3Hco81mfMaTzTqJd7yh
w2Z+was987VCehc5ndXfkUJOdjqb/+Zb3Nlu/B2VPKtyOtsA/gEXW1dD
            
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0scy31EYBuA/ovcWRC+Z4R64B1yCkS1b7sHSnUQionei9x69l4iSJiTP
b1g8837zbs4535ziusbahrBQKNRKOMGcSQVV1PCOZmYZZYwRvjDOeyaZYoIZ
pmljngXmWGKRD6ywyjLrrPGRTbbYYJuvtLPLHjscsM8njjjmkFNO6OCcC864
4pLPXPOdb9xyQyf3/OCOX/ykiz888JtH/tLNv9Dzsp6CvckwesyvZCQRRBNF
rz5WxhFDAvH06ZNkMomkkkK/Pl1mkMZrMhnQZ8scssjlDYP6fFlAHkUUMqQv
kaUU85YyhvUtNFFPNZWUkxGcTRqppJAc3JNEEognLngTMUQTRWTwfiJe/tJ/
P9pLDA==
         "]]}}], GraphicsComplexBox[CompressedData["
1:eJxF1H9M1HUcx/EDnUJxpoK/TjQ1VEQUBL8noHInV1SKeCj+1qNobi5MzJnx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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHfUV8URhneNHUXsqIBgQ7qAgIAI0qRJFaRKMYQQFBDR2NAothBbEFFJ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            "]], PolygonBox[CompressedData["
1:eJwl0UVSBFEQRdGfwEaYMMDd3d3d6QXAOnF3d4fAXW7GG5zo291RVT+zYiMT
7eNRIYQ4xOAPuRbCNZ8bqKarMEsfopfuwRp9hUq6AjP0AQbpAdO1N+in+7Ae
dM9SugST9B7q6TrM08doppuwSJ+ikW7AAn2CbroLq/QlOukOrNAXCHSe6dmb
aKfbsEyfo5auwRx9hFa6BUv0GcrpMkzR+/hFjmlWn2GUHsEWfYcfZJvO4jt5
QqLpWt/JG1JNs/kMD4jn+3TQDh6RYNqFP/MZSaZd+s5fkGzavZ/5FSmms/vO
vpFlmt138oF00+58pii6wHTWbXwh07QL35nR+bgNmukTGaZd+M6i6ULc0zuI
0GOme/lvxXSR6b9dDNNDpt37Pd+RZnp3/k7/AYPIYaA=
            
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0tlSkmEAx2FAQBQBUdFKs2gxyFzbLEFt3w0oTU0tnTrV07oHvYMO6h7q
HprpGroHLfe1x8mDZ37f/Gfe9+R7s/OLlYVgIBD4Qoij7wx5ipT5yGeW+cYP
frHCZQdWtUWHGSFCJ3/sJ/QOd4lyhb/2k3qP+1TTxZr9lD7gITG6Wbe36iMe
U0MPG/Y2fcJTaull035an/GcOH1s2dv1BaPU0c+2/Yy+pESCq+zYz2qZCkmu
sWvP6itek+I6e/ZzOsY49dxg335e3zBBmpsc2C/oJFM0MMCh/aK+ZZpGbgX/
/5wOZpilidsEucQ73pNhkBA55pinmQJV5CkyRJjfrv/Jd76yxCc+UKJAjiYa
aSBNPSmSJKgjTi01xKgmSoQwVcdv7R+gBy9f
         "]]}}], 
     GraphicsComplexBox[CompressedData["
1:eJxd1XtU1/Udx3Egp1KCmno8gVtpXpDK+0/FC2A0tlnZD4+JM0Gz45mLpjtb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      "], {{
        {Opacity[0.], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHe4V8URhncB6QjSvCjt0qQovXekCgKCl6J0UKRI716Q3gREiohUAQGR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            "]], PolygonBox[CompressedData["
1:eJwt0lVSQ0EQheEJlU3gBAkhuGugcLewAxYQ3nEnQIIGd3ddIX8X5+GrunWr
p2emz/jGJ8KRJOecH170eZxbQg1y0I9l1CIXvVhENbLRgRmUIR23uNFaW9OD
BVTBhy7MoQKZaMMUSpCCRzwgD/VoxzRKkYZOzKIcGWjFJFKRjEGsaq0fA1hB
nXp2Yx6VyMIvflCIFiSwr73sTmFsolk1Y4iptghDWEMD8vGMJ+1t/4YRRSMC
+MQHChDCKDb0HcQI1tGkmle8qLf1eMebelnNN7601s54ihPN1u54jCPNyma+
hbjOXoxDHCg7m+k5zjQby+waV8ra3sQlLpSlvYEdbGv2luEedpWlZXaPO8//
27EM/gAN2TZ7
            "]]}]}, {}, {}, {}, {}}, 
       {GrayLevel[0.5], Thickness[Tiny], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJwt0tlSDgAYBuAff0iRUjPNOHJWB+6AGSqVkL/SirRq0aKEUsjWvihLu4pW
FJrcQ91D7iF34PlnHDwz78l78M33nqlozm06EAgEljhIOCeQzHlyqKaDYRb5
zS5/+EuE0mku8ISL1DDKW/LpJIVaxhingC5SqeMd7ynkKWnU84GPFPGMS9xj
gkmKeU46DUwxTQndZNDIDLPc5AWZhI+f4xO3eMllmplngdu8Iov7LPKZUl5z
hRa+sMQd3nCVVpZZoYwervGAVdYop5ds2ljnKxX0cZ2HfOM7lfQT4hEbbFLF
ADk85gc/qWaQXNr5xRZ3GSKPDoYZ4QZnSSTIvh/vscM2CwzRThUhzpFEPKeI
I5aTxHCC40QTxTEiOcoRDod3RJBD/7f4D2NVRpA=
         "]]}}]}, InsetBox[
     TemplateBox[{"\"HE-LHC\"","\"FCC\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.3]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.3]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5], 
                    Opacity[0.1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    AbsoluteThickness[1], 
                    GrayLevel[0.5]]], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5], 
                    Opacity[0.1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.5]"],
                     Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                     "]"}], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.5]"],
                     Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                     "]"}], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.5]"],
                     Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Opacity", "[", "0.1`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "14"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.7, 0.9}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{Automatic, Automatic},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        StyleBox["\"\\!\\(\\*SubscriptBox[\\(B\\), \\(s\\)]\\) Mixing\"", 
         RGBColor[1, 0, 0], 14, StripOnInput -> False], TraditionalForm]], {
      20, 0.7}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox["\"Trident\"", BoxRotation -> 1.5707963267948966`], 
         RGBColor[0, 1, 0], 14, StripOnInput -> False], TraditionalForm]], {
      2.5, 4.2}, {Left, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.5\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {30.3,
       4.05}, {Right, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.25\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {30.3,
       3.1}, {Right, Bottom}], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(Z'\\)]\\)=0.1\\!\\(\\*SubscriptBox[\\(M\\), \\(Z'\\)]\\)\"", 
         GrayLevel[0.5], 12, StripOnInput -> False], TraditionalForm]], {30.3,
       2.}, {Right, Bottom}]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(\[Mu]\[Mu]\\)]\\)\"", 
       TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(Z'\\)]\\) [TeV]\"", 
       TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->{Automatic, 
     Thickness[Large]},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->17,
   Method->{
    "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotLabel->FormBox["\"MUM Model, 95% Sensitivity\"", TraditionalForm],
   PlotRange->{{2., 30}, {0.5, 5.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJyFmXk8lXkXwK99uQuJcOlaQvblcrVMeU5ZMkyS0Wgx5h1FZUtSYUpaLGMX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       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Opacity[0.3]], 
          GraphicsGroup[{
            
            Polygon[{{7, 3, 2}, {9, 6, 2}, {5, 4, 1}, {3, 5, 1}, {10, 5, 3}, {
             20, 23, 4}, {7, 8, 3}, {36, 14, 4}, {37, 20, 4}, {6, 7, 2}, {21, 
             13, 1}, {22, 15, 1}, {29, 17, 2}, {13, 16, 1}, {17, 27, 2}, {33, 
             32, 9}, {24, 29, 2}, {12, 31, 8}, {15, 21, 1}, {35, 34, 10}, {19,
              36, 4}, {14, 37, 4}}], 
            
            Polygon[{{34, 18, 5, 10}, {23, 22, 1, 4}, {30, 35, 10, 3}, {32, 
             11, 6, 9}, {31, 30, 3, 8}, {18, 19, 4, 5}, {16, 25, 3, 1}, {27, 
             33, 9, 2}, {28, 12, 8, 7}, {26, 28, 7, 6}, {25, 24, 2, 3}}]}]}, {
         
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Opacity[0.1]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHm812MWx5/zUyHLILJVSuq2SbdCIUtqZK1JzIyEqRCVsmSbsaUSlS1Z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             "]], 
            Polygon[CompressedData["
1:eJwtlVeslUUUhWf/QASBCAE0oV6J4YEajPRLt2GioRfhQTTRIMWCiFRBLqIg
Remh9y5NisZoFARCky4CFxVRQjAIiAIC4reyzsPKXmvmn3P27Nnl4Rdf6zgg
Syl9AIqCuZFSaxZqYEeiK8IXw2fAV4LZ8LqsXYa/C86jfwWfw78A78Hz2a+M
HYyeiq2NvggfAaagW6KrY4fpf7HN0VWx76DHYmuiz8OHgJHoZuiK2LfRS7GV
0KfgZ8AMdCv0I9jh6IXYeuir8gXMRDdBl8L2QF/BXgM74YPAUfgesAr+KfgY
3pjvi2M7oD/T/4PJ8CXgcXgd9v+AdwRb0VtALZ0FTeA12D+XvPYk+ghYB38e
5LG3Cj0Tvg+00lnWLsCbg3nopugy2N7ojdhGYKLuBgbAb4O98P2gBfy3cOwb
gQ/hDfWg2DaYTtg3wAT4AtAV/if4Br4D/AQvxfdH4ePBCfRT4CV4gd4Y/hj7
N+ENwTa9F5gKXwYeYG9w+O7LwaPoYehp8OtgKLwCayfh9cEYdAP0HXg+mKj7
oYti26H3Yg+DtfDV4E14N7A4OQbdlQdginJBPoVjpNjojvlhH+WbvjkE3wDm
w9eAkpljoljoztfDOaFc+A6UZn8TehH8GPg5HCPFZgvoA6+SOfdGg8bhHFFu
TALV2euAnqfYJt+lPZibfCflxlt6k+QcUS5NC9eGckq53zL8lqoB+d4g/N+6
g2L7V9hXxXhQOCaKhXK0DOe3h9/ieLIv7cCcZJ++hx8E/ZPXzsL3gVfhm0Eh
fHWYbwLr4Wt0x+Q76Ntj4VrRmZU6G+4Nyuld4RpU7a0Ai+RrmKuH7IcfALPh
fZNz7U44l5Vzx+Fnwv+t3+8Mvwy+To6ZamkBGJVcU6qd98O9QjW0G16VtUK9
FfgF/XTufqpx5X4X8G1yDWwO14RqQW/+LPwC+BLeVm8WzknlonyWLyfB+mSf
bsD/CX/7VbLvqqGCXPx+gP+oHEw+8xz8YvjbZ8DdcM4oVw6AU3o7cBa+EVRj
ry96TPLaK/BbYHpyDIqzfx/op9iAh+APZu6VqrlzfFsWfUK1C35HvwD2JN/x
73APUu/Rmnp5L7A7uaer1/QP9yr1nH7wf8PzQj4V4bezzG95CJSHl8tc6/rP
EvD7M/umnNvB2ZfDs0N3UG0PDNeOarxH2Gf5ugtcDee0clk9W74Nz/UX+ajc
LMzli3L0Evy/cCzHJcdeNa1a1hssC8dYsVWOaNbNCfdazbzXQWLtYMrNRHix
zHdTjDVb1NPVyzVjNOtGh3uZZp5m2bhw79VMa4GeEO5teeHePj/cO9TjNcuW
YE8nzzTNuhHhXquZp9nZNpwrmqGavU+EZ49m8L3wnXVX+azZOjk8uzRjNftm
hWe5ZqB6b0F41qoHV85cM6oV+TAk/AaKvXq8Zuv08OzUjNUsGBWe7ZoJeoue
4V6vN9HsGY8eCtcM0iz9JDybNVPV6yeFZ796/ke5GOXlzvwPmlskRA==
             
             "]]}]}, {}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]], 
          
          Line[{26, 6, 11, 32, 33, 27, 17, 29, 24, 25, 16, 13, 21, 15, 22, 23,
            20, 37, 14, 36, 19, 18, 34, 35, 30, 31, 12, 28, 26}]}, {
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]], 
          Line[CompressedData["
1:eJwl1GWUlVUAhtFLK41Kd82IgIQ0AoMo3YiUSEl3g9IhoXR3l3Qq0g3SSLfS
3SDN/hY/9jznPfPNmrnr3jVp67eu3CpSKBRK6MsgDSOcrVR1d4/vWMkK4kQO
hU7pCZZ6poCe5C7f0oEwz+TX1ayhC3HdddZ4+qfG1wf6kPs85hE/k9P3vqCW
cze+5xKXuUJh1lGEzzzXX+vwC5ntCH1CXa5yjXIU5SnPuM4NyvMVmyhGFj8/
Sn9kNFntr3UL3/C5PUEbsY2JPKcx/9OEmyTx3DQ9QnGy2dN1JzuYQVJ3MzWZ
NtP5wd/iPE/PsIA0dkt9SfBGvaIExznLMSpQkn/ZQ2t28w9H2ct5fuccC4P3
jooc5m8WkdbvWqz72UdpIruLQiSiEZUy7mPoB0QnJh9S1v0BDrKE7O5KaSXS
Ob/WN9ziLZWDD577NvqCFtwhh7vb2pzUznP1NHNIZe/SFDpLk+tsTalNdSoF
nKfodiYF77s9WRsynvz2ON3KGCLssdqAkeSzR+hmhgWfM3u41mcoee0hupFf
g8+j/ZvWYzB57EG6gQEUsgfqD/Qjt91X19ObL+0+Wpte5LJ76l90p6DdQ2uS
yDkxCfnJXsvHzp/wEQn4z10NupLJLqR/BL+HT+1OWp2OhNsFdVXwuslot9dq
tCODnVeXB6+L9HZbrUIs59hccL4YvC6WcSj4jIXe/z95B1QriVc=
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxll3lUzukbxlv1tm8kUUr7vqf1/d4TkjaNDEUhxkw0zFTkl5QQWmgUiiTG
NFQikyVGWoikIbJVSFqkpCElSvUz57ieznmnfzqf0/d9n/u6vvdz31day3+e
t1JESEjotLCQ0L+/92hVPBjJHuImt3vVZh+8xP2dXGBqWSdF4JAZm/4X1qXM
uIumLboVqsbYbmrb4dRITcYD6sVy/GJtxhenJG3uGtBjHDU56G26vRFjRzWL
4BlRpoxjdgl3DgRaMH4mHarlM2zJ2CX5QUDOYWvGh6X4aYMutoyHE0/c8m2y
YxwkqSh6Itae8ZWEjU7DGo6M1XltEX5lTmPn7/QuyFvqwvjFuOK20VE+CfoT
nRj2naJbI/MHDH/A8AcMf8DwBwx/wPAHDH/A8AcMf8DwBwx/wPAHDH/A8Ied
/9UfMPwR9KO+e2f0M6UO5gcYfoDhBxh+gOEHGH6A4QcYfoDhBxh+gOEHGH6A
4QcYfrDzv/oBhh+CeqOSjPUCtrxlesHQC4ZeMPSCoRcMvWDoBUMvGHrB0AuG
XjD0svO/6gVDr6C+HRp7U2ZE9TN9YOgDQx8Y+sDQB4Y+MPSBoQ8MfWDoA0Mf
O/+rPjD0CerZWzT4wTRskOkBQw8YesDQA4YeMPSAoQcMPWDoAUMPO/+rHjD0
CNZ/1G35UtVVo6x+MOoHo34w6gejfjDqB6N+MOoHo352/tf6wahfsL4Fb9pW
bLEQIdQHRn1g1AdGfWDUB0Z9YNQHRn1g1CdYT2Cx6oHIAjFWDxj1gFEPGPWA
UQ8Y9YBRDxj1CJ6/fIvX36EGEux8MM4H43wwzgfjfDDOB+N8wfNCPOOEgnMk
2XlgnAfGeWCcB8Z5YJwn+P1rJ5yzWaApw74fjO8H4/vB+H4wvl/w8+ued4R4
Zsmxz4PxeTA+L/j8lQe7fTR3KbDnwXhe8O/ll068UrulyP4uyNeyK7ZO4CmT
R8o4r3pfMQoOPhbvvOAud2JmnsT1PAWq8ddUfq/Wwhm6zu1UN55I7XH/tFZJ
dXMnuf5bkQXqjNOzvR91qEyjuPlLF/kM93L+hzVn71uoS7te3bhq3z/AqWa9
L6YDBpS5ycxY+81nrjHzhsGbemPy49VU7+gVosyDX34mmTM29bIT1za1pIC6
keHotaK0u+aIS9RtK1qaZWUV1iVObzwkI2vX2NDKH/794ZH3rfDTunJ2FGqR
mbm4RYpkq2dNrfNxoLDB23d8l8jSGvfChQb/ONKGSmFRt0Z5ul2luif2V2fi
V2UeUjdWJPPZW28+MOeTa8E5W9VVSjTJu2tapv0blneRf+EP8oqgH9hv2Ofw
A/5gP2D/wR/MU0E/2Pz4Or/gB/zBfcX8gD/wS/B+wg/4g/5Cf8If+IV+ktOZ
/P4P9X4uN3O9fU7JDc6jPDlNU2YKdXtoq17Z0cPJlC0Rve01lTb9PKvcr+wd
97JJ9a8SNy3a5hDV5+7Ux7kt2dqr1DGNEkVPGfCLP3C5z14brdqpQ3tuNwda
W3/iuhq+j1k7x4weDD5WiU8VJo+AO+crO82p/vm7M7G1IvRd9+QNstctqLFS
2jNKVozEC3z32u+3pKY83fYIT3E6H7q9cMVKK2pO4TavTRxHtquMU0te2lNv
d+Nkn2FZajdYdqrjggN9uNd33t1Jnva/2lettNORNi2WyP3Neez+4P3zTmQt
6Mrg01Zdp6fpF5Xo1JynL6NPT2f9Bcb93p73YV2qij29lajY4lcmQ0kVF7XW
1agyf9AvYPQL/EpaNDRTNc+E6Uc/gNEP8AP3E/2I/zfA0rsbSuJTJWhtv+Qb
PZ+H7D4jf+9O2pz9TEmOEtQbrgy5PGf3G/cd+RzMq1SiyR5KVDdt/uxX6W3s
eeTXm1fbz1QlTaCmC5cL61I62X1HfyMPgXlB360o09dj7x/PI2+EPC09NOGm
PqVnjE81KBxi8wLzA3kEfHOxwYPQEEM6HOx+Xd14hD2P/W/0JFXmKs+Y6iaU
bkr0E2LzQ3Ce4L5MeN3TcUnchtoiAiatqpJg8wXzBvsJfD1fW6z9oQ299I84
u0Jckj2P/bJ+tb+mwnFb6nLZ7b1khhTbN+gnXaPdzk6RdtQ97USH/xZpNp8E
5xXuY/+PI8Kr9J1pxHt8f/YTBTa/MM8w/8F/6Ftr7Btwps2k5Zq1cWzeYR8s
6PjRsazKhYStzX49OOlL/3993+gP+Iv3Ab3wB9+PerBPMD/Rf2D0H+YJ+hWM
/kI/g9G/6DfUh30juH8wb9FvmD/oNzwPxvPoPzyPfkL/gtGv6C/4g/eP/gKj
v9AP8A/vA+8bjPeN9wN/F9o+ssy83sb2k0Hk5YXDvuLMH8yDJcaFw4nbmrnY
wjhFjy9zDPcV97v00n15ld2vOLNLa1SORegyPbivw79frl8x9zO3zJqr3hlt
yO4T7t+25AIHBQMhlhf5ZeeXzDDlke/gRMdvbtuw/sd9uRtafFrEVIpWF8cp
29wby1u4D1MCHN89NR/LV31H4o6/mKRIF3v+OiLzzJn1K/q7j4veZa+mRA9O
akeNNo/lGcxzc+1qy2K1LzpviZ01eq1Ktc6HZ5kV93DHNPpr2+aaUs6gze1X
CiK0NUbDR/+f99wvTiuWnUu6yWnKmhhWGwpT+XXljHH6D7no5e6VMqnylBHU
5CQa0cotsgmS3zWkQn+F6uWG+XVzHka1fwaZaZBRXFL1xMxebmP+6bLRM1/2
/ZVzFY8lB7jV7z+PWzLRgNriM+6LFA1zaUOfWwbPGFOgjo2upKIwvVSorK7x
MCfJGXO0Ot1FyXGOha9+uCWluS0uEdsiTmfWPI5YoGtDlO81S+0hj0xeRzyV
6rWlH+byyufIStOj9Y/nvi+dTspr1UsMZ8lSV9TjKxXJDjRSu32DZYw8LcuO
ffGW70wPDzrF/R6iSDKGLfMbpPlkYugWuzd+LO84z/hWO6q7guUdKe2444aj
d7nhn1Y5isUPsvyD++1an3wmTaqB8z2y8dWBYFm2L3DfVbrVEoQS2jiFmc0N
GeUqLC/tSNwffKpK7T95iX4pOmvh0ccFdtaPGNVqsPv5kZ+1oiRUi91P5Knz
dj4jpp4fWJ5aXn3er3DOR66lx8Uq+uexfMXmwbOpKT/4DHIqq+Tbl23QZ/sD
9z/fTtus3XuE82ptznDbPJZP008pbFqzzfQ/eazmoo77AWMxigsq8jDZac7y
WZtyWEbel7yCfIa8lsXbHGZgLM7yWvXHSePdTMZR4+uKkYSqsfw2crfhl6zq
sfyGPGdlwotMNpWgvlyj+ugaa7Z/sL9CC32Fg80kKfK5ecH8Wlu2XzB/WtZ3
ey4xl2Z5MN5E2yHKUo5Ssg5sn31/OsuH8es6u/Ue2rN8iLxYLh/WNGApz/Ji
8k9pM7NUFSg3QHip42MHNr+yLefdmNQwlh+RJ4+1PZ9gfFCBrqqstjd94sT2
E/bbsyrTy3kHFenp/TpFzecuLI/lHNRuTNIWosk7muTPtt3n+AorH90J5FHb
/cWi6yWauJ8OWGn/FqxMh8Lm/tzQ2sGpXSt/67pfjQw+3CssCH7LTWn97KPT
pkmOw/3trff6uPFNtpq7Y3QoYfaaJ66un7hzI5JKZ1p0yCm3N/Zo6SdOysQz
fauHHh2orB+Q2zjEfaxav3VNmyFdLC20ONE5yvk7e/qUxJiSpt6VXhVTEaJj
uvsLki1IKkH3tMZKMeoySeTt97ei4uOO+SNZ4+jCjb8vPuFb08XXKtNtLkmQ
ipJhiX+TFRWpeTy1dJWgZd9amFRKf8kTUibW499JkkFabMb2ejvqkeXfMTeU
IY3mvbLRf9jTcFJe19AyOfLKjI2YFu5IzSE7jx3xUqB9Yk6W+f5OtGDD7UsJ
jQrkmN25ivN0IvHa1qfr6xQocFZiVqiuC6lFLdiZ/kGRGq/qimv28umU57mZ
p5WUKXmb+Pi08E6uSX7NVZegMi7zcaCZ6GY+idWldR6qGcvDec3RHpqNSoR9
3COeVNSf3M32oaFIz6KYL3MT+Th8Ws8hdXNZWjf58oSG8dNpJKYo/1iEDLV4
l0e3ek4nvQYLvXcXZGh+Y5jfzbBe9v9F4Iu41aNVqvTJ3mqL2K6x/DyvdaOG
nftbziPm5IKu4Cm066BY0J2YdyxPqwW6R0XN6uWOuo04Hq2ZwvL1L91Tjmdl
mJBV6t3ApuyxfP3xW/d4WUMR4mnmjDP63oxsHhV0Kl8WYXlb17VVz9hIlPpG
hp9ZbTdj+Rv7OTcg3OVJphKlbKq+KrJs7P+F7LsnbX0rxWidyYDfmf0N3Ofs
m8XbP0gTl/9T0GmnF5zcvbii6/sUae6fe/a2n2znTDaG57WZTaB+nQpvs8ld
XN+d71rNvtclG63jHm+CBrmtv99ZwrfUJ97i0hOp+z9zcb69l/4cNiA3g1tx
OndGuJaJOUa7bxnRnHUzzWS2CZFeWWCmSZE1pfifXSs5m0dv/Y96RBywoT2H
fx3ir5Ck7tF88Z5YW1IJvC6pu1mKslpFSxevtCPnkpwBjUPSlGAyT/yvGif6
u+Ka2B9ainQ3Xe7aN0XO9M1dySkphYqUZTEvIuGAC13t3dCS66JEWZdSPgfd
0qLG1uh5pj393OnM85HDIxbU3FfR/r5XjCKfiLaU1lhRyMf7cfLGEqTEO/ki
SdWBuqemx9n8I0d6MifnBrQ70msaVc/eq0AVn/f8qqM5xBnMSn+uUXyX48nI
2/82NJXqA67ZXz3/nkuTyAn3y9CmV8s61n7S/ciFWHy6uF7VggYe2xZrPRal
jTaf9Ga2W1KLQ3a4ofw4Wq4zz1Ddyp4qyy6kOd6XpUXhPx5RGnWg1RqpC7eJ
K9D/AbBy9ZE=
       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[1, 0, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHecl8URxmcPBake7RSJUlSaIEgQDMJRBE5pAkpvcggiRopKC5zCIU0g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             "]], 
            Polygon[CompressedData["
1:eJwlk/eLz3Ecx18v+RP8Zp6VkVEURcne68zsOzKKu7LK+MF29jrjOHdH+IEy
MrK3syVbSUlJSSlJKfF49vzhUY++3894v56v56eguLSwpE5EDIC6sDQjiuEG
/gxG4V3gAX4J1uM94DR+C7riY+Ay/gga4nvgE94SRuML4GH4mtb4IfiLV8K4
9DN07xVYh6+FbfgLmIp3g5f4NeiIz4EzeDXswnfCKfw5NMcPwk+8DNriK9P/
VelMeDX8Dr9DZytMz6YzFuD74RteBPPw/nAOvwsl+GC4gNdCY3wffNGsMDB9
j649r1zxTnAn/IyeeId0dpphCT4lPdsT6IwPSt97Dzbg7eAV/hr64XPhNn4W
RuLz4T5+MTz7RDgezkDZrUlnqQz34o3Su/kMu/EGUA//COV4r3S2H8K77AM1
4Z1W4S3S2f6CA3jTdFbfYUh6Bp1dGSnryXAinHkN3goq8D/h7IbCkXCG6tp2
eB/uXCXeDFbgP8K7GQ5HwzvS7FvhXTiDLfhqOIa/Df/XPu26pgJvkt7VV9ih
rqWz0zu1q03wJryz+ulMlIUyGpGeWbPqHeryLDgZ7nQZvkodD+9Ms5Wmu6IZ
Z6S/MX1bN2EZvjztymQRvhiuhmeejneHp+FvUl4E18O/jccXwuPwPcPSM2o2
ZdQ7vWPtVjucmd6BsteZD+Nt0t/iP9iMb0x3Sxn0TXdGXdFME9I70S7UMXVR
HVU31clJ6Y6oG9r57PQ79Gx9o9PSnVfXNYPOPjb97WuG/2TDpqQ=
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0mlTzQEYxuEjZEvIO2tRCtnCCUWWNlpwTmVXstdJCqEQorIUEkVlKfs2
PoDv0Fdy/Wd6cc38Xj7PzJ1S2xi5NCkUCv1jigj6LwtEO3l0sY5dfGMnF1nP
bvpZSB2LeMUeNpDPaxZTzxIGKCCL+3SzhkfEKOQxT3nCRor5ThEN7GWMfWyi
lB+UEDzUSBmDLOUyybyhnM3s5y0pNLGMIQ4QpoMe1tJLMwd5xguek02Un0S4
QgWfqGQLh/hFFVc5zGeO0MI1ljPMUbZyjBFSuU4a7zjONk7wnhXcIJ2HdPKA
HKr5zUluUsMXTpHLaf5QSytn+MpZbtFGBh84x3bO85GV3GYVo1xgB3285C73
WM0dMoP77WqcEYYYpJ9euminhRg1RCkgTBrzSWIec5lDIrNJYBYzmcF0phHP
1GDbTA7aHXETW/8Pf+FGUQ==
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxlmXlUjmkfgNvUq30vvZW3wthSRLI+ty0+ZCdZvxiMYcw01pZR1qmkkaUh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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmQfYz1Ubx//n39RCKRLJIytkZiRFGihJi9JARUmLqCTR1iAhUp60pSRU
RvVq7635tvfeab7Ve386n9/1uK7nvs7/Puce3/s+5ze+v6fh0JMPOKlcKpV6
rFMqxV9pUSqV7gzZN6R2Kc+tG7J1yHoh64fsGFI3ZJuQrULK2m0XsknIpiEL
U57fUlv8NgjZNmSjkI31Z27DkAbO4V/HnOSrH1JNn4qQzUKqh7QoZXzYNg6p
GbJ5yJzIOzmkb8g+oXcK6RyyfUgN7XYQN/6NjMfaxSnjbRbS0tjU3dw68Glo
feBoYs4tQvY1T5eQetYE7tbWyVx766RPOxmLmtq4Tq3t7BF23cwN3raus9ZR
P7CfkDLertbayFp3sQ78O5iTfK2siT3ZzT5Say/twLW7ewz2PcRH/j7mJk8P
Y2G3t7Xh3914rO2pHzX1Njb+ezmHz67WB46e5mxjHxvb4/1Srq9vyGkhQ0KG
huxvj4hxgPWQ/1BzgKufvcDuMOeodUnK8/uFHKgfNQ2wZrAf5Bz9GOgccfub
k3yHiBufQcam1mPFROwj7B3n8ZrIOyWkX8iRznF27gn9sxh/CTnGHPgfbrw+
1r2fNQ0zNhiPthf97Us/9ctTth8cMtqRGAdbE7iPU6eOE+0RdZxsbrCPsC/0
YKT9xe50sVLrCa6zdop+1DdGTGA8MWUMo0LGOof/SeYk33BrAtOZ1sncuWIi
9viQ48U1wdwjnTtErGdZG3OTzIH/OOOxdo5+1L1/yrjOC5noHD5nWB84zjYn
+Yp7Cmf0fGuixxc4ck4n2yNiXOJITZeJA4wX2wvsrg+ZGnJFyKXaYnelmCa5
NkHs0xxZm2JfwHi5sccb72x9phuDXs41B1hmifvCkNmOF4XMER91XGWd2N2a
8u+ZIVdri13/lPs3I6TS2GC5zhGM19oLcl9j7EuMMcZezNMW7A+E3BGykP1L
OectYDA/uG6zBrDfZL+o9UZ7hD5fW+wWWX+lca8R152OrN1ubfRggbHRb3AP
iHuXMahvpTiwvVs78t/jCK5la2Ff6n5jt8Sa0Q9I2ebekMXGZu0+Y4Prfkf6
ssLayL3c2Oj/sTZqetCawftJyCshr4Y8Ym6wPCZu8L4V8nTIMyEPiwO7Z8VB
/oeMx9qBKeN9XL8V9mNByjU/YayV+j9qTvI9JW58nne/wf6Gfk+GvGQN5Fwt
JrBzTrnOODcvhqzSblTKvq+HvGC8Vdb9iPnfNPZT9uJRe/Cc9YHjZXM+rO0y
sf5XP2p929rozXvWQM73HcH1oTUQ711zYPeOfugfaIvd59YPxoNSruPTUn4+
vO7ax/aCmj4yNvoX+oHxK/cSjD9ph9+34gDv92L9wB5xXjgr34gPu6+Ngf6d
fvj8oB/1/WxsztevYqWOg1PGvibkS3GB6Uf9wMQ55jrjOvxNP+rgucczgWfD
n9YDlv85gvFv6wHXH+bAbkzkXS+kVshf2mJ3bejTQw7h/TRlHPRmnZRH6iil
3Bfq+8fY6CnlOXyuTPlZTY7qKdvhVy3kd7FslPII9k1Sxg2WDVOuE7sNUu4X
+sYp22K3vvFZq5FybPLXdAT7ZinXT+5NrRN9bvyeHTIwZHNtqa91yHYhDUPq
pIwDvFs7gneblHGAt3bK+LDbKmVM6HW13dhYNc3TwF7UME8N1+qnjA+89YyN
vqV7RNwB7lVFSEt9tg1pIg7wNnUEb3NxgLex+LDb3rjozbTFbrnzjUJaGRu8
OzqCt4X4yL2Dsetpu5m1zTJG25R5QMNSfrfuIA7w7uQI3k7iAG978WF3ujF2
C+moLXbdxMRedbUX4N3FkbUu4gNvZ2Oj7+wcPt2N3y6kj7GI8S/WUn737pky
bvDuKQ7w7i5W1noYA30v18nZSxzk3MfYYIc7wv1qcf26Tu699etivEb2Ao4I
r4JfwfngXPAyeCG8CZ4Cl6qnDg+EA8GF1ne94KZb61/NdXzgdbynwYvgbBXu
WXXn0DdxDwsO2sAc64gFfPDGxsYiLhyltWvwl+batlAHCxyopbWxDh+Dm8Iz
m4q1pT7wyCbmAHtbc4Cjnfo25iz4947maOB+trO2ndzjr9m/aPDglHHzztrJ
HF3UwQQP6mo/WIejwW3gH3CKkSnzzJ3NCXfoIfbu2rZyrrv1w48K/trNHC20
3dU6ehoLLtZXDNQBR9vLGnqpgwkO1Ns6WS/4JeMe1t1bnzbO9TQ3nGg/seyv
Tv1wr+I7wT7m4JkDVzhJrP31GeTcicaFaxxsngHq4IIDDbQ21gseyXigeAfq
AxeEpx1l7iPMD5Yj1XuZu+Cvh5mju/EOsLYhpcyviA1HGeEa/OUYbYepgwsO
NNz6WC94JONQ8Q7Xp59zQ8w90hyH2Y+R1kPOgocdbw5qOKXoaco88NRSfufn
nXq2sXmPO00s8KGx5oC7nG1u1keb7xzXBjs3ytrO0J/8cKCzrOFM10YYb7y1
jjX3cdqOs6aJ5sAPvnKJNcCfJpWq+F7B/xjhP9xTOK87laq4HzznJP0mmo/6
LzTfZeY4XduCF16s3WnaXuCejBMXeC/Xn3qmqJMD3jPNnNPVwQgPmlmq4pAF
p2SEc8HvZlgL2OFE14hljns22bk5pSreWPDIWeagnrn6Fzyw0jU4yq3mhANd
Lz540o3uz9RSFQ9kfZ76PGNN0xb/U1Lmhzeb/zZz8I7Fu+SXYlzg2mVimWsv
wHKLtd2uHbXdoU6tC9Xxg/ssEsdidTDCa5YYl3Xep+EM8IUnxb5EH/CtcJ3c
8It7xbJcveCQBae82xzDo9YjU+aL1LPSWKzBZR4RL9znAXGsUgfrQ6XMle5w
veCUjPeJ/UF9Fji30vyPmQN+97iYl5iz4IsPm+O4sBmSMo9ZZg/gZvAWuMLH
5oQDPSuW59XJDSd6wfysFzyS8WnreUGf0Slzv9fEQo7VYn1VHUxwpYJTvmSO
FcZ7SnxwrNddh6d8YE540FtieUed3HCid43BesERGd+0nnf1edK5N8TykTlW
24+PxETO90tVfPI9+7paP/DBs+BXcIDqvqeSk/P+hVi+Uic3POhr87P+uTnh
PT9Zz9f6fOTcj2KB+3wv1h/VwQQ/Kjjlt+Z4X1vW+La5RpzMwWXAuzjl96Fa
YuFa/c3c8KA/xMdcwSkZfylV8cA/zQnv+UtM8CNygBHug/6dPfpbfH/p/4Y5
PitV8UB8yAEvgZ+AC34EDyp4HTr+cBl4EBhZL/gcI/7gY30j48KTaooPflQ9
VfE6dPCxhwWfYyQHnBXOuW7I2JT57RbuN/ykvvjgR7VTFa+rIz64TF3xsV7w
OcYtxVdXn/WcqyW+BuYoeF0D8ZGz4HP1zEEdDbWDc1UYh3i87zcyP/yocari
dU3M3UwdLM3VibuDOnlaqJO/pTr4WqkXvK6VOFqrw4nhb21S5kZwJPgXfKSH
OpjgPe1TFZfrIKaO6mDqpA6mzuqNjNVWTHCfLmLqql5wua5i6qZ+RsqccFf7
1N5YOxijs3O7i5V3er67cf8F0x4p8zkw7akOpr3U8d9bnXi91MHUWx1MfdTB
tI/6iJBDU/6f4GGOXLOXxXhpyv+fOSZlDl9hv3qK9fCUv63zLnFEyt+Iebfg
ecezi+f1USn/5jlydso6tQ0ydl/vdTxDuLcPTfk395NzUtb5znS0I/eaq2Kc
KaZpIVeIYyv3mB4vsq74+/f/MoPM1V/cYB6fMm4wn5/ycxd854UM0+62kPkp
v39Qx5HWda2YwHNhys/CAutQ8U9wL9nHA419r7UOsd6LYjzeHl+XMh9rat+G
m3Oo8fE70z3bV3zDrJ36jl1rv463P3PV2bvrQ+al/I5+hSPvtuwzHBCOBoZK
dex5p4e/UDM9YG/neFY4J/TnFHt4R4y3p6rnNCN7e1rKz+/XtBltT26M8YaU
73czHbmfMM99kPvhzSE3parrh3E357muuN5PFQMY6d84e8jceLGxVxPdH2JP
Mj5n8nz3BlwTxEbsc41P7y9wz+jHWfaEZ9xdKXP+L32m8TypdK6ZZ/hC9/CS
lJ+JYCv+J8F73GTX+rp/l7oXxT7Bp+gTzwju3/DKqSn/n3EZZ8o1bKdpv7/6
KPvAPrF/PGs4u5xb4nBtcF1MNe5Rngeuf74J3B3j0pR57DzHwTG/MuV7boUY
phvzaufp2y0pn5W+jrd4biarc37wm5HyN9u7xQCeQWLr5/p094vY5OD7JxhW
pHzfv8kz0WYtvY19uUFfzgbn+wSl0j0qaqN29pdzf6Jz1zvfuhx7nPL1z/2X
+3LHtezoCdjm2pNj/D3Qs1DpvleKoal7eqPY4G5ws/M8e9TCWefewzw85nTr
aus8ezpDv/mp6pxfaz/HWDtnZqy5xngO5htz+6ircTlfG8V1uIXjVf7muuC6
5XrmvPMNkO9e/F7sPt6uzeNe9+i8a98f43368JtviPH3b0/uMs6+ztfyWlhs
z/i2w/cjrgX2kXPOuxsjZ26N60s9M0s9Q33dU3S+nbDXnGnO80Lz1tJ+iTa8
I/Iu+6lncpln5x7zrjHvPWKYYi7yDLBf3Lt45vDsoSbei5Y7/13I2+7LffaC
PnB+V3pmPgx5KeXr5ZOQV1I+/wvsJ71l/2d5BuBcrN1r/xfY89nGnGXfyce3
2DvNu9A1cvNe805Is3K+Jy53vsJxuTbvh7Qo53vindYI/g1ibv1yvraqxbhh
OV9DP4S8l/L5fzVk63K+b9aOcbV1vRyyVTnfr78K2c7vmXVjfC3lZ3WD+L1t
Od+nfwn5NeVn3qqQZ9zT7rH+WcrP8gdDfnSe76PEJeabIfXL+Tn8U8jPKT8v
68Tcxynfbx5hn1O+f35Az8r5fvVFytc/137NGGuU8/X0R0ibcn5Oc2/4PWWb
6jG3WTk/99rH2KGcnx87xtiqnN8v2sX4TcrPlHXKOR+5msbvb1O+jp8M+Tvl
axBcD4utZTnXcKy1rrLeJ2J8Tvt/2Jxyfg/4LeTRlJ+PnK8ty/mMNY/xXffo
6ZDnU37GNon5tzyrW8Tvzcv5ngSWJ4y/XsytW87vIn+GPJby8/094w4U77Ni
3iTmNi7nZ3XnGDuV87tPx3K+B3H/ed29Z99f8axwTmrFmMr53edt8YGN/v3P
HlLTiynX1Sh+V5Tzs/fzlM8HZ4MzUs/f/weEJXUe
             "]], 
            Polygon[CompressedData["
1:eJwtk/lrz3Ecxz/vl7mPudLkmFmaXM19T/GrY7Yw11wzR/oikvsetVZaSfkD
+C+ImMgZmSGSIUozJeaKx7PX64dHr+fr8/p83p/X9S7auLMiZ1mWLYA8eJGy
7DOsh6OQR/AKdiVsh2/QCothM0wl/he7Fc5Aht+OXQHb4C505dkO7CzCTdh8
/L3YZvwu6Mfog8nfeQADeLYfWwYt8BHWwmFIxDqb53IAStGfsNWwBXqb16Dc
98AY/BlwFl0Do9G3VBecgOn4/yJXvfMSSni2Cbsc/sDvyHUDtiexHrALvRtG
oYtgGfp48rPn4p+Pf0xE/4rcTsMP+ADlUJv8rJaoTWeOx/8esVNwB+bx7KJq
hYcw0Lz2hfAI5uNfxi6C+9APf5/6mHw2k/HrYkb69xz8xshhpPkMNbtjmhH6
WsyqAdsG08xrU0/uQXf8nOrnnWHoQjiCXwnXYTb+Oew64sPNe6Da9c5M9NvI
tT5yuRFnNUbvvkTv1cMy/NtRy4XoxVdsVfKejDXvkXpzEvrjvwmtHXoH48x3
dTVMQU8yn2Vd5PoeuyR5zq9jZ2riH33Rr2JX1FPNuti8V5p5MwzBX4NdCn3M
d1C7px0fhL6qncp8x9ujJtWiO/IECsxzUw6DzXuo3h1K/q16Vh9ndEM/TR7L
xb8nmO+KchiKfha56M60xkw1S93ZEejnMSvd8ZvQy3yXL+n6mu+YdmsV/ISO
iFXHrnUyj2nn/gPtWno4
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl0tk6VWEcwOFlnudEouyKRqFCGogGkqPOOumgC6iuoVtwC26ho4oGGmii
aNZEaBCpJE3vp4N3//7ft/eznrW/tWKnzhw/HRdF0UUuGMJ8wsclEuOjKIk4
VnDPXry+1gRt5b65UIf0DY3mHl2pw5qsKQyae/nCZfbYe6tfmWeb9bgW6wMt
0oc6wV7zFV2lI5qqadw2X+Ub19hn750u8J0q6+2sZtS6RB9pqU7qAZ3Sx6Sb
M8ikz/oHi7yn2t601uhPrdU1rKWMJ/bK9YO26Ed9SpY5mxz6rZf4xSd22NvF
Tn5b1+k61hOjgg3UM+P7jfpMK/W5fma/+bpu0heaq3ncMd/gDzdpsjcbHqz+
1QbdzRbGrDfrS52j2XxLt+orzdcC7poHwrXCb8LZhf9KKwc5xGGO0EY7R+ng
WLjXcI7EwjXD+xOevVuaYIR+ztNNF+c4y0k6aaSSAvLJI5ccsskikwzSSSOV
FJJJIpGE/8ew/K7/AzShVFQ=
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxdlnk01Osfx2cGYx8Gg8RFlttNiyiy5Hmu7cge6VfZyl6WmtJCbnYh2VpE
UrqSLDc/l5AIRUmyl7jCJCSEZibL4Hb/eJ45pzlnzpzXeX+/M898P+/P5/1R
9jju4E0iEAhtP97/faZVpTPKM6vB+QS6E9W8HyDum7p4flBiHHNIoob6wchZ
zHG/XEk2CWFhvlK2xN5CX8J8x9zDXfboGub906OekZokiNilUvbGmWJezB6R
1q/9N/Jj9rOKIBzJE8QcRCvfsV9JBHPw0LifVTYFc23PZVulJHHM9dX3J+Re
UWGqckPPas4yZqQ/y2mIoglIYh0x0pujB+TFzaWwjhjpLX6sR0IxNKwjRvpr
G7G9fI3SWEeM9C6t376srclgHfE6m8kNWbumwcGu1ZXzQTyY3bO1tOiTfJi9
ff57CWD218zKcmYIYaYvtb2xdxPFfPY5kce8Xwyz0YusmwoaVMyoHohRPRCj
eiBG9UCM6oEY1YOiuv7bPQUWWLWRYuUMcOsTxBKcVrftxf5oPaAk+U2OgflT
xNePL4SmMEfscz9kuzKPOWmiuXEX6zuQdshxn9g5DFLbhl20tRexnhW2VUNl
moP1W0csmhQ0VrHuKNDaEjdPgEjvWXonHZNGxJzAU7LRqJKN77+eIZW28eEy
5i5aXViCIwH/v6kN98cPRApjnp/qX2+7Ioo5zJm/INdQHH//z+f/+bzofOj+
Wf6GSMenIpjZncwKCwNuPY2Ly3fKHpXAfkKMdNO0N+0S97l+R4x0izMTR0U/
cf2OGOmWziReARWunxEnpGgPaIgT4aWe+MK4k9L4ejson0M6wvU3YnQ95cW1
79FULqdW3zWNLOUy6gf0PNC8QYzmDeKf5w3qH6T3Dc2VXmgn4fP9zGg+oOcb
DpWNs0O5jPoFnQ/1M/r+/ufCViGivJjR76P7idpbUzLXSWBGv7egP67nqjiL
+88gajT7meg87j8O3yWSMJGJ+8/IJt6b/pWF+29tpfaXc0Pfcf+ZmNVEfmhb
xP13LLdQ7WAoCwSs3x6plSgMFXQ2MX3TvgNnW58MQz0KFD+6ajJeuAgkta3V
fw8Wh2x9OPPh3QjwiTYxUBtiA5egsWAt/49gYVPu3KvRBTC4RN7pwjsGhPMP
FVB3c8BShHjjHHkcRKVavY+JWQHGquSuEK1JwIr1mExvI8DrV/TF/n93EpCX
Qw8rShChTr6XywmjGfByi/0+zhEeWLRPf4X8eRbkxZ/ONyzjg0uu7X+OPZoH
fjWWWetIAnCPr5dlcwwTbJlRTGbvFYKMA3FPR0KIUL3RS/q4nzSMa07/NYFK
ghYybzi0TTIwfrAjvfMwCSY626W6psrAgs9ZGd2VJOwnxlelwpg6rp/8Lqw/
sffmKPaTn7zmJxAxgf0UIOVJLHGbwvmF/CJW8yDeroYE7842J25oWcL+yNdI
tt9Vz/VHUsoCoXf2GbB2/GB1OeM90IlWMfKeWQS7n7WXN9/5UR9to6KgR0ug
I/x9EY8SFcYmVY2aPlkGOS6Pt1a85OZV2ZrJVvljHaDPobY7N6Uez0+f1WI1
AfXXeH7yBHbIfd7WCaqZJqf1hcfAqLNXUvuFNrB4Olz++xgD6NascYb/6cXz
FaSrVvj69oHWpzdM/7L8CupLnjp6yL4DpjUl7Pa7P+ZKkffOmsxBPH/PV56z
G8sZAiea2IJUMya4RKi7fCt4CESZNPwato0JNvlc9LGZ/gjkT6ml8ycvAspi
3UFhhQmwS/7jHyZTq2DezXdR0H4KTNxTCfZVI0El+tBMskAT8JliTe4RGwCv
KP7GXcqt4AENinT4j4AD/9vuGTvdBfoHPlsIm02A3OKEGt+XPaBm+OqASdEk
UCncdqt+zwDocBzqyIyYA4Odg05jawNgrDe415k1B5KWZc+V3RwBQQaKtbRr
bLCZYtJE1/0EFu605LXvWAYvlQIltndPgChycFJCzxoodT7sJWkzg/tXPfEv
+jnvGdB46+rtvjAeGK23MaKSZxaQi3UD1RN5YeYHb/9U6Tmcz7GUU1o3LeeA
/clT19gaZNhlXKue0TkHXn0QOcLTT4b/qHm+YfN+w/ldrfe4UPDwN8Dj4TTV
1y8Ala0d2s7c/gYuUxn7hn8ThNkPBHcYLTBxvp9wGj+1P5AFHEwrLWpDhKHb
ITBtOsHGeV/nFianY/AjV84mGWa1iMK7uYb2RW8XcP5T/KgNNMFFMNOjeaNG
RByq6v4i+qWYgfOosEm2uzJhDOdRoecWi/ygSZxHAWIyd0yMZsEu3YeFrj28
UCnvepCD0zzYdGy03jeaH0q8O1bXGcQEzEjpMyVaQjDjxOLsPQc2mFNiRXbn
isDoO+Sq0jg2iN7P8m8dEYFjIckZsUoL4JHjq9OlcxRY1WqjqZi9AHTM3zWW
pIrBvIBh2YNVHJxnUVpZu5sbl4HzLQPljlYqLA41oPTmcUAZPznphosE7L5m
c0k1cQUQ2HkFf85KQPmXtSF/tHGAxTrmo/izEtBbQbrLvWAV51+F60jFjr4V
oHOt2Pp3FUmob1eeMEpfBQx6Eys1RhKq3mZs5z2wBjxTUjaky0pBynJaC2ds
FWxWu5ym0S4J95UlyHlaESDKS7+mTs2Y+TUwQZeTmQmVgubFqrIMRQI0Ey49
Hl4sBfV6DKbm0gnw+cbQ7AhIg5BxfSQwnACDU8KSHqvToA7TpY1sRoQoXykl
BeEtvEToIbxzw6kuGpzSPP6lk0yE9/OyPgf20ODA2ccKaolEaHdxulLjgjR8
mzGwqmdIgihvr1ZU1zVME6GQUaynC0calhdpDVhnkCCvl3NUX68MdBmpzAwK
eI73/7838+lKEbrw/v9E3v/4zJP3eP9H+WbBso5ya2UCH+0M99mgKcCnI/ZY
WZ8ExapGtIaduPnqSs/3Zb1dArZB6yUKd3D38UvEANOVcio8aRyn8sR0Geet
6VWzJ0713H3dTNzdMunhCt7PBRqu8ly5vYb3cTXePX9zmgkQ7d//AsDzDHE=

       "], {{{
          EdgeForm[], 
          Directive[
           AbsoluteThickness[1.6], 
           Opacity[0.1], 
           RGBColor[0, 1, 0]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwB0wEs/iFib1JiAgAAAJYAAAADAAAAVz49OC0sR0YXQD8RQkETOS8uVlVO
GwkINSQdOjEwREMVHAoJJB4LQxYUQRQSIA4NRhgWIx0KIhwJHQsKHw0MIRsI
NiUeJDseLC0FMDEHVSEINyYfJiANGyIJHCMKHyYNjIAqHSQLHiUMUlEgPRAO
JicgMiwESzIELi8GNDAGTDMFTTQGNDowMy4FMjgsMzkuJR8MF0YWPxIQzbsV
PT4RET8QEj8TQ0QXP0ATFEEVE0ESFUMUFkMXIFEOREUXGEYZRkcZSEcXVEgX
R0kZSUoZLUwFL00GT04HVk8aQUIVT1AaWFdRUT0OIVUaTlUIWFIPVVYaUVc9
PlcPJTwfED0RT1ZOJ1MgHgwLRVQXU1IgbL1FbsBJY4YtZ4gxdMZQe3woV1gP
ZYcvin0pUlhRkpMajoMryqwPkGQzwosCwYkBv21Ij2IytblCuM0Vy7ERfX8p
xHBLw40DkWY0zLYToGE3W6YjvLpEras+nmA2t7VCeHknsrBAd8EBl1oiqao8
lFkhmlsjesoPyHoPmJkcp6g7x8lSgIIqfsICWqUis8wTa5sdq68+rssRgcMD
aJIaapgcg4UraZUbWaQhlZYbnF81sLRAjaWAfw==
             "]], 
            
            Polygon[{{124, 119, 1, 40}, {163, 103, 49, 58}, {162, 101, 47, 
             57}, {150, 151, 34, 27}, {161, 99, 45, 56}, {117, 199, 82, 83}, {
             132, 196, 75, 4}, {165, 106, 28, 34}, {164, 105, 27, 33}, {133, 
             132, 4, 43}, {130, 129, 3, 42}, {94, 120, 39, 38}, {137, 138, 41,
              1}, {136, 115, 7, 49}, {127, 126, 2, 41}, {139, 140, 42, 2}, {
             147, 148, 33, 26}, {141, 142, 43, 3}, {153, 154, 35, 28}, {159, 
             160, 55, 31}, {93, 169, 60, 37}, {113, 144, 51, 76}, {155, 156, 
             53, 29}, {102, 163, 58, 52}, {100, 162, 57, 51}, {185, 184, 21, 
             66}, {201, 200, 15, 82}, {134, 113, 76, 45}, {98, 161, 56, 50}, {
             168, 157, 30, 59}, {180, 179, 19, 64}, {170, 159, 31, 60}, {92, 
             167, 59, 36}, {175, 174, 17, 62}, {172, 173, 62, 15}, {177, 178, 
             64, 17}, {198, 104, 26, 80}, {197, 116, 80, 79}, {121, 117, 83, 
             39}, {135, 114, 77, 47}, {97, 94, 38, 55}, {114, 145, 52, 77}, {
             112, 143, 50, 75}, {109, 190, 71, 72}, {157, 158, 54, 30}, {118, 
             191, 72, 84}, {166, 107, 29, 35}, {96, 93, 37, 54}, {115, 197, 
             79, 7}, {182, 183, 66, 19}, {187, 188, 68, 21}, {186, 108, 69, 
             68}, {190, 110, 73, 71}, {192, 111, 74, 73}, {95, 92, 36, 53}, {
             189, 118, 84, 69}}]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           RGBColor[0, 1, 0], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          
          Line[{40, 1, 41, 2, 42, 3, 43, 4, 44, 5, 46, 6, 48, 7, 78, 8, 9, 10,
            11, 12, 13, 14, 16, 18, 20, 22, 24, 25, 74, 111, 192, 110, 190, 
           109, 191, 118, 189, 108, 186, 188, 187, 205, 184, 185, 181, 183, 
           182, 204, 179, 180, 176, 178, 177, 203, 174, 175, 171, 173, 172, 
           202, 122, 200, 201, 199, 117, 121, 120, 94, 97, 160, 159, 170, 169,
            93, 96, 158, 157, 168, 167, 92, 95, 156, 155, 107, 166, 91, 154, 
           153, 152, 106, 165, 90, 151, 150, 149, 105, 164, 89, 148, 147, 146,
            104, 198, 116, 197, 115, 136, 103, 163, 102, 145, 114, 135, 101, 
           162, 100, 144, 113, 134, 99, 161, 98, 143, 112, 196, 132, 133, 131,
            142, 141, 195, 129, 130, 128, 140, 139, 194, 126, 127, 125, 138, 
           137, 193, 119, 124, 123, 40}]}}}], 
      GraphicsComplex[CompressedData["
1:eJxd1X9UzXccx/GraDEhRa2EWnH9TvqWkm7c1sLktpk64TqcMpNVsqG0OWfj
jsbWuMqPYzvXcHTCpfzcrmEZVgehuR3MGbrLiOpGZ+jU5o/n+3vO+sd5nNft
c47n6fO5gQuy381w0Wg0IV00mlf/upeV9bJMssUmnNFUjx+7JfZcdXDyOucL
HU6q9Mn+0tkjDs8tupzmULzFXjrPDpPTT+xoKzWY7YPFcUnTghxKsHjHnsZW
xTxU3Na+8VeTc7g4eeaYErthtPjG+4vCzfZQ8ZouUTttpjBx2IHubg4lXPxn
6s0sD4ci/rprmV0xR4pjDq2KM+qjxA9nv1NqckaLt74W0NdqiREnVDzOtxti
xS3Gn+93durE9Lu+9VbMX0qtjn6Yfph+mH6Yfph+mH6Yfph+mH6Yfph+mH6Y
fph+mH6Yfph+mH6YfquuJW92KPXSD9MP0w/TD9MP0w/TD9MP0w/TD9MP0w/T
D9MP0w/TD9MP0w/TD9NvQ53iXmd4Iv0w/TD9MP0w/TD9MP0w/TD9MP0w/TD9
MP0w/TD9MP0w/TD9MP0w/WY0bYh1KE+lH6Yfph+mH6Yfph+mH6Yfph+mH6Yf
ph+mH6Yfph+mH6Yfph+mH6ZfqrNjpVH/XPph+mH6Yfph+mH6Yfph+mH6Yfph
+mH6Yfph+mH6Yfph+mH6Yfph+s1/llNhN3RIP0w/TD9MP0w/TD9MP0w/TD9M
P0w/TD9MP0w/TD9MP0w/TD9MP2y9Hduv0PlQd7s1sr9/1UuxnOf9e7VD6RrH
jtldokatN9v7yI7ZTzRkj4ww+8iO2bOKy6/YDQNlx+ybduWftJmCZMfsT577
f+XhCJEdsycmn5pj1A+THbPv3mccbbWMlB2zd3S++hkjO2Y/UFazSGsdKztm
n51iuWowjpMds3d3zY3O81Bkx+zHD07+wWKLkB2zZ6R59azKHC87lr9vt/qP
nX7RsmP2s4eP/OFXNUF2zJ49d22CPm+i7Jh9QPdZ1kytTnb8//v4dN3h9VrP
TrmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7iLmPmPuIuY+Y+4i5j5j7
iLl/+Kn+n/gM1xpd+tGGAM1/Lrzd9uJm8z1xebXm3KGWNvHirMqSAfktYu6r
/P+rE+/Ma+2Q/Rtvfbd8xSUOv1W5dp+/011s8f5gU3KEm5j3FnPfOT+lslRp
dfaUz79cenHaqYO9xalFa1dYFS+xW9TyJVV2TzHvA+ctKPKJ9Y/oJ/uRhiFT
NOb+4l66i37JzjfEtoYTvZeYfcW8J5znq0u7a3P6y764+MNGiyFAfH95t3l5
KYPFucUvyz2SB4l5fzivYXnSZGtKoOxFQTcuWNyCxBMv7w2tOvqmeEvQoDK7
m2reK87TX27y0hwLlv1R3optzvQQ8baQRBd/76Hi5rwzBdqMIWLeN87bGfKt
w+CtlT3hqm+mvlJ1a8Hf1zNzh4unXZ2flFc5TMx7yHnPC8KOW3JHqH8f2h9j
zIEjxTNqC/fYakaJ92pdB1cFqub95Lz3aq+vc9aMlr199exejtVjxLX9in8y
lYSKNXHXVnrEqea95by6LdEHLD5jZd+f2dHkl63687MLg60JYeKDj3bdVZrU
nfeZ80yTXu9fdV79fJrPlVT9wHHi0I8iN9qfqZ5Tsmyq8TvVvOecF/741mfO
T8LV+1T5/dnMS6rv+Lq3de5WxD308RWm6ap5/znv3tb9DX4hEbIfy8oZbi5Q
veFcnVE7M1K9X0+8B1jb1Z3vC84riv/UoK9VP5/uN2mzbcR4cXRO6QWDa5R4
4XbHGnuZuvP9wnmxzdNPZn6hfr7vec/2+puqH/jnh+aVR4u9E4497kxTzfcR
5zXuGBhkDpsg+5ml99I9ClUXX5i6zTI/RvxLi2mWtodqvr84b/vbTYW2u+qe
FVBxSYmaKI5f5u9S1SdWnLMz5bThpLrzfcd5ia2nW+uL1M/7/fZFhPGB6uaB
jYudp3Xq70/RavMWqf4Xa2vFwg==
       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNl2d4FWUQhWeR3nsJCUkoAiJEqiaIQYoYQaQLSBEihFASpEZ6S6QoIIgg
RREERBHsvffee++9965znu/dZ/1xntlvZ/bmvjOz50LmxOIhReXMrDAyO8pj
Q5dfmu6luCq4KroacU81jYnlXU2IqmtKbSVXuquqq5orlXuVXWnEKq5mRNVl
UFvdlUms4WpOrOlq6arlqu1qRazjOppY19WCWtW15l491zGuBvC1I4rpWKKY
2lBb39Wee+Lr5+rk6uw6ldjFdRzMqZzT4ejIvTSeS4O1M1F1XakVazZsYurG
PXEfTxTTCUTV5VAr7u5EsZ5IFEcuzGLtSRTryUTxneRqS10v7nVw9XFlwdeX
KKZTiGLqTW0WUX1K4ZxCX/Loi1jzXQNdZxCz4egPs1gHEMV6OjGbZ3JgHQab
mAZxT9xDXD1gGkpU3XBqxT2CKNYzieIYBbNYRxPFehZR8x9JrerGcE+7MA7O
01zjiWI6myimsdSqbgL3xHeRa4prEc91pRfnwCy+QpjFMdk1GNYC4lA+Yyh1
U6kVaxFsYprGPXFPJ4ppBlF1xdSKeyZRrOcSxTEbZrHOIYp1LlF8s6hV3Tzu
TXSVWNgD8V0IzwLXBngWuuZTm09Unwb+77tO57sWcd4K21LX5TCsdF1K7TLX
DmqXu3bx7ArXFXCuch2EZ7VrL8ylrn3wlLkOwH++6xqY17iuhXOt6wgM6yz4
qHxGviPvbMQ59lCdr6cvF1jip8rJR/UO6V2Sd6Zyjj1U5wrk9Uzsp8rFfqF3
SX6RzTn21gxLPFT52GeVq8nzOtcir3Pss60s8VD5hvy1NTl5ZxvODci3tcRn
28HWnrO+dwfOYpPPZMHWkXPsoR0t8ZcOlvhpJ3j07nSBoRvn2EN1TievZ6py
1mdstvCOLYYth371tPAeDbPEQ3Mt8dnusMlnesCayzn22Z6WeGgfOHuRE0Nv
zlnke1vis31h68c5/u3pB5v8Ig+2/pxjD+0Pax7PxH46AL7Yg8UwiLMY5CeD
4R/IM7GfKrfFgr8sseS3J8cSbx1uiYeOssRnR8A2knMf8iMt8dnRlnjoODjH
kBPDWM555Mda4rPjYZvAWd97ImexyW/yYZPnTLLEQyfDGvtN7KcF8Ii3EIZp
nGMP1XkYeT2Ty1mfoX/LZFjYM7HJl+Q7j7gec623xENnW+KzM2GbxXkc+VmW
+KyekX+eB4s455ETw3zOYirhLI9dAK9+dxbCqP1fxPffymzFKP9cCqP8cxnM
2oHFMMtL5anyVnnpSjjln6tgkX+WwiJ/XkEf5KVlcG3n7y0jbudvy1fXwLUe
ZjHIY9fCKP9cB+NkaiYR19OjKTAXoA3UbuR6IXEjn7+J+kXETdQU0q8pxIup
mUpflL+E6yXkN9OvLeR0vY1eLyVuo346/NPQVj5bv036zdEe6HdHv1Fz6PsO
njtEbg1zuYzZKL+T3haRm0F+F/MoZjbK72GWmt9u7q8k7qZ+JjXFxD3UaMZ7
yV/JdSkz3kd+P9dlxP3U7OWZVXAe4DnFq6ifQy+Uv5rr1eQP0KOD5HRdSf+n
icLf2EkvltOnQzyrvdE+zUPaOe3bYa7XEg/T2+uo185p927g+gg51ZeQm09e
1/p9f8LC+6+9fNb1pIWde9n1vIU9e9f1poVd+cj1noX9+Nz1sYV34w3XKxb2
6xvXF/D95vqJOf3t+p3ZlPMe/EN/f3R9a2H+c+mF+trcax6CJf73n+bb0O/X
jUK/HnSlRIHxAVeDKPTkPle1KPT8DtfX9Pk214cW9ryV5zOj0I/bXZ9Z2MkM
v5cahd7d76odhbnc6frBwr7p79fnO9TxWCMKM77XVTEKu1HdY+Uo7MLdrr8s
7NJdrl8t7Oc9rigK+9bUY6MozPVhV8sozOhG1+MWfOBV180W3nH1+zV6/r7r
VgvvrGb4NHN8wXWTBa/QPF9kpk/xuQuY5wfMVHN+m1m/5brFgj/oM57hc/R3
3uFvKf86NfpeL/HdNLf0KMyuZhTmoVk86nrOggdqdz5lf9S/WvTwE+akGaVF
Ycaa73fMUnMsH4XeqW+aYQvmqLk1Y3aNo7AT2oefmZ9mpx43oc+aT1VmpH3U
P5C1k9rTPy3sapUozFUz1btbgfe3XhT2Q7vxB3PVTLXvv1jYee319xZ2W+/E
Vxbeiy/ZOe3bv+yHduM/9H6qzA==
             "]], 
            Polygon[CompressedData["
1:eJwt0WdKQ1EQhuE5ISoWLFiwELsuyCW4gPjb3qKxISIiIiIiIiJBxE1YsIAF
CxYsWDCKBQsW9D3M/HjIx9xz59yZlNXW1YQDIlKNIDKcSDqi5Hmc4gyjaMEh
jjCCZiRwNogu8iwucG5nx3CAfTTZO8LZP34imMEPfjFttV3sYdje2cE2Gq22
iS0MWW0VaxhEAy5xZXe34htf6LQ7NrBuZ32PExzbLH7GBzxiAu34wCemrMcN
rq33OAqYJx+95AXkkvMQE60lkpOc7qYbmeQsp7vtQQW5HP3kJaSS0zAn+h/k
kLOdnvU9HTngdHd+5yXkUiyK9igmh9AnWlvBMuptR3Hco81mfMaTzTqJd7yh
w2Z+was987VCehc5ndXfkUJOdjqb/+Zb3Nlu/B2VPKtyOtsA/gEXW1dD
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0scy31EYBuA/ovcWRC+Z4R64B1yCkS1b7sHSnUQionei9x69l4iSJiTP
b1g8837zbs4535ziusbahrBQKNRKOMGcSQVV1PCOZmYZZYwRvjDOeyaZYoIZ
pmljngXmWGKRD6ywyjLrrPGRTbbYYJuvtLPLHjscsM8njjjmkFNO6OCcC864
4pLPXPOdb9xyQyf3/OCOX/ykiz888JtH/tLNv9Dzsp6CvckwesyvZCQRRBNF
rz5WxhFDAvH06ZNkMomkkkK/Pl1mkMZrMhnQZ8scssjlDYP6fFlAHkUUMqQv
kaUU85YyhvUtNFFPNZWUkxGcTRqppJAc3JNEEognLngTMUQTRWTwfiJe/tJ/
P9pLDA==
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxF1H9M1HUcx/EDnUJxpoK/TjQ1VEQUBL8noHInV1SKeCj+1qNobi5MzJnx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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHfUV8URhneNHUXsqIBgQ7qAgIAI0qRJFaRKMYQQFBDR2NAothBbEFFJ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             "]], 
            Polygon[CompressedData["
1:eJwl0UVSBFEQRdGfwEaYMMDd3d3d6QXAOnF3d4fAXW7GG5zo291RVT+zYiMT
7eNRIYQ4xOAPuRbCNZ8bqKarMEsfopfuwRp9hUq6AjP0AQbpAdO1N+in+7Ae
dM9SugST9B7q6TrM08doppuwSJ+ikW7AAn2CbroLq/QlOukOrNAXCHSe6dmb
aKfbsEyfo5auwRx9hFa6BUv0GcrpMkzR+/hFjmlWn2GUHsEWfYcfZJvO4jt5
QqLpWt/JG1JNs/kMD4jn+3TQDh6RYNqFP/MZSaZd+s5fkGzavZ/5FSmms/vO
vpFlmt138oF00+58pii6wHTWbXwh07QL35nR+bgNmukTGaZd+M6i6ULc0zuI
0GOme/lvxXSR6b9dDNNDpt37Pd+RZnp3/k7/AYPIYaA=
             
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0tlSkmEAx2FAQBQBUdFKs2gxyFzbLEFt3w0oTU0tnTrV07oHvYMO6h7q
HprpGroHLfe1x8mDZ37f/Gfe9+R7s/OLlYVgIBD4Qoij7wx5ipT5yGeW+cYP
frHCZQdWtUWHGSFCJ3/sJ/QOd4lyhb/2k3qP+1TTxZr9lD7gITG6Wbe36iMe
U0MPG/Y2fcJTaull035an/GcOH1s2dv1BaPU0c+2/Yy+pESCq+zYz2qZCkmu
sWvP6itek+I6e/ZzOsY49dxg335e3zBBmpsc2C/oJFM0MMCh/aK+ZZpGbgX/
/5wOZpilidsEucQ73pNhkBA55pinmQJV5CkyRJjfrv/Jd76yxCc+UKJAjiYa
aSBNPSmSJKgjTi01xKgmSoQwVcdv7R+gBy9f
           "]]}}}], 
      GraphicsComplex[CompressedData["
1:eJxd1XtU1/Udx3Egp1KCmno8gVtpXpDK+0/FC2A0tlnZD4+JM0Gz45mLpjtb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       "], {{{
          EdgeForm[], 
          Directive[
           Opacity[0.]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHe4V8URhncB6QjSvCjt0qQovXekCgKCl6J0UKRI716Q3gREiohUAQGR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             "]], 
            Polygon[CompressedData["
1:eJwt0lVSQ0EQheEJlU3gBAkhuGugcLewAxYQ3nEnQIIGd3ddIX8X5+GrunWr
p2emz/jGJ8KRJOecH170eZxbQg1y0I9l1CIXvVhENbLRgRmUIR23uNFaW9OD
BVTBhy7MoQKZaMMUSpCCRzwgD/VoxzRKkYZOzKIcGWjFJFKRjEGsaq0fA1hB
nXp2Yx6VyMIvflCIFiSwr73sTmFsolk1Y4iptghDWEMD8vGMJ+1t/4YRRSMC
+MQHChDCKDb0HcQI1tGkmle8qLf1eMebelnNN7601s54ihPN1u54jCPNyma+
hbjOXoxDHCg7m+k5zjQby+waV8ra3sQlLpSlvYEdbGv2luEedpWlZXaPO8//
27EM/gAN2TZ7
             "]]}]}, {}, {}, {}, {}}, {{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0.5], 
           Thickness[Tiny], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt0tlSDgAYBuAff0iRUjPNOHJWB+6AGSqVkL/SirRq0aKEUsjWvihLu4pW
FJrcQ91D7iF34PlnHDwz78l78M33nqlozm06EAgEljhIOCeQzHlyqKaDYRb5
zS5/+EuE0mku8ISL1DDKW/LpJIVaxhingC5SqeMd7ynkKWnU84GPFPGMS9xj
gkmKeU46DUwxTQndZNDIDLPc5AWZhI+f4xO3eMllmplngdu8Iov7LPKZUl5z
hRa+sMQd3nCVVpZZoYwervGAVdYop5ds2ljnKxX0cZ2HfOM7lfQT4hEbbFLF
ADk85gc/qWaQXNr5xRZ3GSKPDoYZ4QZnSSTIvh/vscM2CwzRThUhzpFEPKeI
I5aTxHCC40QTxTEiOcoRDod3RJBD/7f4D2NVRpA=
           "]]}}}]}, {Epilog -> {
        Inset[
         Style["\!\(\*SubscriptBox[\(B\), \(s\)]\) Mixing", 
          RGBColor[1, 0, 0], 14], {20, 0.7}, {Left, Bottom}], 
        Inset[
         Style[
          Rotate["Trident", Rational[1, 2] Pi], 
          RGBColor[0, 1, 0], 14], {2.5, 4.2}, {Left, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.5\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {30.3, 4.05}, {Right, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.25\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {30.3, 3.1}, {Right, Bottom}], 
        Inset[
         Style[
         "\!\(\*SubscriptBox[\(\[CapitalGamma]\), \
\(Z'\)]\)=0.1\!\(\*SubscriptBox[\(M\), \(Z'\)]\)", 
          GrayLevel[0.5], 12], {30.3, 2.}, {Right, Bottom}]}, DisplayFunction -> 
      Identity, AspectRatio -> 1, Axes -> {False, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"\!\(\*SubscriptBox[\(g\), \(\[Mu]\[Mu]\)]\)", None}, {
        "\!\(\*SubscriptBox[\(m\), \(Z'\)]\) [TeV]", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> {Automatic, 
        Thickness[Large]}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> 17, 
      Method -> {
       "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
        "AxesInFront" -> True}, PlotLabel -> "MUM Model, 95% Sensitivity", 
      PlotRange -> {{2., 30}, {0.5, 5.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           AbsoluteThickness[1.6], 
           GrayLevel[0.5]]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0.5], 
         Opacity[0.1]]}, {"HE-LHC", "FCC"}, LegendMarkers -> None, LabelStyle -> 
       14, LegendLayout -> "Column"]], {0.7, 0.9}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.745266452008169*^9, 3.745266603553087*^9, {3.745266709447957*^9, 
   3.745266722916091*^9}, {3.745266753022352*^9, 3.745266759387398*^9}, 
   3.745266831127357*^9, {3.7452676583386383`*^9, 3.745267675137034*^9}, 
   3.745519547113312*^9, 3.7455201894196568`*^9, 3.7455202196711397`*^9, {
   3.74552027856804*^9, 3.745520330551373*^9}, 3.745520362671929*^9, {
   3.7455209848387833`*^9, 3.7455210274020348`*^9}, {3.7455214331367407`*^9, 
   3.745521438928136*^9}, {3.745551026497284*^9, 3.745551076883226*^9}, {
   3.745723223772574*^9, 3.7457232683191423`*^9}, {3.745723395427341*^9, 
   3.7457234081380987`*^9}, {3.745725675703134*^9, 3.7457256840870743`*^9}, 
   3.745725714613792*^9, 3.745726130391531*^9, {3.7457389731657553`*^9, 
   3.7457389840643806`*^9}, 3.745739041485339*^9, {3.745788337379229*^9, 
   3.745788377670869*^9}, {3.745788949808258*^9, 3.745788963611413*^9}, 
   3.745820015380376*^9, {3.745842270629923*^9, 3.745842297041341*^9}, 
   3.745845267424592*^9, 3.745845370654784*^9, 3.7458455996439133`*^9, 
   3.7458460580648518`*^9, {3.7461274907943363`*^9, 3.746127503889543*^9}, {
   3.746127565215069*^9, 3.746127581603406*^9}, 3.746127645371331*^9, 
   3.746127754589459*^9, 3.7461278162823057`*^9, {3.7464189136780252`*^9, 
   3.746418937528627*^9}, 3.74761938332926*^9, 
   3.7476194796938066`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData["\<\"combMUM.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.745266452008169*^9, 3.745266603553087*^9, {3.745266709447957*^9, 
   3.745266722916091*^9}, {3.745266753022352*^9, 3.745266759387398*^9}, 
   3.745266831127357*^9, {3.7452676583386383`*^9, 3.745267675137034*^9}, 
   3.745519547113312*^9, 3.7455201894196568`*^9, 3.7455202196711397`*^9, {
   3.74552027856804*^9, 3.745520330551373*^9}, 3.745520362671929*^9, {
   3.7455209848387833`*^9, 3.7455210274020348`*^9}, {3.7455214331367407`*^9, 
   3.745521438928136*^9}, {3.745551026497284*^9, 3.745551076883226*^9}, {
   3.745723223772574*^9, 3.7457232683191423`*^9}, {3.745723395427341*^9, 
   3.7457234081380987`*^9}, {3.745725675703134*^9, 3.7457256840870743`*^9}, 
   3.745725714613792*^9, 3.745726130391531*^9, {3.7457389731657553`*^9, 
   3.7457389840643806`*^9}, 3.745739041485339*^9, {3.745788337379229*^9, 
   3.745788377670869*^9}, {3.745788949808258*^9, 3.745788963611413*^9}, 
   3.745820015380376*^9, {3.745842270629923*^9, 3.745842297041341*^9}, 
   3.745845267424592*^9, 3.745845370654784*^9, 3.7458455996439133`*^9, 
   3.7458460580648518`*^9, {3.7461274907943363`*^9, 3.746127503889543*^9}, {
   3.746127565215069*^9, 3.746127581603406*^9}, 3.746127645371331*^9, 
   3.746127754589459*^9, 3.7461278162823057`*^9, {3.7464189136780252`*^9, 
   3.746418937528627*^9}, 3.74761938332926*^9, 3.747619480344318*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.741072756444516*^9, 3.741072765999745*^9}, {
   3.7410731728288*^9, 3.741073182254222*^9}, {3.741073229189128*^9, 
   3.741073280509727*^9}, {3.741073449248231*^9, 3.741073458629998*^9}, {
   3.741348608403174*^9, 3.741348612721161*^9}, {3.741364003704373*^9, 
   3.741364013808655*^9}, {3.741431838822839*^9, 3.741431847846627*^9}, {
   3.745521446079074*^9, 3.745521459284732*^9}, {3.7457233761771708`*^9, 
   3.745723378774808*^9}, {3.7457261059680767`*^9, 3.745726117903899*^9}, {
   3.7457261627966223`*^9, 3.745726170008116*^9}, 3.745739027124261*^9}]
},
WindowSize->{1920, 1043},
WindowMargins->{{1, Automatic}, {-1, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1505, 23, 74, "Input"],
Cell[2066, 45, 397, 13, 46, "Text"],
Cell[CellGroupData[{
Cell[2488, 62, 17186, 397, 916, "Input"],
Cell[19677, 461, 1487, 23, 23, "Message"],
Cell[21167, 486, 1484, 23, 23, "Message"],
Cell[22654, 511, 1484, 23, 23, "Message"],
Cell[24141, 536, 1418, 22, 23, "Message"],
Cell[25562, 560, 177680, 3111, 403, 141875, 2526, "CachedBoxData", "BoxData", \
"Output"],
Cell[203245, 3673, 1389, 19, 89, "Output"]
}, Open  ]],
Cell[204649, 3695, 606, 8, 30, "Input"]
}
]
*)



==> anc/highptlimits.py <==
#--------------------------------------------------------------
#program: highptlimits.py
#author: Tevong You
#date started: 13/08/2018
#last modified: 10/09/2018
#description: 
#	sets limits on effective four-fermion operators
#	from dilepton invariant mass distribution at high pT
#notes: 
#	c.f. Greljo & Marzocca 1704.09015
#to do: 
#--------------------------------------------------------------
import numpy as np
import lhapdf
from scipy.integrate import quad
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator
import matplotlib.lines as mlines
import math
import scipy.interpolate as interp

#load PDF
p = lhapdf.mkPDF("NNPDF23_lo_as_0119_qed", 0)

#PID dictionary
pid = {'g':21, 'gamma':22, 'Z':23, 'W+':24, 'W-':-24, 'H':25, 'd':1, 'dbar':-1, 'u':2, 'ubar':-2, 's':3, 'sbar':-3, 'c':4, 'cbar':-4, 'b':5, 'bbar':-5, 't':6, 'tbar':-6, 'e-':11, 'e+':-11, 'nue':12, 'nuebar':-12, 'mu-':13, 'mu+':-13, 'numu':14, 'numubar':-14, 'tau-':15, 'tau+':-15, 'nutau':16, 'nutaubar':-16}


#ATLAS13 dimuon data, Table 9 1707.02424 (truncating bins in tail with zero observed events)
lowerEdgeListATLAS13 = [400, 427.74, 457.41, 489.14, 523.06, 559.34, 598.14, 639.63, 683.99, 731.43, 782.16, 836.41, 894.43, 956.46, 1022.8, 1093.7, 1169.6, 1250.7, 1337.5, 1430.2, 1529.4, 1635.5, 1749, 1870.3]
upperEdgeListATLAS13 = [427.74, 457.41, 489.14, 523.06, 559.34, 598.14, 639.63, 683.99, 731.43, 782.16, 836.41, 894.43, 956.46, 1022.8, 1093.7, 1169.6, 1250.7, 1337.5, 1430.2, 1529.4, 1635.5, 1749, 1870.3, 2000]
NbinObsListATLAS13 = [1018, 819, 675, 508, 397, 306, 252, 188, 129, 97, 78, 57, 51, 39, 29, 18, 18, 14, 12, 5, 4, 1, 4, 2] 
NbinSMListATLAS13 = [1022, 828.1, 651.9, 513.6, 410.7, 306, 245.7, 191.2, 142.2, 108.5, 82.36, 63.72, 51.88, 39.04, 29.74, 21.83, 16.12, 12.7, 8.053, 5.803, 4.667, 3.241, 2.135, 1.663]
#for testing
'''
lowerEdgeListATLAS13 = lowerEdgeListATLAS13[:-6]
upperEdgeListATLAS13 = upperEdgeListATLAS13[:-6]
NbinObsListATLAS13 = NbinObsListATLAS13[:-6]
NbinSMListATLAS13 = NbinSMListATLAS13[:-6]
'''
'''
lowerEdgeListATLAS13 = [400, 427.74, 457.41]
upperEdgeListATLAS13 = [427.74, 457.41, 489.14]
NbinObsListATLAS13 = [1018., 819., 675.]
NbinSMListATLAS13 = [1022., 828.1, 651.9]	
'''
'''
lowerEdgeListATLAS13 = [1337.5]
upperEdgeListATLAS13 = [1430.2]
NbinObsListATLAS13 = [12]
NbinSMListATLAS13 = [8.053]
'''

#if high-lumi
Rhighlumi = 3000./36.1
NbinObsListATLAS13 = [int(x*Rhighlumi) for x in NbinObsListATLAS13]
NbinSMListATLAS13 = [x*Rhighlumi for x in NbinSMListATLAS13]


#global dictionary list to store SM values of denominator in bin rescaling as a function of coeffs, 
#to avoid recomputing SM values every time. See Nbin() function.  
#dictfNbinDenominator = { Mllminbin : denominator value } 
#add to dictionary by dictfNbinDenominator[Mllminbin] = denominator value
dictfNbinDenominator = {}


#counter to keep track of number of chi^2 interpolation points for coeff c being evaluated
Ncinterp = 0



#parton luminosity function as defined in Greljo & Marzocca 1704.09015
#note this is usually normalised by 1/s, but in ratio this doesn't matter.
def Lqq(arg_pid1, arg_pid2, arg_shat, arg_s):
	integralval, integralerr = quad(Lqqintegrand, arg_shat/arg_s, 1., args=(arg_pid1, arg_pid2, arg_shat, arg_s))
	if integralerr >= (integralval/2.) and integralval != 0: 
		print "WARNING: Lqq integral error = " + str(integralerr/integralval*100.) + " %"
	return integralval


#parton luminosity function integrand
def Lqqintegrand(arg_x, arg_pid1, arg_pid2, arg_shat, arg_s):
	#note the 1/x and 1/c factors are because we want f(x,Q^2)*f(c,Q^2) whereas
	#the p.xfxQ2 function is x*f(x,Q^2), hence divide by x to get only f(x,Q^2)
	c = arg_shat/(arg_x*arg_s)
	return (1./arg_x)*( (1./arg_x)*p.xfxQ2(arg_pid1,arg_x,arg_shat) * (1./c)*p.xfxQ2(arg_pid2,c,arg_shat) )



#number of events in bin
#arg_coeffs = (guu, gcc, gtt, gtu, gtc, gcu, gdd, gss, gbb, gbs, gbd, gds)
def Nbin(arg_NbinSM, arg_s, arg_Mllbinmin, arg_Mllbinmax, arg_coeffs):
	global dictfNbinDenominator 
	guu, gcc, gtt, gtu, gtc, gcu, gdd, gss, gbb, gbs, gbd, gds = arg_coeffs
	print "(guu, gcc, gtt, gtu, gtc, gcu, gdd, gss, gbb, gbs, gbd, gds) = " + str(arg_coeffs)

	numerator = 0
        #LH quarks with LH muons
	numerator += fNbinqq(pid['u'], pid['ubar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, guu)
	numerator += fNbinqq(pid['c'], pid['cbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gcc)
	numerator += fNbinqq(pid['d'], pid['dbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gdd)
	numerator += fNbinqq(pid['s'], pid['sbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gss)
	numerator += fNbinqq(pid['b'], pid['bbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gbb)
	numerator += fNbinqq(pid['u'], pid['cbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gcu)	
	numerator += fNbinqq(pid['ubar'], pid['c'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gcu)	
	numerator += fNbinqq(pid['b'], pid['sbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gbs)
	numerator += fNbinqq(pid['s'], pid['bbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gbs)
	numerator += fNbinqq(pid['d'], pid['sbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gds)	
	numerator += fNbinqq(pid['dbar'], pid['s'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gds)	
	numerator += fNbinqq(pid['b'], pid['dbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gbd)	
	numerator += fNbinqq(pid['bbar'], pid['d'], arg_s, arg_Mllbinmin, arg_Mllbinmax, gbd)	
	#RH quarks with RH+LH muons and LH quarks with RH muons (hence factor of 3)
        numerator += 3*fNbinqq(pid['u'], pid['ubar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0) 
	numerator += 3*fNbinqq(pid['c'], pid['cbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0)
	numerator += 3*fNbinqq(pid['d'], pid['dbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0)
	numerator += 3*fNbinqq(pid['s'], pid['sbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0)
	numerator += 3*fNbinqq(pid['b'], pid['bbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0)

	#no need to recompute this for every value of coeffs! 
	if arg_Mllbinmin in dictfNbinDenominator:
		denominator = dictfNbinDenominator[arg_Mllbinmin] 
	else:
		print "Calculating SM demoninator..."
		denominator = 0
                #RH+LH quarks with RH+LH muons (hence factor of 4)
		denominator += 4*fNbinqq(pid['u'], pid['ubar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0) 
		denominator += 4*fNbinqq(pid['c'], pid['cbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0)
		denominator += 4*fNbinqq(pid['d'], pid['dbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0)
		denominator += 4*fNbinqq(pid['s'], pid['sbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0)
		denominator += 4*fNbinqq(pid['b'], pid['bbar'], arg_s, arg_Mllbinmin, arg_Mllbinmax, 0)
		
                dictfNbinDenominator[arg_Mllbinmin] = denominator

	print "numerator = " + str(numerator)
	print "denominator = " + str(denominator) 
	print "R_SM = " + str(numerator/denominator)
	print "N_SM = " + str(arg_NbinSM)
	print "N_exp = " + str(arg_NbinSM*numerator/denominator)

	return arg_NbinSM*numerator/denominator


#helper function for Nbin()
def fNbinqq(arg_pid1, arg_pid2, arg_s, arg_Mllbinmin, arg_Mllbinmax, arg_coeff):
	taumin = arg_Mllbinmin**2 / arg_s
	taumax = arg_Mllbinmax**2 / arg_s
	integralval, integralerr = quad(fNbinqqintegrand, taumin, taumax, args=(arg_pid1, arg_pid2, arg_s, arg_coeff))
	if integralerr >= (integralval/2.) and integralval != 0: 
		print "WARNING: Nbinqq integral error = " + str(integralerr/integralval*100.) + " %"

	return integralval

#integrand for fNbinqq integral
#tau = Mll^2 / s
def fNbinqqintegrand(arg_tau, arg_pid1, arg_pid2, arg_s, arg_coeff):
	shat = arg_tau*arg_s
	return arg_tau*Lqq(arg_pid1, arg_pid2, shat, arg_s)*Fqq(arg_pid1, arg_pid2, shat, arg_coeff)**2


#propagator function Fqq(p^2) 
#(neglected imZGammaZ in Z propagator)
def Fqq(arg_pid1, arg_pid2, arg_p2, arg_coeff):
	v = 246.
	if abs(arg_pid1) == abs(arg_pid2):
		e = 0.3028 #electric charge e = sqrt(4*pi*alpha)
		MZ = 91.8076
		sW2 = 0.23120
		gZl = 2.*MZ/v*(-1./2. + sW2)
		
		if abs(arg_pid1) in [pid['u'], pid['c'], pid['t']]: 
			Qq = 2./3. 
			gZq = 2.*MZ/v*(1./2. - Qq*sW2)
		elif abs(arg_pid1) in [pid['d'], pid['s'], pid['b']]:
			Qq = 1./3. 
			gZq = 2.*MZ/v*(-1./2. + Qq*sW2)
		else:
			print "Error: quark PID expected in Fqq()"
			exit()
		
		FqqSM = e**2*Qq/arg_p2 + gZq*gZl/(arg_p2 - MZ**2)
	else:
		FqqSM = 0
	
	return FqqSM + arg_coeff/v**2


#chi squared
#arg_coeffs = (guu, gcc, gtt, gtu, gtc, gcu, gdd, gss, gbb, gbs, gbd, gds)
def chi2(arg_s, arg_coeffs, arg_lowerEdgeList, arg_upperEdgeList, arg_NbinObsList, arg_NbinSMList):
	global Ncinterp 
	chi2sum = 0.

	Ncinterp += 1
	print "----------------------------------------------------------"
	print "Interpolation step number " + str(Ncinterp)


	for i in range(0, len(arg_NbinObsList), 1):
		print "...computing N_exp in Mll bin number " + str(i+1) + ", [" + str(arg_lowerEdgeList[i]) + "," + str(arg_upperEdgeList[i]) + "] GeV"
		NbinObs = arg_NbinObsList[i]
		NbinExp = Nbin(arg_NbinSMList[i], arg_s, arg_lowerEdgeList[i], arg_upperEdgeList[i], arg_coeffs)

		print "NbinObs = " + str(NbinObs)
		#print "NbinExp = " + str(NbinExp)

		'''
		Lbin = poisson(NbinExp, NbinObs)
		chi2bin = (NbinObs - NbinExp)**2 / NbinExp
		print "poisson chi2bin = " + str(-2.*math.log(Lbin))
		print "gaussian chi2bin = " + str(chi2bin + 2.*math.log(math.sqrt(2.*math.pi*NbinExp)))
		'''
		'''
		if NbinExp < 10: 
			Lbin = poisson(NbinExp, NbinObs)
			chi2bin = -2.*math.log(Lbin)
		else: 
			chi2bin = (NbinObs - NbinExp)**2 / NbinExp
		'''
		
		chi2bin = -2.*logpoisson(NbinExp, NbinObs)

		chi2sum = chi2sum + chi2bin 

	print "Done. chi^2 = " + str(chi2sum)
	print "----------------------------------------------------------"

	return chi2sum

def poisson(arg_Nexp, arg_Nobs):
	return math.exp(-arg_Nexp)*pow(arg_Nexp, arg_Nobs)/math.factorial(arg_Nobs)

def logpoisson(arg_Nexp, arg_Nobs):
	return -arg_Nexp + arg_Nobs*math.log(arg_Nexp) - math.log(math.factorial(arg_Nobs))


#intepolate chi squared as a function of coeff
#if loadchi2filename != "" then interpolate from a saved chi^2
#if savedchi2filename != "" then save non-interpolated chi^2 to file
#arg_modelname = "MDMfixedgbs", "MUM", "CU", "CD"
def interpchi2(arg_s, arg_modelname, arg_cname, arg_cmin, arg_cmax, arg_Npts, arg_lowerEdgeList, arg_upperEdgeList, arg_NbinObsList, arg_NbinSMList, arg_loadchi2filename="", arg_savechi2filename="", arg_plotfilename="", arg_title="", arg_titlefontsize=20): 

	if arg_loadchi2filename != "":
		print "Loading chi^2 from file " + arg_loadchi2filename
		arrCoeffChi2List = np.genfromtxt(arg_loadchi2filename, delimiter='\t') #list of [c, chi2]
		clist = arrCoeffChi2List[:,0] #list of c
		chi2list = arrCoeffChi2List[:,1] #list of chi^2
	else: 
		print "Interpolating chi^2 with " + str(arg_Npts) + " interpolation points for coeff " + arg_cname + " ranging from " + str(arg_cmin) + " to " + str(arg_cmax)
		clist = np.linspace(arg_cmin, arg_cmax, arg_Npts)

		print "Starting interpolation for model " + arg_modelname + ":"
		if arg_modelname == "CU": 
			chi2list = [chi2(arg_s, getCUCoeffs(cval), arg_lowerEdgeList, arg_upperEdgeList, arg_NbinObsList, arg_NbinSMList) for cval in clist]
		elif arg_modelname == "CD": 
			chi2list = [chi2(arg_s, getCDCoeffs(cval), arg_lowerEdgeList, arg_upperEdgeList, arg_NbinObsList, arg_NbinSMList) for cval in clist]
		elif arg_modelname == "CS": 
			chi2list = [chi2(arg_s, getCSCoeffs(cval), arg_lowerEdgeList, arg_upperEdgeList, arg_NbinObsList, arg_NbinSMList) for cval in clist]
		elif arg_modelname == "CB": 
			chi2list = [chi2(arg_s, getCBCoeffs(cval), arg_lowerEdgeList, arg_upperEdgeList, arg_NbinObsList, arg_NbinSMList) for cval in clist]
		elif arg_modelname == "MDM":
			chi2list = [chi2(arg_s, getMDMfixedgbsCoeffs(cval), arg_lowerEdgeList, arg_upperEdgeList, arg_NbinObsList, arg_NbinSMList) for cval in clist]
		elif arg_modelname == "MUM":
			chi2list = [chi2(arg_s, getMUMcoeffs(cval), arg_lowerEdgeList, arg_upperEdgeList, arg_NbinObsList, arg_NbinSMList) for cval in clist]
		else:
			print "model " + arg_modelname + " not found!"
			exit()

	print clist
	print chi2list

	Nsmoothedpts = 100
	smoothedclist = np.linspace(arg_cmin, arg_cmax, Nsmoothedpts)
	interpchi2func = interp.interp1d(clist, chi2list, kind='quadratic') #kind='linear' or 'quadratic')
	smoothedchi2list = interpchi2func(smoothedclist)

	#print smoothedclist
	#print smoothedchi2list

	chi2min = min(smoothedchi2list)
	
	deltachi2list = [chi2val - chi2min for chi2val in smoothedchi2list]

	#print deltachi2list

	if arg_savechi2filename != "":
		np.savetxt(arg_savechi2filename, zip(clist, chi2list), delimiter='\t')
	
	if arg_plotfilename != "":
		plot1DChiSquared(smoothedclist, smoothedchi2list, arg_cmin, arg_cmax, arg_xLabel=arg_cname, arg_title=arg_title, arg_titlefontsize=arg_titlefontsize, arg_filename=arg_plotfilename, arg_xminortickspacing=0.0025)

	return



#68% and 95% CL values used by e.g. LEP, see p.118 of 1302.3415 
_limChiSquared1D = {'1sigma':1.0, '2sigma':3.84}

def plot1DChiSquared(arg_xRange, arg_arrChiSquared, arg_xmin, arg_xmax, arg_xLabel='', arg_title='', arg_titlefontsize=20, arg_filename='chi2temp.png', arg_color='black', arg_linestyle='-', arg_linewidth='2', arg_xminortickspacing='', arg_xmajortickspacing=''):
	chi2min = min(arg_arrChiSquared)
	arrDeltaChiSquared = [chi2val - chi2min for chi2val in arg_arrChiSquared]  	
	plt.figure() 
	plt.ylim(ymax=15)
	plt.xlim(xmin=arg_xmin, xmax=arg_xmax)
	plt.plot(arg_xRange,arrDeltaChiSquared,color=arg_color,linestyle=arg_linestyle,linewidth=arg_linewidth)
	
	#1 and 2 sigma lines
	plt.axhline(y=_limChiSquared1D['1sigma'], linewidth=1, color='grey', linestyle='--')
	plt.axhline(y=_limChiSquared1D['2sigma'], linewidth=1,  color='grey', linestyle='--')

	if arg_xminortickspacing != '': 
		ml = MultipleLocator(arg_xminortickspacing)
		plt.axes().xaxis.set_minor_locator(ml)
																	
	if arg_xmajortickspacing != '':
		ml2 = MultipleLocator(arg_xmajortickspacing)
		plt.axes().xaxis.set_major_locator(ml2)
	
	plt.tick_params(axis='both', which='major', labelsize=15)
	plt.tick_params(axis='both', which='minor', labelsize=18)
	plt.tight_layout(pad=3.9)
	plt.xlabel(arg_xLabel, fontsize=34)
	plt.ylabel(r'$\Delta\chi^2$', fontsize=27)
	plt.title(arg_title, fontsize=arg_titlefontsize)

	plt.savefig(arg_filename, format='png')

	return


#CU, CD model: switch on only c_u,d first generation up, down coupling, c.f. Admir & Greljo
#arg_coeffs = (guu, gcc, gtt, gtu, gtc, gcu, gdd, gss, gbb, gbs, gbd, gds)
def getCUCoeffs(arg_cu):
	return (arg_cu, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)
def getCDCoeffs(arg_cd):
	return (0, 0, 0, 0, 0, 0, arg_cd, 0, 0, 0, 0, 0)
def getCSCoeffs(arg_cs):
	return (0, 0, 0, 0, 0, 0, 0, arg_cs, 0, 0, 0, 0)
def getCBCoeffs(arg_cb):
	return (0, 0, 0, 0, 0, 0, 0, 0, arg_cb, 0, 0, 0)

#MDMfixedgbs model: mixed-down model with g_bs fixed to anomaly-compatible value
#note we assume gbs contribution is negligible, which is the case where g_bb is large
#enough for effective operator to contribute to dimuon tail
#arg_coeffs = (guu, gcc, gtt, gtu, gtc, gcu, gdd, gss, gbb, gbs, gbd, gds)
def getMDMfixedgbsCoeffs(arg_cbb, arg_MZTeV=0, arg_gmu=0):
	guu = gcc = gtu = gtc = gcu = 0
	gtt = arg_cbb
	gdd = 0.0000762654*arg_cbb
	gss = 0.0016605*arg_cbb
	gbb = 0.998263*arg_cbb
	gbd = 0.00872542*arg_cbb
	gds = 0.000355864*arg_cbb
	gbs = 0 #should be set to cbb CKM relation or anomaly-compatible 1.33*(arg_MZTeV/36)**2/arg_gmu but neglect..

	return (guu, gcc, gtt, gtu, gtc, gcu, gdd, gss, gbb, gbs, gbd, gds)
	
def getMUMcoeffs(arg_cbs):
        gdd = gss = gbb = gbd = gds = 0
        guu = 0.00057*arg_cbs
        gcc = 0.0808*arg_cbs
        gtt = -0.0814*arg_cbs
        gtu = 0.225*arg_cbs
        gtc = 0.97*arg_cbs
        gcu = 0.011*arg_cbs
        gbs = arg_cbs

	return (guu, gcc, gtt, gtu, gtc, gcu, gdd, gss, gbb, gbs, gbd, gds)


#---------------------------------------------------------------
#PROGRAM ENTRY POINT
if __name__ == "__main__":
	print "hello world" 

	#for testing
	#print Lqq(pid["u"], pid["ubar"], 2000.**2, 14000.**2)
	#print Fqq(pid["u"], pid["ubar"], 2000.**2, 0.)
	#print fNbinqqintegrand(0.5, pid['u'], pid['ubar'], 13000.**2, 0.)
	#print fNbinqq(pid['u'], pid['ubar'], 13000.**2, 400., 450., 0.)
	#print Nbin(10., 13000.**2, 400., 450., 0, 0, 0.1)
	#print chi2(13000.**2, [0., 0.001, 0.], lowerEdgeListATLAS13, upperEdgeListATLAS13, NbinObsListATLAS13, NbinSMListATLAS13)
	
	
	interpchi2(13000.**2, "MDM", "$C_{tt}$", -0.04, 0.04, 11, lowerEdgeListATLAS13, upperEdgeListATLAS13, NbinObsListATLAS13, NbinSMListATLAS13, arg_savechi2filename="chi2_ATLAS13_temp.txt", arg_plotfilename="chi2_ATLAS13_temp.png")
	#interpchi2(13000.**2, "MDM", "$C_{tt}$", -0.04, 0.04, 11, lowerEdgeListATLAS13, upperEdgeListATLAS13, NbinObsListATLAS13, NbinSMListATLAS13, arg_loadchi2filename="chi2_ATLAS13_MDM.txt", arg_plotfilename="chi2_ATLAS13_MDM.png", arg_title=r"ATLAS 13 TeV 36.1 fb$^-1$ $pp \rightarrow \mu^+\mu^-$ (MDM)", arg_titlefontsize=15)





==> anc/newModelFiles/Zprime_MDM.fr <==
(* ********************************************************* *)
(* *****                                               ***** *)
(* *****  FeynRules model file: SM + Zprime for RK     ***** *)
(* *****  that respects SU(2)_L but isn't flavorsmart  ***** *)
(* *****  Author: B.C. Allanach                        ***** *)
(* *****                                               ***** *)
(* ********************************************************* *)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Zprime_MDM";
M$Information = { Authors->{"Benjamin Allanach"}, Emails->{"B.C.Allanach@damtp.cam.ac.uk"}, Institutions->{"DAMTP University of Cambridge"},
                  Date->"27.07.18", Version->"1.0.0",
                  URLs->{""} };
FeynmanGauge = False;

(* ************************** *)
(* *** Interaction orders *** *)
(* ************************** *)
M$InteractionOrderHierarchy = { {QCD, 1}, {QED, 2}, {NP,1} };

(* ************************** *)
(* *****     Fields     ***** *)
(* ************************** *)
M$ClassesDescription = {
(* Additional Z' boson *)
  V[7] == { ClassName->Zp, SelfConjugate->True,  Mass->{MZp,10000.},
  Width->{WZp,10.}, ParticleName->"Zp", PDG->32, PropagatorLabel->"Zp", PropagatorType->Sine, PropagatorArrow->Forward}
};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {
  Cu == { TeX->Subscript[C,u], ParameterType->Internal, ComplexParameter->False, Indices->{Index[Generation],Index[Generation]}, BlockName->Cu,
            Value-> {
              Cu[1,1]->0,   Cu[1,2]->0, Cu[1,3]->0,
              Cu[2,1]->0,   Cu[2,2]->0, Cu[2,3]->0,
              Cu[3,1]->0,   Cu[3,2]->0, Cu[3,3]->1}, 	    
            Description->"Z' couplings to LH up quarks: flavour structure"},
  Cd == { TeX->Subscript[C,d], ParameterType->Internal, ComplexParameter->True, Hermitian->True, Indices->{Index[Generation],Index[Generation]}, BlockName->Cd,
            Value-> {
              Cd[1,1]->CKM[3,1] Conjugate[CKM[3,1]],
	      Cd[1,2]->Conjugate[CKM[3,1]] CKM[3,2],
	      Cd[1,3]->Conjugate[CKM[3,1]] CKM[3,3],
              Cd[2,1]->Conjugate[CKM[3,2]] CKM[3,1],
	      Cd[2,2]->Conjugate[CKM[3,2]] CKM[3,2],
	      Cd[2,3]->Conjugate[CKM[3,2]] CKM[3,3],
              Cd[3,1]->Conjugate[CKM[3,3]] CKM[3,1],
	      Cd[3,2]->Conjugate[CKM[3,3]] CKM[3,2],
	      Cd[3,3]->Conjugate[CKM[3,3]] CKM[3,3]}, 
            Description->"Z' couplings to LH down quarks: flavour structure"},
  Cl == { TeX->Subscript[C,l], ParameterType->External, ComplexParameter->False, Indices->{Index[Generation],Index[Generation]}, BlockName->Cl,
            Value-> {
              Cl[1,1]->0,  Cl[1,2]->0, Cl[1,3]->0,
              Cl[2,1]->0,  Cl[2,2]->1, Cl[2,3]->0,
              Cl[3,1]->0,  Cl[3,2]->0, Cl[3,3]->0 }, 
            Description->"Z' couplings to 2nd family LH leptons: flavour structure"},
  gmu == { ParameterType -> External, Value -> 1, InteractionOrder -> {NP,1}, TeX -> Subscript[g,\[Mu]], BlockName->ZPCOUP,OrderBlock->1,
          Description -> "Z' coupling to LH muons"},
  gtt == { ParameterType -> External, Value -> 0.001, InteractionOrder -> {NP,1}, TeX -> Subscript[g,bs], BlockName->ZPCOUP,OrderBlock->2,
          Description -> "Left-handed coupling of LH 3rd family quarks to Z **NB SHOULD BE POSITIVE FOR RK(*)**"}
};

(* New Lagrangian interaction terms. Note that the 1/2 takes into account the + H.c. *) 
LZprime := Block[{lag},
 lag = gtt*(dqbar.Ga[mu].ProjM.Cd.dq+uqbar.Ga[mu].ProjM.Cu.uq)/2*Zp[mu] + 
       gmu*(lbar.Ga[mu].ProjM.Cl.l + vlbar.Ga[mu].ProjM.Cl.vl)/2*Zp[mu];
 Return[lag + HC[lag]];
];


==> anc/newModelFiles/Zprime_MDM.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     26100,        753]
NotebookOptionsPosition[     23077,        655]
NotebookOutlinePosition[     23435,        671]
CellTagsIndexPosition[     23392,        668]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.540113020401739*^9, 3.5401130208992767`*^9}, {
  3.715522758874752*^9, 3.715522759617107*^9}}],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.518892288721245*^9, 3.518892291440427*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$olddir", "=", 
   RowBox[{"Directory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$FeynRulesPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\<~/symbolic/math/feynrules-current\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynRules`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "$olddir", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadModel", "[", 
   RowBox[{
    RowBox[{"$FeynRulesPath", "<>", "\"\</Models/mixedSM.fr\>\""}], ",", 
    "\"\<Zprime_MDM.fr\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.500793438723139*^9, 3.500793441143552*^9}, {
   3.503666867066519*^9, 3.503666869077112*^9}, {3.518892141094482*^9, 
   3.518892168024193*^9}, {3.540112894489603*^9, 3.540112897923902*^9}, 
   3.549599083212336*^9, {3.5502926102866373`*^9, 3.55029261102719*^9}, {
   3.550292678153421*^9, 3.550292688594266*^9}, {3.550292930964777*^9, 
   3.5502929556915627`*^9}, 3.55029308559453*^9, {3.714376199524122*^9, 
   3.7143762014772253`*^9}, {3.714376240108952*^9, 3.714376285819429*^9}, {
   3.7143763590902643`*^9, 3.714376363595717*^9}, {3.7143773349552526`*^9, 
   3.714377337190894*^9}, {3.715522690706459*^9, 3.715522690977045*^9}, 
   3.715522778336521*^9, {3.729338350153563*^9, 3.729338351584117*^9}, {
   3.7323586861048193`*^9, 3.732358686702063*^9}, {3.732358759741991*^9, 
   3.7323587617721243`*^9}, {3.732359380215397*^9, 3.7323594253147087`*^9}, {
   3.7416652054977427`*^9, 3.741665208890139*^9}, {3.741674415706876*^9, 
   3.7416744200365057`*^9}, {3.741946488517076*^9, 3.741946489214487*^9}, {
   3.74202387468117*^9, 3.7420238764082127`*^9}, {3.742024375285203*^9, 
   3.742024376918482*^9}, {3.7420254732578506`*^9, 3.7420254753978167`*^9}, {
   3.7459289317499638`*^9, 3.745928937155925*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\" - FeynRules - \"\>"], "Print",
 CellChangeTimes->{3.745928939503355*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Version: \"\>", "\[InvisibleSpace]", "\<\"2.3.29\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\<\" (\"\>", " ", "\<\"06 July 2017\"\>"}], 
   "\[InvisibleSpace]", "\<\").\"\>"}],
  SequenceForm["Version: ", "2.3.29", " (" "06 July 2017", ")."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7459289395047703`*^9}],

Cell[BoxData["\<\"Authors: A. Alloul, N. Christensen, C. Degrande, C. Duhr, \
B. Fuks\"\>"], "Print",
 CellChangeTimes->{3.745928939505772*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{3.745928939506608*^9}],

Cell[BoxData["\<\"Please cite:\"\>"], "Print",
 CellChangeTimes->{3.745928939507495*^9}],

Cell[BoxData["\<\"    - Comput.Phys.Commun.185:2250-2300,2014 \
(arXiv:1310.1921);\"\>"], "Print",
 CellChangeTimes->{3.7459289395084143`*^9}],

Cell[BoxData["\<\"    - Comput.Phys.Commun.180:1614-1641,2009 \
(arXiv:0806.4194).\"\>"], "Print",
 CellChangeTimes->{3.745928939509321*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{3.745928939510227*^9}],

Cell[BoxData["\<\"http://feynrules.phys.ucl.ac.be\"\>"], "Print",
 CellChangeTimes->{3.745928939511825*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{3.745928939512828*^9}],

Cell[BoxData["\<\"The FeynRules palette can be opened using the command \
FRPalette[].\"\>"], "Print",
 CellChangeTimes->{3.745928939513764*^9}]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "LoadModel","shdw",
   "\"Symbol \\!\\(\\*RowBox[{\\\"\\\\\\\"LoadModel\\\\\\\"\\\"}]\\) appears \
in multiple contexts \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\\\\\\\"FeynRules`\\\\\\\"\\\", \\\",\\\", \
\\\"\\\\\\\"Global`\\\\\\\"\\\"}], \\\"}\\\"}]\\); definitions in context \\!\
\\(\\*RowBox[{\\\"\\\\\\\"FeynRules`\\\\\\\"\\\"}]\\) may shadow or be \
shadowed by other definitions.\"",2,8,4,25506408882160192875,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7459288707120256`*^9, 3.74592890648999*^9, 
  3.7459289395244417`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Merging model-files...\"\>"], "Print",
 CellChangeTimes->{3.745928941811378*^9}],

Cell[BoxData["\<\"This model implementation was created by\"\>"], "Print",
 CellChangeTimes->{3.745928941837525*^9}],

Cell[BoxData["\<\"Benjamin Allanach\"\>"], "Print",
 CellChangeTimes->{3.745928941840158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Model Version: \"\>", "\[InvisibleSpace]", "\<\"1.0.0\"\>"}],
  SequenceForm["Model Version: ", "1.0.0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928941841117*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.745928941841956*^9}],

Cell[BoxData["\<\"For more information, type ModelInformation[].\"\>"], \
"Print",
 CellChangeTimes->{3.745928941842799*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.7459289418435783`*^9}],

Cell[BoxData["\<\"   - Loading particle classes.\"\>"], "Print",
 CellChangeTimes->{3.745928941844393*^9}],

Cell[BoxData["\<\"   - Loading gauge group classes.\"\>"], "Print",
 CellChangeTimes->{3.745928941942424*^9}],

Cell[BoxData["\<\"   - Loading parameter classes.\"\>"], "Print",
 CellChangeTimes->{3.74592894194446*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\nModel \"\>", "\[InvisibleSpace]", "\<\"Zprime_MDM\"\>", 
   "\[InvisibleSpace]", "\<\" loaded.\"\>"}],
  SequenceForm["\nModel ", "Zprime_MDM", " loaded."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928942032329*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Additional Feymman rules", "Section",
 CellChangeTimes->{{3.518892294504589*^9, 3.518892300256538*^9}, 
   3.715511202614402*^9}],

Cell[CellGroupData[{

Cell[BoxData["LZprime"], "Input",
 CellChangeTimes->{{3.5502931353860607`*^9, 3.550293141347558*^9}, {
  3.550293172686055*^9, 3.550293373133667*^9}, {3.550293493764401*^9, 
  3.550293495086035*^9}, {3.7143763961139812`*^9, 3.7143763964397993`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["g", "bs"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      OverscriptBox["dq", "\<\"-\"\>"], ".", "Cd", ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "dq"}], "+", 
     RowBox[{
      OverscriptBox["uq", "\<\"-\"\>"], ".", "Cu", ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "uq"}]}], ")"}], " ", 
   SubscriptBox["Zp", "mu"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["g", "bs"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      OverscriptBox["dq", "\<\"-\"\>"], ".", 
      SuperscriptBox["Cd", "\[Dagger]"], ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "dq"}], "+", 
     RowBox[{
      OverscriptBox["uq", "\<\"-\"\>"], ".", 
      SuperscriptBox["Cu", "\[Dagger]"], ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "uq"}]}], ")"}], " ", 
   SubscriptBox["Zp", "mu"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["g", "\[Mu]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      OverscriptBox["l", "\<\"-\"\>"], ".", "Cl", ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "l"}], "+", 
     RowBox[{
      OverscriptBox["vl", "\<\"-\"\>"], ".", "Cl", ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "vl"}]}], ")"}], " ", 
   SubscriptBox["Zp", "mu"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["g", "\[Mu]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      OverscriptBox["l", "\<\"-\"\>"], ".", 
      SuperscriptBox["Cl", "\[Dagger]"], ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "l"}], "+", 
     RowBox[{
      OverscriptBox["vl", "\<\"-\"\>"], ".", 
      SuperscriptBox["Cl", "\[Dagger]"], ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "vl"}]}], ")"}], " ", 
   SubscriptBox["Zp", "mu"]}]}]], "Output",
 CellChangeTimes->{3.714376526302247*^9, 3.7155151852017527`*^9, 
  3.71552263417693*^9, 3.7155227943452597`*^9, 3.7306210439213257`*^9, 
  3.730621099033204*^9, 3.732437275383285*^9, 3.732437735413253*^9, 
  3.732437835328532*^9, 3.7324379972356367`*^9, 3.741669310185543*^9, 
  3.741674176392539*^9, 3.7419594991451607`*^9, 3.742023895796879*^9, 
  3.74202505417098*^9, 3.7420254941074867`*^9, 3.7420256577518682`*^9, 
  3.745928873820159*^9, 3.745928945723737*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FeynmanRules", "[", 
  RowBox[{"LZprime", ",", 
   RowBox[{"ScreenOutput", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.550293385320056*^9, 3.550293401316181*^9}, {
  3.550293498391491*^9, 3.550293501689383*^9}, {3.7143764001095743`*^9, 
  3.714376400608266*^9}, {3.714376543886652*^9, 3.714376545740508*^9}, {
  3.715515195822495*^9, 3.7155151974729033`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928950050797*^9}],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928950051428*^9}],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.74592895029138*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{16., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928950310905*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928950409321*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["g", "bs"], " ", 
      SubscriptBox[
       SubscriptBox["C", "d"], 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox["\<\"m\"\>", "1"], ",", 
        SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
      SubscriptBox[
       RowBox[{
        TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"]}], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["g", "\[Mu]"], " ", 
      SubscriptBox[
       SubscriptBox["C", "l"], 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
      SubscriptBox[
       RowBox[{
        TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"]}], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["g", "bs"], " ", 
      SubscriptBox[
       SubscriptBox["C", "u"], 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        SubscriptBox["\<\"m\"\>", "1"], ",", 
        SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
      SubscriptBox[
       RowBox[{
        TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"]}], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["vl", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["g", "\[Mu]"], " ", 
      SubscriptBox[
       SubscriptBox["C", "l"], 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
      SubscriptBox[
       RowBox[{
        TemplateBox[{"\[Gamma]",SubscriptBox["\"\[Mu]\"", "3"]},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"]}], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7143764030238323`*^9, 3.714376547600596*^9, {3.715515191077435*^9, 
   3.715515203256784*^9}, 3.7155226698277187`*^9, 3.715522803941414*^9, 
   3.730621102528681*^9, 3.732437887518202*^9, 3.732438011599435*^9, 
   3.741669317474687*^9, 3.741674181118387*^9, 3.7419595033605967`*^9, 
   3.742023900992325*^9, 3.742025058643599*^9, 3.742025499129827*^9, 
   3.742025661684819*^9, 3.745928889453109*^9, 3.745928950464898*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating the UFO model files", "Section",
 CellChangeTimes->{{3.518892302672626*^9, 3.518892305688608*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteUFO", "[", 
  RowBox[{"LSM", ",", "LZprime"}], "]"}]], "Input",
 CellChangeTimes->{{3.500890697245646*^9, 3.500890704222636*^9}, {
  3.5008908901215143`*^9, 3.5008908903708687`*^9}, {3.518892235767663*^9, 
  3.518892237775363*^9}, {3.540113570516355*^9, 3.54011357075742*^9}, {
  3.5502935101903954`*^9, 3.550293511961158*^9}, {3.7143765879503117`*^9, 
  3.714376588226562*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\" --- Universal FeynRules Output (UFO) v 1.1 ---\"\>"], \
"Print",
 CellChangeTimes->{3.745928977185443*^9}],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.74592897733253*^9}],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928977333858*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the indices over \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" cores\"\>"}],
  SequenceForm["Expanding the indices over ", 2, " cores"],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977334764*^9}],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.7459289814119797`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "36", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{16., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "36", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  36, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 36, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7459289814801273`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[31, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7459289838321333`*^9}],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928983890586*^9}],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.7459289838913527`*^9}],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928984089677*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{16., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928984102579*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928984224566*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavor expansion of the vertices: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$Count1, StandardForm],
    ImageSizeCache->{32., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "35"}],
  SequenceForm["Flavor expansion of the vertices: ", 
   Dynamic[FeynRules`FR$Count1], " / ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928984901528*^9}],

Cell[BoxData["\<\"   - Saved vertices in InterfaceRun[ 1 ].\"\>"], "Print",
 CellChangeTimes->{3.745928989647498*^9}],

Cell[BoxData[
 StyleBox["\<\"Computing the squared matrix elements relevant for the 1->2 \
decays: \"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928989667542*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{48., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "84"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 84],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928989676566*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Squared matrix elent compute in \"\>", "\[InvisibleSpace]", 
   "5.796`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Squared matrix elent compute in ", 5.796, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745929007959001*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{48., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "111"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 111],
  Editable->False]], "Print",
 CellChangeTimes->{3.745929007962418*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Decay widths computed in \"\>", "\[InvisibleSpace]", "1.212`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Decay widths computed in ", 1.212, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7459290103418293`*^9}],

Cell[BoxData["\<\"Preparing Python output.\"\>"], "Print",
 CellChangeTimes->{3.7459290103568172`*^9}],

Cell[BoxData["\<\"    - Splitting vertices into building blocks.\"\>"], \
"Print",
 CellChangeTimes->{3.7459290104699297`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Splitting of vertices distributed over \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" kernels.\"\>"}],
  SequenceForm["Splitting of vertices distributed over ", 2, " kernels."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7459290104937057`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    - Optimizing: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[PRIVATE`PY$SplitVertexCounter, StandardForm],
    ImageSizeCache->{48., {0., 20.}}], "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "111", "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["    - Optimizing: ", 
   Dynamic[PRIVATE`PY$SplitVertexCounter], "/", 111, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745929012557602*^9}],

Cell[BoxData["\<\"    - Writing files.\"\>"], "Print",
 CellChangeTimes->{3.745929012694418*^9}],

Cell[BoxData["\<\"Done!\"\>"], "Print",
 CellChangeTimes->{3.745929012960585*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 1553},
WindowMargins->{{Automatic, 188}, {Automatic, 78}},
ShowSelection->True,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 169, 3, 63, "Input"],
Cell[CellGroupData[{
Cell[739, 27, 90, 1, 132, "Section"],
Cell[CellGroupData[{
Cell[854, 32, 1847, 33, 233, "Input"],
Cell[CellGroupData[{
Cell[2726, 69, 91, 1, 48, "Print"],
Cell[2820, 72, 366, 8, 48, "Print"],
Cell[3189, 82, 143, 2, 48, "Print"],
Cell[3335, 86, 77, 1, 46, "Print"],
Cell[3415, 89, 88, 1, 46, "Print"],
Cell[3506, 92, 142, 2, 48, "Print"],
Cell[3651, 96, 140, 2, 48, "Print"],
Cell[3794, 100, 77, 1, 46, "Print"],
Cell[3874, 103, 107, 1, 48, "Print"],
Cell[3984, 106, 77, 1, 46, "Print"],
Cell[4064, 109, 144, 2, 48, "Print"]
}, Open  ]],
Cell[4223, 114, 593, 11, 82, "Message"],
Cell[CellGroupData[{
Cell[4841, 129, 98, 1, 48, "Print"],
Cell[4942, 132, 116, 1, 48, "Print"],
Cell[5061, 135, 93, 1, 48, "Print"],
Cell[5157, 138, 226, 5, 46, "Print"],
Cell[5386, 145, 76, 1, 46, "Print"],
Cell[5465, 148, 124, 2, 48, "Print"],
Cell[5592, 152, 78, 1, 46, "Print"],
Cell[5673, 155, 106, 1, 48, "Print"],
Cell[5782, 158, 109, 1, 48, "Print"],
Cell[5894, 161, 106, 1, 48, "Print"],
Cell[6003, 164, 280, 6, 86, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6344, 177, 135, 2, 132, "Section"],
Cell[CellGroupData[{
Cell[6504, 183, 249, 3, 92, "Input"],
Cell[6756, 188, 2808, 76, 392, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9601, 269, 402, 7, 92, "Input"],
Cell[CellGroupData[{
Cell[10028, 280, 348, 9, 48, "Print"],
Cell[10379, 291, 103, 1, 48, "Print"],
Cell[10485, 294, 135, 2, 48, "Print"],
Cell[10623, 298, 614, 13, 86, "Print"],
Cell[11240, 313, 216, 5, 46, "Print"]
}, Open  ]],
Cell[11471, 321, 4182, 121, 345, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15702, 448, 115, 1, 132, "Section"],
Cell[CellGroupData[{
Cell[15842, 453, 407, 7, 92, "Input"],
Cell[CellGroupData[{
Cell[16274, 464, 125, 2, 48, "Print"],
Cell[16402, 468, 347, 9, 48, "Print"],
Cell[16752, 479, 103, 1, 48, "Print"],
Cell[16858, 482, 285, 6, 48, "Print"],
Cell[17146, 490, 138, 2, 48, "Print"],
Cell[17287, 494, 620, 13, 86, "Print"],
Cell[17910, 509, 220, 5, 46, "Print"],
Cell[18133, 516, 348, 9, 48, "Print"],
Cell[18484, 527, 105, 1, 48, "Print"],
Cell[18592, 530, 136, 2, 48, "Print"],
Cell[18731, 534, 614, 13, 86, "Print"],
Cell[19348, 549, 216, 5, 46, "Print"],
Cell[19567, 556, 448, 9, 48, "Print"],
Cell[20018, 567, 117, 1, 46, "Print"],
Cell[20138, 570, 384, 10, 48, "Print"],
Cell[20525, 582, 339, 9, 46, "Print"],
Cell[20867, 593, 310, 6, 48, "Print"],
Cell[21180, 601, 341, 9, 46, "Print"],
Cell[21524, 612, 298, 6, 48, "Print"],
Cell[21825, 620, 102, 1, 48, "Print"],
Cell[21930, 623, 126, 2, 48, "Print"],
Cell[22059, 627, 317, 6, 48, "Print"],
Cell[22379, 635, 475, 9, 48, "Print"],
Cell[22857, 646, 96, 1, 48, "Print"],
Cell[22956, 649, 81, 1, 46, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/newModelFiles/Zprime_MDM_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:50:12


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/newModelFiles/Zprime_MDM_UFO/Zprime_MDM_UFO.log <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:49:37


# 
# This is the logfile for the model Zprime_MDM

# Authors: Benjamin Allanach
# Model version: 1.0.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 111
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 111 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 15 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 80 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/newModelFiles/Zprime_MDM_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Benjamin Allanach"
__date__ = "27.07.18"
__version__= "1.0.0"


==> anc/newModelFiles/Zprime_MDM_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:50:12


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/newModelFiles/Zprime_MDM_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:50:12


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = 'Cl1x1*complex(0,1)*gmu',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = 'Cl1x2*complex(0,1)*gmu',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = 'Cl1x3*complex(0,1)*gmu',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = 'Cl2x1*complex(0,1)*gmu',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = 'Cl2x2*complex(0,1)*gmu',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = 'Cl2x3*complex(0,1)*gmu',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = 'Cl3x1*complex(0,1)*gmu',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = 'Cl3x2*complex(0,1)*gmu',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = 'Cl3x3*complex(0,1)*gmu',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = 'Cd1x1*complex(0,1)*gtt',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = 'Cd1x2*complex(0,1)*gtt',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = 'Cd1x3*complex(0,1)*gtt',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = 'Cd2x1*complex(0,1)*gtt',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = 'Cd2x2*complex(0,1)*gtt',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = 'Cd2x3*complex(0,1)*gtt',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = 'Cd3x1*complex(0,1)*gtt',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = 'Cd3x2*complex(0,1)*gtt',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = 'Cd3x3*complex(0,1)*gtt',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = 'Cu1x1*complex(0,1)*gtt',
                 order = {'NP':1})

GC_28 = Coupling(name = 'GC_28',
                 value = 'Cu1x2*complex(0,1)*gtt',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = 'Cu1x3*complex(0,1)*gtt',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = 'Cu2x1*complex(0,1)*gtt',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = 'Cu2x2*complex(0,1)*gtt',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = 'Cu2x3*complex(0,1)*gtt',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = 'Cu3x1*complex(0,1)*gtt',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = 'Cu3x2*complex(0,1)*gtt',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = 'Cu3x3*complex(0,1)*gtt',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_37 = Coupling(name = 'GC_37',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_38 = Coupling(name = 'GC_38',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_39 = Coupling(name = 'GC_39',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_40 = Coupling(name = 'GC_40',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_52 = Coupling(name = 'GC_52',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_60 = Coupling(name = 'GC_60',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})



==> anc/newModelFiles/Zprime_MDM_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:50:12


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((3*Cd1x3*gtt**2*MB**2*complexconjugate(Cd1x3) + 3*Cd1x3*gtt**2*MD**2*complexconjugate(Cd1x3) + (3*Cd1x3*gtt**2*MB**4*complexconjugate(Cd1x3))/MZp**2 - (6*Cd1x3*gtt**2*MB**2*MD**2*complexconjugate(Cd1x3))/MZp**2 + (3*Cd1x3*gtt**2*MD**4*complexconjugate(Cd1x3))/MZp**2 - 6*Cd1x3*gtt**2*MZp**2*complexconjugate(Cd1x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((3*Cd2x3*gtt**2*MB**2*complexconjugate(Cd2x3) + 3*Cd2x3*gtt**2*MS**2*complexconjugate(Cd2x3) + (3*Cd2x3*gtt**2*MB**4*complexconjugate(Cd2x3))/MZp**2 - (6*Cd2x3*gtt**2*MB**2*MS**2*complexconjugate(Cd2x3))/MZp**2 + (3*Cd2x3*gtt**2*MS**4*complexconjugate(Cd2x3))/MZp**2 - 6*Cd2x3*gtt**2*MZp**2*complexconjugate(Cd2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'((3*Cu3x2**2*gtt**2*MC**2 + 3*Cu3x2**2*gtt**2*MT**2 + (3*Cu3x2**2*gtt**2*MC**4)/MZp**2 - (6*Cu3x2**2*gtt**2*MC**2*MT**2)/MZp**2 + (3*Cu3x2**2*gtt**2*MT**4)/MZp**2 - 6*Cu3x2**2*gtt**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'((3*Cu1x2**2*gtt**2*MC**2 + 3*Cu1x2**2*gtt**2*MU**2 + (3*Cu1x2**2*gtt**2*MC**4)/MZp**2 - (6*Cu1x2**2*gtt**2*MC**2*MU**2)/MZp**2 + (3*Cu1x2**2*gtt**2*MU**4)/MZp**2 - 6*Cu1x2**2*gtt**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((3*Cd3x1*gtt**2*MB**2*complexconjugate(Cd3x1) + 3*Cd3x1*gtt**2*MD**2*complexconjugate(Cd3x1) + (3*Cd3x1*gtt**2*MB**4*complexconjugate(Cd3x1))/MZp**2 - (6*Cd3x1*gtt**2*MB**2*MD**2*complexconjugate(Cd3x1))/MZp**2 + (3*Cd3x1*gtt**2*MD**4*complexconjugate(Cd3x1))/MZp**2 - 6*Cd3x1*gtt**2*MZp**2*complexconjugate(Cd3x1))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((3*Cd2x1*gtt**2*MD**2*complexconjugate(Cd2x1) + 3*Cd2x1*gtt**2*MS**2*complexconjugate(Cd2x1) + (3*Cd2x1*gtt**2*MD**4*complexconjugate(Cd2x1))/MZp**2 - (6*Cd2x1*gtt**2*MD**2*MS**2*complexconjugate(Cd2x1))/MZp**2 + (3*Cd2x1*gtt**2*MS**4*complexconjugate(Cd2x1))/MZp**2 - 6*Cd2x1*gtt**2*MZp**2*complexconjugate(Cd2x1))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'((Cl2x1**2*gmu**2*Me**2 + Cl2x1**2*gmu**2*MMU**2 + (Cl2x1**2*gmu**2*Me**4)/MZp**2 - (2*Cl2x1**2*gmu**2*Me**2*MMU**2)/MZp**2 + (Cl2x1**2*gmu**2*MMU**4)/MZp**2 - 2*Cl2x1**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'((Cl3x1**2*gmu**2*Me**2 + Cl3x1**2*gmu**2*MTA**2 + (Cl3x1**2*gmu**2*Me**4)/MZp**2 - (2*Cl3x1**2*gmu**2*Me**2*MTA**2)/MZp**2 + (Cl3x1**2*gmu**2*MTA**4)/MZp**2 - 2*Cl3x1**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'((Cl1x2**2*gmu**2*Me**2 + Cl1x2**2*gmu**2*MMU**2 + (Cl1x2**2*gmu**2*Me**4)/MZp**2 - (2*Cl1x2**2*gmu**2*Me**2*MMU**2)/MZp**2 + (Cl1x2**2*gmu**2*MMU**4)/MZp**2 - 2*Cl1x2**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'((Cl3x2**2*gmu**2*MMU**2 + Cl3x2**2*gmu**2*MTA**2 + (Cl3x2**2*gmu**2*MMU**4)/MZp**2 - (2*Cl3x2**2*gmu**2*MMU**2*MTA**2)/MZp**2 + (Cl3x2**2*gmu**2*MTA**4)/MZp**2 - 2*Cl3x2**2*gmu**2*MZp**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((3*Cd3x2*gtt**2*MB**2*complexconjugate(Cd3x2) + 3*Cd3x2*gtt**2*MS**2*complexconjugate(Cd3x2) + (3*Cd3x2*gtt**2*MB**4*complexconjugate(Cd3x2))/MZp**2 - (6*Cd3x2*gtt**2*MB**2*MS**2*complexconjugate(Cd3x2))/MZp**2 + (3*Cd3x2*gtt**2*MS**4*complexconjugate(Cd3x2))/MZp**2 - 6*Cd3x2*gtt**2*MZp**2*complexconjugate(Cd3x2))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((3*Cd1x2*gtt**2*MD**2*complexconjugate(Cd1x2) + 3*Cd1x2*gtt**2*MS**2*complexconjugate(Cd1x2) + (3*Cd1x2*gtt**2*MD**4*complexconjugate(Cd1x2))/MZp**2 - (6*Cd1x2*gtt**2*MD**2*MS**2*complexconjugate(Cd1x2))/MZp**2 + (3*Cd1x2*gtt**2*MS**4*complexconjugate(Cd1x2))/MZp**2 - 6*Cd1x2*gtt**2*MZp**2*complexconjugate(Cd1x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'((3*Cu2x3**2*gtt**2*MC**2 + 3*Cu2x3**2*gtt**2*MT**2 + (3*Cu2x3**2*gtt**2*MC**4)/MZp**2 - (6*Cu2x3**2*gtt**2*MC**2*MT**2)/MZp**2 + (3*Cu2x3**2*gtt**2*MT**4)/MZp**2 - 6*Cu2x3**2*gtt**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'((3*Cu1x3**2*gtt**2*MT**2 + 3*Cu1x3**2*gtt**2*MU**2 + (3*Cu1x3**2*gtt**2*MT**4)/MZp**2 - (6*Cu1x3**2*gtt**2*MT**2*MU**2)/MZp**2 + (3*Cu1x3**2*gtt**2*MU**4)/MZp**2 - 6*Cu1x3**2*gtt**2*MZp**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'((Cl1x3**2*gmu**2*Me**2 + Cl1x3**2*gmu**2*MTA**2 + (Cl1x3**2*gmu**2*Me**4)/MZp**2 - (2*Cl1x3**2*gmu**2*Me**2*MTA**2)/MZp**2 + (Cl1x3**2*gmu**2*MTA**4)/MZp**2 - 2*Cl1x3**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'((Cl2x3**2*gmu**2*MMU**2 + Cl2x3**2*gmu**2*MTA**2 + (Cl2x3**2*gmu**2*MMU**4)/MZp**2 - (2*Cl2x3**2*gmu**2*MMU**2*MTA**2)/MZp**2 + (Cl2x3**2*gmu**2*MTA**4)/MZp**2 - 2*Cl2x3**2*gmu**2*MZp**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'((3*Cu2x1**2*gtt**2*MC**2 + 3*Cu2x1**2*gtt**2*MU**2 + (3*Cu2x1**2*gtt**2*MC**4)/MZp**2 - (6*Cu2x1**2*gtt**2*MC**2*MU**2)/MZp**2 + (3*Cu2x1**2*gtt**2*MU**4)/MZp**2 - 6*Cu2x1**2*gtt**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'((3*Cu3x1**2*gtt**2*MT**2 + 3*Cu3x1**2*gtt**2*MU**2 + (3*Cu3x1**2*gtt**2*MT**4)/MZp**2 - (6*Cu3x1**2*gtt**2*MT**2*MU**2)/MZp**2 + (3*Cu3x1**2*gtt**2*MU**4)/MZp**2 - 6*Cu3x1**2*gtt**2*MZp**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'((-6*Cd3x3*gtt**2*MB**2*complexconjugate(Cd3x3) + 6*Cd3x3*gtt**2*MZp**2*complexconjugate(Cd3x3))*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((-3*Cd3x1*gtt**2*MB**2*complexconjugate(Cd3x1) - 3*Cd3x1*gtt**2*MD**2*complexconjugate(Cd3x1) - (3*Cd3x1*gtt**2*MB**4*complexconjugate(Cd3x1))/MZp**2 + (6*Cd3x1*gtt**2*MB**2*MD**2*complexconjugate(Cd3x1))/MZp**2 - (3*Cd3x1*gtt**2*MD**4*complexconjugate(Cd3x1))/MZp**2 + 6*Cd3x1*gtt**2*MZp**2*complexconjugate(Cd3x1))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((-3*Cd3x2*gtt**2*MB**2*complexconjugate(Cd3x2) - 3*Cd3x2*gtt**2*MS**2*complexconjugate(Cd3x2) - (3*Cd3x2*gtt**2*MB**4*complexconjugate(Cd3x2))/MZp**2 + (6*Cd3x2*gtt**2*MB**2*MS**2*complexconjugate(Cd3x2))/MZp**2 - (3*Cd3x2*gtt**2*MS**4*complexconjugate(Cd3x2))/MZp**2 + 6*Cd3x2*gtt**2*MZp**2*complexconjugate(Cd3x2))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((-6*Cu2x2**2*gtt**2*MC**2 + 6*Cu2x2**2*gtt**2*MZp**2)*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'((-3*Cu2x3**2*gtt**2*MC**2 - 3*Cu2x3**2*gtt**2*MT**2 - (3*Cu2x3**2*gtt**2*MC**4)/MZp**2 + (6*Cu2x3**2*gtt**2*MC**2*MT**2)/MZp**2 - (3*Cu2x3**2*gtt**2*MT**4)/MZp**2 + 6*Cu2x3**2*gtt**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'((-3*Cu2x1**2*gtt**2*MC**2 - 3*Cu2x1**2*gtt**2*MU**2 - (3*Cu2x1**2*gtt**2*MC**4)/MZp**2 + (6*Cu2x1**2*gtt**2*MC**2*MU**2)/MZp**2 - (3*Cu2x1**2*gtt**2*MU**4)/MZp**2 + 6*Cu2x1**2*gtt**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((-3*Cd1x3*gtt**2*MB**2*complexconjugate(Cd1x3) - 3*Cd1x3*gtt**2*MD**2*complexconjugate(Cd1x3) - (3*Cd1x3*gtt**2*MB**4*complexconjugate(Cd1x3))/MZp**2 + (6*Cd1x3*gtt**2*MB**2*MD**2*complexconjugate(Cd1x3))/MZp**2 - (3*Cd1x3*gtt**2*MD**4*complexconjugate(Cd1x3))/MZp**2 + 6*Cd1x3*gtt**2*MZp**2*complexconjugate(Cd1x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'((-6*Cd1x1*gtt**2*MD**2*complexconjugate(Cd1x1) + 6*Cd1x1*gtt**2*MZp**2*complexconjugate(Cd1x1))*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((-3*Cd1x2*gtt**2*MD**2*complexconjugate(Cd1x2) - 3*Cd1x2*gtt**2*MS**2*complexconjugate(Cd1x2) - (3*Cd1x2*gtt**2*MD**4*complexconjugate(Cd1x2))/MZp**2 + (6*Cd1x2*gtt**2*MD**2*MS**2*complexconjugate(Cd1x2))/MZp**2 - (3*Cd1x2*gtt**2*MS**4*complexconjugate(Cd1x2))/MZp**2 + 6*Cd1x2*gtt**2*MZp**2*complexconjugate(Cd1x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((-2*Cl1x1**2*gmu**2*Me**2 + 2*Cl1x1**2*gmu**2*MZp**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'((-(Cl1x2**2*gmu**2*Me**2) - Cl1x2**2*gmu**2*MMU**2 - (Cl1x2**2*gmu**2*Me**4)/MZp**2 + (2*Cl1x2**2*gmu**2*Me**2*MMU**2)/MZp**2 - (Cl1x2**2*gmu**2*MMU**4)/MZp**2 + 2*Cl1x2**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'((-(Cl1x3**2*gmu**2*Me**2) - Cl1x3**2*gmu**2*MTA**2 - (Cl1x3**2*gmu**2*Me**4)/MZp**2 + (2*Cl1x3**2*gmu**2*Me**2*MTA**2)/MZp**2 - (Cl1x3**2*gmu**2*MTA**4)/MZp**2 + 2*Cl1x3**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'((-(Cl2x1**2*gmu**2*Me**2) - Cl2x1**2*gmu**2*MMU**2 - (Cl2x1**2*gmu**2*Me**4)/MZp**2 + (2*Cl2x1**2*gmu**2*Me**2*MMU**2)/MZp**2 - (Cl2x1**2*gmu**2*MMU**4)/MZp**2 + 2*Cl2x1**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((-2*Cl2x2**2*gmu**2*MMU**2 + 2*Cl2x2**2*gmu**2*MZp**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'((-(Cl2x3**2*gmu**2*MMU**2) - Cl2x3**2*gmu**2*MTA**2 - (Cl2x3**2*gmu**2*MMU**4)/MZp**2 + (2*Cl2x3**2*gmu**2*MMU**2*MTA**2)/MZp**2 - (Cl2x3**2*gmu**2*MTA**4)/MZp**2 + 2*Cl2x3**2*gmu**2*MZp**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((-3*Cd2x3*gtt**2*MB**2*complexconjugate(Cd2x3) - 3*Cd2x3*gtt**2*MS**2*complexconjugate(Cd2x3) - (3*Cd2x3*gtt**2*MB**4*complexconjugate(Cd2x3))/MZp**2 + (6*Cd2x3*gtt**2*MB**2*MS**2*complexconjugate(Cd2x3))/MZp**2 - (3*Cd2x3*gtt**2*MS**4*complexconjugate(Cd2x3))/MZp**2 + 6*Cd2x3*gtt**2*MZp**2*complexconjugate(Cd2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((-3*Cd2x1*gtt**2*MD**2*complexconjugate(Cd2x1) - 3*Cd2x1*gtt**2*MS**2*complexconjugate(Cd2x1) - (3*Cd2x1*gtt**2*MD**4*complexconjugate(Cd2x1))/MZp**2 + (6*Cd2x1*gtt**2*MD**2*MS**2*complexconjugate(Cd2x1))/MZp**2 - (3*Cd2x1*gtt**2*MS**4*complexconjugate(Cd2x1))/MZp**2 + 6*Cd2x1*gtt**2*MZp**2*complexconjugate(Cd2x1))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'((-6*Cd2x2*gtt**2*MS**2*complexconjugate(Cd2x2) + 6*Cd2x2*gtt**2*MZp**2*complexconjugate(Cd2x2))*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'((-3*Cu3x2**2*gtt**2*MC**2 - 3*Cu3x2**2*gtt**2*MT**2 - (3*Cu3x2**2*gtt**2*MC**4)/MZp**2 + (6*Cu3x2**2*gtt**2*MC**2*MT**2)/MZp**2 - (3*Cu3x2**2*gtt**2*MT**4)/MZp**2 + 6*Cu3x2**2*gtt**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((-6*Cu3x3**2*gtt**2*MT**2 + 6*Cu3x3**2*gtt**2*MZp**2)*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'((-3*Cu3x1**2*gtt**2*MT**2 - 3*Cu3x1**2*gtt**2*MU**2 - (3*Cu3x1**2*gtt**2*MT**4)/MZp**2 + (6*Cu3x1**2*gtt**2*MT**2*MU**2)/MZp**2 - (3*Cu3x1**2*gtt**2*MU**4)/MZp**2 + 6*Cu3x1**2*gtt**2*MZp**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'((-(Cl3x1**2*gmu**2*Me**2) - Cl3x1**2*gmu**2*MTA**2 - (Cl3x1**2*gmu**2*Me**4)/MZp**2 + (2*Cl3x1**2*gmu**2*Me**2*MTA**2)/MZp**2 - (Cl3x1**2*gmu**2*MTA**4)/MZp**2 + 2*Cl3x1**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'((-(Cl3x2**2*gmu**2*MMU**2) - Cl3x2**2*gmu**2*MTA**2 - (Cl3x2**2*gmu**2*MMU**4)/MZp**2 + (2*Cl3x2**2*gmu**2*MMU**2*MTA**2)/MZp**2 - (Cl3x2**2*gmu**2*MTA**4)/MZp**2 + 2*Cl3x2**2*gmu**2*MZp**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((-2*Cl3x3**2*gmu**2*MTA**2 + 2*Cl3x3**2*gmu**2*MZp**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'((-3*Cu1x2**2*gtt**2*MC**2 - 3*Cu1x2**2*gtt**2*MU**2 - (3*Cu1x2**2*gtt**2*MC**4)/MZp**2 + (6*Cu1x2**2*gtt**2*MC**2*MU**2)/MZp**2 - (3*Cu1x2**2*gtt**2*MU**4)/MZp**2 + 6*Cu1x2**2*gtt**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'((-3*Cu1x3**2*gtt**2*MT**2 - 3*Cu1x3**2*gtt**2*MU**2 - (3*Cu1x3**2*gtt**2*MT**4)/MZp**2 + (6*Cu1x3**2*gtt**2*MT**2*MU**2)/MZp**2 - (3*Cu1x3**2*gtt**2*MU**4)/MZp**2 + 6*Cu1x3**2*gtt**2*MZp**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((-6*Cu1x1**2*gtt**2*MU**2 + 6*Cu1x1**2*gtt**2*MZp**2)*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(Cl1x1**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(Cl1x2**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(Cl1x3**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(Cl2x1**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(Cl2x2**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(Cl2x3**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(Cl3x1**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(Cl3x2**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(Cl3x3**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)'})



==> anc/newModelFiles/Zprime_MDM_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/newModelFiles/Zprime_MDM_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:50:12


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/newModelFiles/Zprime_MDM_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/newModelFiles/Zprime_MDM_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:50:12



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
Cl1x1 = Parameter(name = 'Cl1x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x1}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 1 ])

Cl1x2 = Parameter(name = 'Cl1x2',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x2}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 2 ])

Cl1x3 = Parameter(name = 'Cl1x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x3}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 3 ])

Cl2x1 = Parameter(name = 'Cl2x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl2x1}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 1 ])

Cl2x2 = Parameter(name = 'Cl2x2',
                  nature = 'external',
                  type = 'real',
                  value = 1,
                  texname = '\\text{Cl2x2}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 2 ])

Cl2x3 = Parameter(name = 'Cl2x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl2x3}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 3 ])

Cl3x1 = Parameter(name = 'Cl3x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x1}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 1 ])

Cl3x2 = Parameter(name = 'Cl3x2',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x2}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 2 ])

Cl3x3 = Parameter(name = 'Cl3x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x3}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 3 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

gmu = Parameter(name = 'gmu',
                nature = 'external',
                type = 'real',
                value = 1,
                texname = 'g_{\\mu }',
                lhablock = 'ZPCOUP',
                lhacode = [ 1 ])

gtt = Parameter(name = 'gtt',
                nature = 'external',
                type = 'real',
                value = 0.001,
                texname = 'g_{\\text{bs}}',
                lhablock = 'ZPCOUP',
                lhacode = [ 2 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 10000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

Cu1x1 = Parameter(name = 'Cu1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu1x1}')

Cu1x2 = Parameter(name = 'Cu1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu1x2}')

Cu1x3 = Parameter(name = 'Cu1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu1x3}')

Cu2x1 = Parameter(name = 'Cu2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu2x1}')

Cu2x2 = Parameter(name = 'Cu2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu2x2}')

Cu2x3 = Parameter(name = 'Cu2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu2x3}')

Cu3x1 = Parameter(name = 'Cu3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu3x1}')

Cu3x2 = Parameter(name = 'Cu3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu3x2}')

Cu3x3 = Parameter(name = 'Cu3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Cu3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

Cd1x1 = Parameter(name = 'Cd1x1',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*complexconjugate(CKM3x1)',
                  texname = '\\text{Cd1x1}')

Cd1x2 = Parameter(name = 'Cd1x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x2*complexconjugate(CKM3x1)',
                  texname = '\\text{Cd1x2}')

Cd1x3 = Parameter(name = 'Cd1x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{Cd1x3}')

Cd2x1 = Parameter(name = 'Cd2x1',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*complexconjugate(CKM3x2)',
                  texname = '\\text{Cd2x1}')

Cd2x2 = Parameter(name = 'Cd2x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x2*complexconjugate(CKM3x2)',
                  texname = '\\text{Cd2x2}')

Cd2x3 = Parameter(name = 'Cd2x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{Cd2x3}')

Cd3x1 = Parameter(name = 'Cd3x1',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*complexconjugate(CKM3x3)',
                  texname = '\\text{Cd3x1}')

Cd3x2 = Parameter(name = 'Cd3x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x2*complexconjugate(CKM3x3)',
                  texname = '\\text{Cd3x2}')

Cd3x3 = Parameter(name = 'Cd3x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{Cd3x3}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')



==> anc/newModelFiles/Zprime_MDM_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:50:12


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/newModelFiles/Zprime_MDM_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"
denominator2 = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * P('mu', id) * P('mu', id) * Width(id) / Mass(id)"


# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator2
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/newModelFiles/Zprime_MDM_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:50:12


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_36})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_60})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_65})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_68})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_63})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_66})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_67})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_70})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_71})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_64})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_69})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_37})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_61})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_50})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_38})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_51})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_59})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_62})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_39})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_41})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_42})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_43})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_44})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_45})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_46})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_47})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_48})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_72})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_75})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_78})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_73})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_76})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_79})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_74})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_77})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_80})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_40})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_40})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_40})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_40})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_40})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_40})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_56,(0,1):C.GC_53})

V_65 = Vertex(name = 'V_65',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_56,(0,1):C.GC_53})

V_66 = Vertex(name = 'V_66',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_56,(0,1):C.GC_53})

V_67 = Vertex(name = 'V_67',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_55,(0,1):C.GC_52})

V_68 = Vertex(name = 'V_68',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_55,(0,1):C.GC_52})

V_69 = Vertex(name = 'V_69',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_55,(0,1):C.GC_52})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_71 = Vertex(name = 'V_71',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_72 = Vertex(name = 'V_72',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_57,(0,1):C.GC_54})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_57,(0,1):C.GC_54})

V_75 = Vertex(name = 'V_75',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_57,(0,1):C.GC_54})

V_76 = Vertex(name = 'V_76',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_18})

V_77 = Vertex(name = 'V_77',
              particles = [ P.s__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_19})

V_78 = Vertex(name = 'V_78',
              particles = [ P.b__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_20})

V_79 = Vertex(name = 'V_79',
              particles = [ P.d__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_21})

V_80 = Vertex(name = 'V_80',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_22})

V_81 = Vertex(name = 'V_81',
              particles = [ P.b__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_23})

V_82 = Vertex(name = 'V_82',
              particles = [ P.d__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_24})

V_83 = Vertex(name = 'V_83',
              particles = [ P.s__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_25})

V_84 = Vertex(name = 'V_84',
              particles = [ P.b__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_26})

V_85 = Vertex(name = 'V_85',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_9})

V_86 = Vertex(name = 'V_86',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_10})

V_87 = Vertex(name = 'V_87',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_11})

V_88 = Vertex(name = 'V_88',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_12})

V_89 = Vertex(name = 'V_89',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_90 = Vertex(name = 'V_90',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_14})

V_91 = Vertex(name = 'V_91',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_15})

V_92 = Vertex(name = 'V_92',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_16})

V_93 = Vertex(name = 'V_93',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_17})

V_94 = Vertex(name = 'V_94',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_27})

V_95 = Vertex(name = 'V_95',
              particles = [ P.c__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_28})

V_96 = Vertex(name = 'V_96',
              particles = [ P.t__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_29})

V_97 = Vertex(name = 'V_97',
              particles = [ P.u__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_30})

V_98 = Vertex(name = 'V_98',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_99 = Vertex(name = 'V_99',
              particles = [ P.t__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_32})

V_100 = Vertex(name = 'V_100',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_33})

V_101 = Vertex(name = 'V_101',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_102 = Vertex(name = 'V_102',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_35})

V_103 = Vertex(name = 'V_103',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_9})

V_104 = Vertex(name = 'V_104',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_10})

V_105 = Vertex(name = 'V_105',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_11})

V_106 = Vertex(name = 'V_106',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_12})

V_107 = Vertex(name = 'V_107',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_13})

V_108 = Vertex(name = 'V_108',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_14})

V_109 = Vertex(name = 'V_109',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_15})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_16})

V_111 = Vertex(name = 'V_111',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_17})



==> anc/newModelFiles/Zprime_MDM_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/newModelFiles/Zprime_MUM.fr <==
(* ********************************************************* *)
(* *****                                               ***** *)
(* *****  FeynRules model file: SM + Zprime for RK     ***** *)
(* *****  that respects SU(2)_L but isn't flavorsmart  ***** *)
(* *****  Author: B.C. Allanach                        ***** *)
(* *****                                               ***** *)
(* ********************************************************* *)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Zprime_MUM";
M$Information = { Authors->{"Benjamin Allanach"}, Emails->{"B.C.Allanach@damtp.cam.ac.uk"}, Institutions->{"DAMTP University of Cambridge"},
                  Date->"27.07.18", Version->"1.0.0",
                  URLs->{""} };
FeynmanGauge = False;

(* ************************** *)
(* *** Interaction orders *** *)
(* ************************** *)
M$InteractionOrderHierarchy = { {QCD, 1}, {QED, 2}, {NP,1} };

(* ************************** *)
(* *****     Fields     ***** *)
(* ************************** *)
M$ClassesDescription = {
(* Additional Z' boson *)
  V[7] == { ClassName->Zp, SelfConjugate->True,  Mass->{MZp,10000.},
  Width->{WZp,10.}, ParticleName->"Zp", PDG->32, PropagatorLabel->"Zp", PropagatorType->Sine, PropagatorArrow->Forward}
};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {
  Cu == { TeX->Subscript[C,u], ParameterType->Internal, ComplexParameter->False, Indices->{Index[Generation],Index[Generation]}, BlockName->Cu,Value-> {
              Cu[1,1]->2 Re[CKM[1,2] Conjugate[CKM[1,3]]],
	      Cu[1,2]->CKM[1,2] Conjugate[CKM[2,3]] + CKM[1,3] Conjugate[CKM[2,2]],
	      Cu[1,3]->CKM[1,2] Conjugate[CKM[3,3]] + CKM[1,3] Conjugate[CKM[3,2]],
              Cu[2,1]->CKM[2,2] Conjugate[CKM[1,3]] + CKM[2,3] Conjugate[CKM[1,2]],
	      Cu[2,2]->2 Re[CKM[2,2] Conjugate[CKM[2,3]]],
	      Cu[2,3]->CKM[2,2] Conjugate[CKM[3,3]] + CKM[3,3] Conjugate[CKM[3,2]],
              Cu[3,1]->CKM[3,2] Conjugate[CKM[1,3]] + CKM[3,3] Conjugate[CKM[1,2]],
	      Cu[3,2]->CKM[3,2] Conjugate[CKM[2,3]] + CKM[3,3] Conjugate[CKM[3,2]],
	      Cu[3,3]->2 Re[CKM[3,2] Conjugate[CKM[3,3]]]},
            Description->"Z' couplings to LH up quarks: flavour structure"},
  Cd == { TeX->Subscript[C,d], ParameterType->Internal, ComplexParameter->True, Indices->{Index[Generation],Index[Generation]}, BlockName->Cd,
            Value-> {
              Cd[1,1]->0,   Cd[1,2]->0, Cd[1,3]->0,
              Cd[2,1]->0,   Cd[2,2]->0, Cd[2,3]->1,
              Cd[3,1]->0,   Cd[3,2]->1, Cd[3,3]->0}, 	    
            Description->"Z' couplings to LH down quarks: flavour structure"},
  Cl == { TeX->Subscript[C,l], ParameterType->Internal, ComplexParameter->False, Indices->{Index[Generation],Index[Generation]}, BlockName->Cl,
            Value-> {
              Cl[1,1]->0,  Cl[1,2]->0, Cl[1,3]->0,
              Cl[2,1]->0,  Cl[2,2]->1, Cl[2,3]->0,
              Cl[3,1]->0,  Cl[3,2]->0, Cl[3,3]->0 }, 
            Description->"Vector-like Z' couplings to 2nd family leptons: flavour structure"},
  gmu == { ParameterType -> External, Value -> 1, InteractionOrder -> {NP,1}, TeX -> Subscript[g,\[Mu]], BlockName->ZPCOUP,OrderBlock->1,
          Description -> "Vectorlike Z' coupling to muons"},
  gbs == { ParameterType -> External, Value -> -0.001, InteractionOrder -> {NP,1}, TeX -> Subscript[g,tt], BlockName->ZPCOUP,OrderBlock->2,
          Description -> "Left-handed coupling of LH 3rd family quarks to Z': SHOULD BE NEGATIVE TO FIT RK(*)"}
};

(* New Lagrangian interaction terms. Note that the 1/2 takes into account the + H.c. *) 
LZprime := Block[{lag},
 lag = gbs*(dqbar.Ga[mu].ProjM.Cd.dq+uqbar.Ga[mu].ProjM.Cu.uq)/2*Zp[mu] + 
       gmu*(lbar.Ga[mu].ProjM.Cl.l + vlbar.Ga[mu].ProjM.Cl.vl)/2*Zp[mu];
 Return[lag + HC[lag]];
];


==> anc/newModelFiles/Zprime_MUM.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     42605,        914]
NotebookOptionsPosition[     39596,        819]
NotebookOutlinePosition[     39954,        835]
CellTagsIndexPosition[     39911,        832]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.540113020401739*^9, 3.5401130208992767`*^9}, {
  3.715522758874752*^9, 3.715522759617107*^9}}],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.518892288721245*^9, 3.518892291440427*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$olddir", "=", 
   RowBox[{"Directory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$FeynRulesPath", "=", 
   RowBox[{"SetDirectory", "[", "\"\<~/feynrules-current\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynRules`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "$olddir", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadModel", "[", 
   RowBox[{
    RowBox[{"$FeynRulesPath", "<>", "\"\</Models/mixedSM.fr\>\""}], ",", 
    "\"\<Zprime_MUM.fr\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.500793438723139*^9, 3.500793441143552*^9}, {
   3.503666867066519*^9, 3.503666869077112*^9}, {3.518892141094482*^9, 
   3.518892168024193*^9}, {3.540112894489603*^9, 3.540112897923902*^9}, 
   3.549599083212336*^9, {3.5502926102866373`*^9, 3.55029261102719*^9}, {
   3.550292678153421*^9, 3.550292688594266*^9}, {3.550292930964777*^9, 
   3.5502929556915627`*^9}, 3.55029308559453*^9, {3.714376199524122*^9, 
   3.7143762014772253`*^9}, {3.714376240108952*^9, 3.714376285819429*^9}, {
   3.7143763590902643`*^9, 3.714376363595717*^9}, {3.7143773349552526`*^9, 
   3.714377337190894*^9}, {3.715522690706459*^9, 3.715522690977045*^9}, 
   3.715522778336521*^9, {3.729338350153563*^9, 3.729338351584117*^9}, {
   3.7323586861048193`*^9, 3.732358686702063*^9}, {3.732358759741991*^9, 
   3.7323587617721243`*^9}, {3.732359380215397*^9, 3.7323594253147087`*^9}, {
   3.7416652054977427`*^9, 3.741665208890139*^9}, {3.7416691224194098`*^9, 
   3.741669123200964*^9}, {3.741946286583658*^9, 3.741946287130786*^9}, {
   3.741946361138896*^9, 3.741946361683591*^9}, {3.742025813233563*^9, 
   3.742025816130418*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\" - FeynRules - \"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043756008589*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Version: \"\>", "\[InvisibleSpace]", "\<\"2.3.32\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\<\" (\"\>", " ", "\<\"12 March 2018\"\>"}], 
   "\[InvisibleSpace]", "\<\").\"\>"}],
  SequenceForm["Version: ", "2.3.32", " (" "12 March 2018", ")."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.7420437560096607`*^9}],

Cell[BoxData["\<\"Authors: A. Alloul, N. Christensen, C. Degrande, C. Duhr, \
B. Fuks\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043756013122*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043756014202*^9}],

Cell[BoxData["\<\"Please cite:\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.74204375601486*^9}],

Cell[BoxData["\<\"    - Comput.Phys.Commun.185:2250-2300,2014 \
(arXiv:1310.1921);\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043756015381*^9}],

Cell[BoxData["\<\"    - Comput.Phys.Commun.180:1614-1641,2009 \
(arXiv:0806.4194).\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043756015929*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043756016451*^9}],

Cell[BoxData["\<\"http://feynrules.phys.ucl.ac.be\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.7420437560169563`*^9}],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.74204375601753*^9}],

Cell[BoxData["\<\"The FeynRules palette can be opened using the command \
FRPalette[].\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043756018015*^9}],

Cell[BoxData["\<\"Merging model-files...\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.7420437578252907`*^9}],

Cell[BoxData["\<\"This model implementation was created by\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043757848515*^9}],

Cell[BoxData["\<\"Benjamin Allanach\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.7420437578508377`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Model Version: \"\>", "\[InvisibleSpace]", "\<\"1.0.0\"\>"}],
  SequenceForm["Model Version: ", "1.0.0"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043757853644*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.7420437578547*^9}],

Cell[BoxData["\<\"For more information, type ModelInformation[].\"\>"], \
"Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043757855526*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.74204375785625*^9}],

Cell[BoxData["\<\"   - Loading particle classes.\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043757857004*^9}],

Cell[BoxData["\<\"   - Loading gauge group classes.\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043758030726*^9}],

Cell[BoxData["\<\"   - Loading parameter classes.\"\>"], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.742043758031942*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\nModel \"\>", "\[InvisibleSpace]", "\<\"Zprime_MUM\"\>", 
   "\[InvisibleSpace]", "\<\" loaded.\"\>"}],
  SequenceForm["\nModel ", "Zprime_MUM", " loaded."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.714376364542721*^9, 3.7143765167898397`*^9, 3.71437726093955*^9, 
   3.7155111954081078`*^9, 3.715515175461793*^9, 3.71552262680599*^9, {
   3.7155227646888027`*^9, 3.715522788671598*^9}, 3.730621031321302*^9, 
   3.73235868803573*^9, {3.732358729752883*^9, 3.7323587453237133`*^9}, 
   3.7323587756270514`*^9, {3.732359362566894*^9, 3.732359416001032*^9}, 
   3.7324367691346684`*^9, {3.7324369082396593`*^9, 3.732436924877215*^9}, 
   3.732436985523085*^9, 3.732437071566844*^9, 3.7324372667721663`*^9, {
   3.7324375915971527`*^9, 3.732437670687396*^9}, 3.732437723943549*^9, 
   3.7324378245768843`*^9, 3.732437988873645*^9, {3.742025831795156*^9, 
   3.742025838654416*^9}, 3.7420259789512987`*^9, 3.7420437581063557`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Additional Feymman rules", "Section",
 CellChangeTimes->{{3.518892294504589*^9, 3.518892300256538*^9}, 
   3.715511202614402*^9}],

Cell[CellGroupData[{

Cell[BoxData["LZprime"], "Input",
 CellChangeTimes->{{3.5502931353860607`*^9, 3.550293141347558*^9}, {
  3.550293172686055*^9, 3.550293373133667*^9}, {3.550293493764401*^9, 
  3.550293495086035*^9}, {3.7143763961139812`*^9, 3.7143763964397993`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["g", "tt"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      OverscriptBox["dq", "\<\"-\"\>"], ".", "Cd", ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "dq"}], "+", 
     RowBox[{
      OverscriptBox["uq", "\<\"-\"\>"], ".", "Cu", ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "uq"}]}], ")"}], " ", 
   SubscriptBox["Zp", "mu"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["g", "tt"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      OverscriptBox["dq", "\<\"-\"\>"], ".", 
      SuperscriptBox["Cd", "\[Dagger]"], ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "dq"}], "+", 
     RowBox[{
      OverscriptBox["uq", "\<\"-\"\>"], ".", 
      SuperscriptBox["Cu", "\[Dagger]"], ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "uq"}]}], ")"}], " ", 
   SubscriptBox["Zp", "mu"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["g", "\[Mu]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      OverscriptBox["l", "\<\"-\"\>"], ".", "Cl", ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "l"}], "+", 
     RowBox[{
      OverscriptBox["vl", "\<\"-\"\>"], ".", "Cl", ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "vl"}]}], ")"}], " ", 
   SubscriptBox["Zp", "mu"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["g", "\[Mu]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      OverscriptBox["l", "\<\"-\"\>"], ".", 
      SuperscriptBox["Cl", "\[Dagger]"], ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "l"}], "+", 
     RowBox[{
      OverscriptBox["vl", "\<\"-\"\>"], ".", 
      SuperscriptBox["Cl", "\[Dagger]"], ".", 
      TemplateBox[{"\[Gamma]","mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "vl"}]}], ")"}], " ", 
   SubscriptBox["Zp", "mu"]}]}]], "Output",
 CellChangeTimes->{3.714376526302247*^9, 3.7155151852017527`*^9, 
  3.71552263417693*^9, 3.7155227943452597`*^9, 3.7306210439213257`*^9, 
  3.730621099033204*^9, 3.732437275383285*^9, 3.732437735413253*^9, 
  3.732437835328532*^9, 3.7324379972356367`*^9, 3.7420258444860353`*^9, 
  3.742025985074285*^9, 3.742043761511395*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FeynmanRules", "[", 
  RowBox[{"LZprime", ",", 
   RowBox[{"ScreenOutput", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.550293385320056*^9, 3.550293401316181*^9}, {
   3.550293498391491*^9, 3.550293501689383*^9}, {3.7143764001095743`*^9, 
   3.714376400608266*^9}, {3.714376543886652*^9, 3.714376545740508*^9}, {
   3.715515195822495*^9, 3.7155151974729033`*^9}, {3.742043767845263*^9, 
   3.742043780426201*^9}, 3.7420457067928467`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{
  3.714376402452539*^9, 3.714376546865397*^9, {3.715515190753584*^9, 
   3.7155152030675087`*^9}, 3.715522669735364*^9, 3.715522803808894*^9, 
   3.730621102138556*^9, 3.732437886083316*^9, 3.732438011106724*^9, 
   3.742025849800137*^9, 3.7420259968242817`*^9, {3.742043770990952*^9, 
   3.742043781959896*^9}}],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{
  3.714376402452539*^9, 3.714376546865397*^9, {3.715515190753584*^9, 
   3.7155152030675087`*^9}, 3.715522669735364*^9, 3.715522803808894*^9, 
   3.730621102138556*^9, 3.732437886083316*^9, 3.732438011106724*^9, 
   3.742025849800137*^9, 3.7420259968242817`*^9, {3.742043770990952*^9, 
   3.7420437819606133`*^9}}],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{
  3.714376402452539*^9, 3.714376546865397*^9, {3.715515190753584*^9, 
   3.7155152030675087`*^9}, 3.715522669735364*^9, 3.715522803808894*^9, 
   3.730621102138556*^9, 3.732437886083316*^9, 3.732438011106724*^9, 
   3.742025849800137*^9, 3.7420259968242817`*^9, {3.742043770990952*^9, 
   3.742043782193816*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{240., {6., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.714376402452539*^9, 3.714376546865397*^9, {3.715515190753584*^9, 
   3.7155152030675087`*^9}, 3.715522669735364*^9, 3.715522803808894*^9, 
   3.730621102138556*^9, 3.732437886083316*^9, 3.732438011106724*^9, 
   3.742025849800137*^9, 3.7420259968242817`*^9, {3.742043770990952*^9, 
   3.742043782216426*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.714376402452539*^9, 3.714376546865397*^9, {3.715515190753584*^9, 
   3.7155152030675087`*^9}, 3.715522669735364*^9, 3.715522803808894*^9, 
   3.730621102138556*^9, 3.732437886083316*^9, 3.732438011106724*^9, 
   3.742025849800137*^9, 3.7420259968242817`*^9, {3.742043770990952*^9, 
   3.742043782313072*^9}}]
}, Open  ]],

Cell[BoxData[
 SubscriptBox[
  SubscriptBox["C", "d"], 
  RowBox[{"1", ",", "1"}]]], "Output",
 CellChangeTimes->{
  3.7143764030238323`*^9, 3.714376547600596*^9, {3.715515191077435*^9, 
   3.715515203256784*^9}, 3.7155226698277187`*^9, 3.715522803941414*^9, 
   3.730621102528681*^9, 3.732437887518202*^9, 3.732438011599435*^9, 
   3.742025850228653*^9, 3.742025997231804*^9, {3.7420437713718357`*^9, 
   3.7420437823139353`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating the UFO model files", "Section",
 CellChangeTimes->{{3.518892302672626*^9, 3.518892305688608*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteUFO", "[", 
  RowBox[{"LSM", ",", "LZprime"}], "]"}]], "Input",
 CellChangeTimes->{{3.500890697245646*^9, 3.500890704222636*^9}, {
  3.5008908901215143`*^9, 3.5008908903708687`*^9}, {3.518892235767663*^9, 
  3.518892237775363*^9}, {3.540113570516355*^9, 3.54011357075742*^9}, {
  3.5502935101903954`*^9, 3.550293511961158*^9}, {3.7143765879503117`*^9, 
  3.714376588226562*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\" --- Universal FeynRules Output (UFO) v 1.1 ---\"\>"], \
"Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043797085981*^9}],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043797224009*^9}],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043797225449*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the indices over \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" cores\"\>"}],
  SequenceForm["Expanding the indices over ", 2, " cores"],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043797226408*^9}],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043801258039*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "36", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{16., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "36", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  36, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 36, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.7420438013178596`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[31, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043803295141*^9}],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.7420438033533278`*^9}],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043803354022*^9}],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043803546708*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{16., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043803552147*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043803665538*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavor expansion of the vertices: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$Count1, StandardForm],
    ImageSizeCache->{32., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "35"}],
  SequenceForm["Flavor expansion of the vertices: ", 
   Dynamic[FeynRules`FR$Count1], " / ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043804248171*^9}],

Cell[BoxData["\<\"   - Saved vertices in InterfaceRun[ 1 ].\"\>"], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.74204380939468*^9}],

Cell[BoxData[
 StyleBox["\<\"Computing the squared matrix elements relevant for the 1->2 \
decays: \"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043809413677*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{48., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "84"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 84],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.7420438094240093`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Squared matrix elent compute in \"\>", "\[InvisibleSpace]", 
   "6.896`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Squared matrix elent compute in ", 6.896, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043830405735*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{48., {0., 20.}}], "\[InvisibleSpace]", "\<\" / \"\>", 
   "\[InvisibleSpace]", "111"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 111],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043830417205*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Decay widths computed in \"\>", "\[InvisibleSpace]", "1.448`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Decay widths computed in ", 1.448, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.7420438330204268`*^9}],

Cell[BoxData["\<\"Preparing Python output.\"\>"], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.7420438330312357`*^9}],

Cell[BoxData["\<\"    - Splitting vertices into building blocks.\"\>"], \
"Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.7420438331481733`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Splitting of vertices distributed over \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" kernels.\"\>"}],
  SequenceForm["Splitting of vertices distributed over ", 2, " kernels."],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043833171324*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    - Optimizing: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[PRIVATE`PY$SplitVertexCounter, StandardForm],
    ImageSizeCache->{48., {0., 20.}}], "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "111", "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["    - Optimizing: ", 
   Dynamic[PRIVATE`PY$SplitVertexCounter], "/", 111, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.7420438351286507`*^9}],

Cell[BoxData["\<\"    - Writing files.\"\>"], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043835229117*^9}],

Cell[BoxData["\<\"Done!\"\>"], "Print",
 CellChangeTimes->{3.715515209571743*^9, 3.715522679721964*^9, 
  3.715522824367399*^9, 3.7306213917913923`*^9, 3.732438024008943*^9, 
  3.742025855559916*^9, 3.742026003291098*^9, 3.742043835568955*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 1553},
WindowMargins->{{Automatic, 320}, {Automatic, 71}},
ShowSelection->True,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 169, 3, 63, "Input"],
Cell[CellGroupData[{
Cell[739, 27, 90, 1, 132, "Section"],
Cell[CellGroupData[{
Cell[854, 32, 1726, 31, 233, "Input"],
Cell[CellGroupData[{
Cell[2605, 67, 799, 11, 48, "Print"],
Cell[3407, 80, 1076, 18, 46, "Print"],
Cell[4486, 100, 851, 12, 48, "Print"],
Cell[5340, 114, 785, 11, 46, "Print"],
Cell[6128, 127, 795, 11, 46, "Print"],
Cell[6926, 140, 848, 12, 48, "Print"],
Cell[7777, 154, 848, 12, 48, "Print"],
Cell[8628, 168, 785, 11, 46, "Print"],
Cell[9416, 181, 817, 11, 48, "Print"],
Cell[10236, 194, 784, 11, 46, "Print"],
Cell[11023, 207, 852, 12, 48, "Print"],
Cell[11878, 221, 808, 11, 48, "Print"],
Cell[12689, 234, 824, 11, 48, "Print"],
Cell[13516, 247, 803, 11, 48, "Print"],
Cell[14322, 260, 934, 15, 46, "Print"],
Cell[15259, 277, 782, 11, 46, "Print"],
Cell[16044, 290, 832, 12, 48, "Print"],
Cell[16879, 304, 783, 11, 46, "Print"],
Cell[17665, 317, 814, 11, 48, "Print"],
Cell[18482, 330, 817, 11, 48, "Print"],
Cell[19302, 343, 815, 11, 48, "Print"],
Cell[20120, 356, 990, 16, 86, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21171, 379, 135, 2, 132, "Section"],
Cell[CellGroupData[{
Cell[21331, 385, 249, 3, 63, "Input"],
Cell[21583, 390, 2667, 74, 392, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24287, 469, 479, 8, 63, "Input"],
Cell[CellGroupData[{
Cell[24791, 481, 639, 14, 48, "Print"],
Cell[25433, 497, 396, 6, 48, "Print"],
Cell[25832, 505, 427, 7, 48, "Print"],
Cell[26262, 514, 906, 18, 87, "Print"],
Cell[27171, 534, 507, 10, 46, "Print"]
}, Open  ]],
Cell[27693, 547, 431, 9, 97, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28173, 562, 115, 1, 132, "Section"],
Cell[CellGroupData[{
Cell[28313, 567, 407, 7, 63, "Input"],
Cell[CellGroupData[{
Cell[28745, 578, 287, 4, 48, "Print"],
Cell[29035, 584, 510, 11, 48, "Print"],
Cell[29548, 597, 265, 3, 48, "Print"],
Cell[29816, 602, 447, 8, 48, "Print"],
Cell[30266, 612, 298, 4, 48, "Print"],
Cell[30567, 618, 782, 15, 86, "Print"],
Cell[31352, 635, 380, 7, 46, "Print"],
Cell[31735, 644, 512, 11, 48, "Print"],
Cell[32250, 657, 265, 3, 48, "Print"],
Cell[32518, 662, 298, 4, 48, "Print"],
Cell[32819, 668, 776, 15, 86, "Print"],
Cell[33598, 685, 378, 7, 46, "Print"],
Cell[33979, 694, 610, 11, 48, "Print"],
Cell[34592, 707, 278, 3, 46, "Print"],
Cell[34873, 712, 546, 12, 48, "Print"],
Cell[35422, 726, 503, 11, 46, "Print"],
Cell[35928, 739, 472, 8, 48, "Print"],
Cell[36403, 749, 503, 11, 46, "Print"],
Cell[36909, 762, 460, 8, 48, "Print"],
Cell[37372, 772, 264, 3, 48, "Print"],
Cell[37639, 777, 288, 4, 48, "Print"],
Cell[37930, 783, 477, 8, 48, "Print"],
Cell[38410, 793, 639, 11, 48, "Print"],
Cell[39052, 806, 258, 3, 48, "Print"],
Cell[39313, 811, 243, 3, 46, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/newModelFiles/Zprime_MUM_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:52:26


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/newModelFiles/Zprime_MUM_UFO/Zprime_MUM_UFO.log <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:51:48


# 
# This is the logfile for the model Zprime_MUM

# Authors: Benjamin Allanach
# Model version: 1.0.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * Parameter Cu1x2 is complex, but declared as real. Changing type to complex.
   * Parameter Cu1x3 is complex, but declared as real. Changing type to complex.
   * Parameter Cu2x1 is complex, but declared as real. Changing type to complex.
   * Parameter Cu2x3 is complex, but declared as real. Changing type to complex.
   * Parameter Cu3x1 is complex, but declared as real. Changing type to complex.
   * Parameter Cu3x2 is complex, but declared as real. Changing type to complex.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 111
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 111 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 15 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 80 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/newModelFiles/Zprime_MUM_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Benjamin Allanach"
__date__ = "27.07.18"
__version__= "1.0.0"


==> anc/newModelFiles/Zprime_MUM_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:52:26


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/newModelFiles/Zprime_MUM_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:52:26


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = 'Cu1x1*complex(0,1)*gbs',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = 'Cu1x2*complex(0,1)*gbs',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = 'Cu1x3*complex(0,1)*gbs',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = 'Cu2x1*complex(0,1)*gbs',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = 'Cu2x2*complex(0,1)*gbs',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = 'Cu2x3*complex(0,1)*gbs',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = 'Cu3x1*complex(0,1)*gbs',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = 'Cu3x2*complex(0,1)*gbs',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = 'Cu3x3*complex(0,1)*gbs',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = 'Cl1x1*complex(0,1)*gmu',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = 'Cl1x2*complex(0,1)*gmu',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = 'Cl1x3*complex(0,1)*gmu',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = 'Cl2x1*complex(0,1)*gmu',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = 'Cl2x2*complex(0,1)*gmu',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = 'Cl2x3*complex(0,1)*gmu',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = 'Cl3x1*complex(0,1)*gmu',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = 'Cl3x2*complex(0,1)*gmu',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = 'Cl3x3*complex(0,1)*gmu',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_28 = Coupling(name = 'GC_28',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_29 = Coupling(name = 'GC_29',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_30 = Coupling(name = 'GC_30',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_31 = Coupling(name = 'GC_31',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_43 = Coupling(name = 'GC_43',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_51 = Coupling(name = 'GC_51',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(Cd1x1*complex(0,1)*gbs)/2. + (complex(0,1)*gbs*complexconjugate(Cd1x1))/2.',
                 order = {'NP':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(Cd2x1*complex(0,1)*gbs)/2. + (complex(0,1)*gbs*complexconjugate(Cd1x2))/2.',
                 order = {'NP':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(Cd3x1*complex(0,1)*gbs)/2. + (complex(0,1)*gbs*complexconjugate(Cd1x3))/2.',
                 order = {'NP':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '(Cd1x2*complex(0,1)*gbs)/2. + (complex(0,1)*gbs*complexconjugate(Cd2x1))/2.',
                 order = {'NP':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(Cd2x2*complex(0,1)*gbs)/2. + (complex(0,1)*gbs*complexconjugate(Cd2x2))/2.',
                 order = {'NP':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '(Cd3x2*complex(0,1)*gbs)/2. + (complex(0,1)*gbs*complexconjugate(Cd2x3))/2.',
                 order = {'NP':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '(Cd1x3*complex(0,1)*gbs)/2. + (complex(0,1)*gbs*complexconjugate(Cd3x1))/2.',
                 order = {'NP':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '(Cd2x3*complex(0,1)*gbs)/2. + (complex(0,1)*gbs*complexconjugate(Cd3x2))/2.',
                 order = {'NP':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '(Cd3x3*complex(0,1)*gbs)/2. + (complex(0,1)*gbs*complexconjugate(Cd3x3))/2.',
                 order = {'NP':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})



==> anc/newModelFiles/Zprime_MUM_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:52:26


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'(((3*Cd1x3*Cd3x1*gbs**2*MB**2)/4. + (3*Cd1x3*Cd3x1*gbs**2*MD**2)/4. + (3*Cd1x3*Cd3x1*gbs**2*MB**4)/(4.*MZp**2) - (3*Cd1x3*Cd3x1*gbs**2*MB**2*MD**2)/(2.*MZp**2) + (3*Cd1x3*Cd3x1*gbs**2*MD**4)/(4.*MZp**2) - (3*Cd1x3*Cd3x1*gbs**2*MZp**2)/2. + (3*Cd1x3*gbs**2*MB**2*complexconjugate(Cd1x3))/4. + (3*Cd1x3*gbs**2*MD**2*complexconjugate(Cd1x3))/4. + (3*Cd1x3*gbs**2*MB**4*complexconjugate(Cd1x3))/(4.*MZp**2) - (3*Cd1x3*gbs**2*MB**2*MD**2*complexconjugate(Cd1x3))/(2.*MZp**2) + (3*Cd1x3*gbs**2*MD**4*complexconjugate(Cd1x3))/(4.*MZp**2) - (3*Cd1x3*gbs**2*MZp**2*complexconjugate(Cd1x3))/2. + (3*Cd3x1*gbs**2*MB**2*complexconjugate(Cd3x1))/4. + (3*Cd3x1*gbs**2*MD**2*complexconjugate(Cd3x1))/4. + (3*Cd3x1*gbs**2*MB**4*complexconjugate(Cd3x1))/(4.*MZp**2) - (3*Cd3x1*gbs**2*MB**2*MD**2*complexconjugate(Cd3x1))/(2.*MZp**2) + (3*Cd3x1*gbs**2*MD**4*complexconjugate(Cd3x1))/(4.*MZp**2) - (3*Cd3x1*gbs**2*MZp**2*complexconjugate(Cd3x1))/2. + (3*gbs**2*MB**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/4. + (3*gbs**2*MD**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/4. + (3*gbs**2*MB**4*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(4.*MZp**2) - (3*gbs**2*MB**2*MD**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(2.*MZp**2) + (3*gbs**2*MD**4*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(4.*MZp**2) - (3*gbs**2*MZp**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/2.)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'(((3*Cd2x3*Cd3x2*gbs**2*MB**2)/4. + (3*Cd2x3*Cd3x2*gbs**2*MS**2)/4. + (3*Cd2x3*Cd3x2*gbs**2*MB**4)/(4.*MZp**2) - (3*Cd2x3*Cd3x2*gbs**2*MB**2*MS**2)/(2.*MZp**2) + (3*Cd2x3*Cd3x2*gbs**2*MS**4)/(4.*MZp**2) - (3*Cd2x3*Cd3x2*gbs**2*MZp**2)/2. + (3*Cd2x3*gbs**2*MB**2*complexconjugate(Cd2x3))/4. + (3*Cd2x3*gbs**2*MS**2*complexconjugate(Cd2x3))/4. + (3*Cd2x3*gbs**2*MB**4*complexconjugate(Cd2x3))/(4.*MZp**2) - (3*Cd2x3*gbs**2*MB**2*MS**2*complexconjugate(Cd2x3))/(2.*MZp**2) + (3*Cd2x3*gbs**2*MS**4*complexconjugate(Cd2x3))/(4.*MZp**2) - (3*Cd2x3*gbs**2*MZp**2*complexconjugate(Cd2x3))/2. + (3*Cd3x2*gbs**2*MB**2*complexconjugate(Cd3x2))/4. + (3*Cd3x2*gbs**2*MS**2*complexconjugate(Cd3x2))/4. + (3*Cd3x2*gbs**2*MB**4*complexconjugate(Cd3x2))/(4.*MZp**2) - (3*Cd3x2*gbs**2*MB**2*MS**2*complexconjugate(Cd3x2))/(2.*MZp**2) + (3*Cd3x2*gbs**2*MS**4*complexconjugate(Cd3x2))/(4.*MZp**2) - (3*Cd3x2*gbs**2*MZp**2*complexconjugate(Cd3x2))/2. + (3*gbs**2*MB**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/4. + (3*gbs**2*MS**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/4. + (3*gbs**2*MB**4*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(4.*MZp**2) - (3*gbs**2*MB**2*MS**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(2.*MZp**2) + (3*gbs**2*MS**4*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(4.*MZp**2) - (3*gbs**2*MZp**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/2.)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'((3*Cu3x2**2*gbs**2*MC**2 + 3*Cu3x2**2*gbs**2*MT**2 + (3*Cu3x2**2*gbs**2*MC**4)/MZp**2 - (6*Cu3x2**2*gbs**2*MC**2*MT**2)/MZp**2 + (3*Cu3x2**2*gbs**2*MT**4)/MZp**2 - 6*Cu3x2**2*gbs**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'((3*Cu1x2**2*gbs**2*MC**2 + 3*Cu1x2**2*gbs**2*MU**2 + (3*Cu1x2**2*gbs**2*MC**4)/MZp**2 - (6*Cu1x2**2*gbs**2*MC**2*MU**2)/MZp**2 + (3*Cu1x2**2*gbs**2*MU**4)/MZp**2 - 6*Cu1x2**2*gbs**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'(((3*Cd1x3*Cd3x1*gbs**2*MB**2)/4. + (3*Cd1x3*Cd3x1*gbs**2*MD**2)/4. + (3*Cd1x3*Cd3x1*gbs**2*MB**4)/(4.*MZp**2) - (3*Cd1x3*Cd3x1*gbs**2*MB**2*MD**2)/(2.*MZp**2) + (3*Cd1x3*Cd3x1*gbs**2*MD**4)/(4.*MZp**2) - (3*Cd1x3*Cd3x1*gbs**2*MZp**2)/2. + (3*Cd1x3*gbs**2*MB**2*complexconjugate(Cd1x3))/4. + (3*Cd1x3*gbs**2*MD**2*complexconjugate(Cd1x3))/4. + (3*Cd1x3*gbs**2*MB**4*complexconjugate(Cd1x3))/(4.*MZp**2) - (3*Cd1x3*gbs**2*MB**2*MD**2*complexconjugate(Cd1x3))/(2.*MZp**2) + (3*Cd1x3*gbs**2*MD**4*complexconjugate(Cd1x3))/(4.*MZp**2) - (3*Cd1x3*gbs**2*MZp**2*complexconjugate(Cd1x3))/2. + (3*Cd3x1*gbs**2*MB**2*complexconjugate(Cd3x1))/4. + (3*Cd3x1*gbs**2*MD**2*complexconjugate(Cd3x1))/4. + (3*Cd3x1*gbs**2*MB**4*complexconjugate(Cd3x1))/(4.*MZp**2) - (3*Cd3x1*gbs**2*MB**2*MD**2*complexconjugate(Cd3x1))/(2.*MZp**2) + (3*Cd3x1*gbs**2*MD**4*complexconjugate(Cd3x1))/(4.*MZp**2) - (3*Cd3x1*gbs**2*MZp**2*complexconjugate(Cd3x1))/2. + (3*gbs**2*MB**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/4. + (3*gbs**2*MD**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/4. + (3*gbs**2*MB**4*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(4.*MZp**2) - (3*gbs**2*MB**2*MD**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(2.*MZp**2) + (3*gbs**2*MD**4*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(4.*MZp**2) - (3*gbs**2*MZp**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/2.)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'(((3*Cd1x2*Cd2x1*gbs**2*MD**2)/4. + (3*Cd1x2*Cd2x1*gbs**2*MS**2)/4. + (3*Cd1x2*Cd2x1*gbs**2*MD**4)/(4.*MZp**2) - (3*Cd1x2*Cd2x1*gbs**2*MD**2*MS**2)/(2.*MZp**2) + (3*Cd1x2*Cd2x1*gbs**2*MS**4)/(4.*MZp**2) - (3*Cd1x2*Cd2x1*gbs**2*MZp**2)/2. + (3*Cd1x2*gbs**2*MD**2*complexconjugate(Cd1x2))/4. + (3*Cd1x2*gbs**2*MS**2*complexconjugate(Cd1x2))/4. + (3*Cd1x2*gbs**2*MD**4*complexconjugate(Cd1x2))/(4.*MZp**2) - (3*Cd1x2*gbs**2*MD**2*MS**2*complexconjugate(Cd1x2))/(2.*MZp**2) + (3*Cd1x2*gbs**2*MS**4*complexconjugate(Cd1x2))/(4.*MZp**2) - (3*Cd1x2*gbs**2*MZp**2*complexconjugate(Cd1x2))/2. + (3*Cd2x1*gbs**2*MD**2*complexconjugate(Cd2x1))/4. + (3*Cd2x1*gbs**2*MS**2*complexconjugate(Cd2x1))/4. + (3*Cd2x1*gbs**2*MD**4*complexconjugate(Cd2x1))/(4.*MZp**2) - (3*Cd2x1*gbs**2*MD**2*MS**2*complexconjugate(Cd2x1))/(2.*MZp**2) + (3*Cd2x1*gbs**2*MS**4*complexconjugate(Cd2x1))/(4.*MZp**2) - (3*Cd2x1*gbs**2*MZp**2*complexconjugate(Cd2x1))/2. + (3*gbs**2*MD**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/4. + (3*gbs**2*MS**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/4. + (3*gbs**2*MD**4*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(4.*MZp**2) - (3*gbs**2*MD**2*MS**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(2.*MZp**2) + (3*gbs**2*MS**4*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(4.*MZp**2) - (3*gbs**2*MZp**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/2.)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'((Cl2x1**2*gmu**2*Me**2 + Cl2x1**2*gmu**2*MMU**2 + (Cl2x1**2*gmu**2*Me**4)/MZp**2 - (2*Cl2x1**2*gmu**2*Me**2*MMU**2)/MZp**2 + (Cl2x1**2*gmu**2*MMU**4)/MZp**2 - 2*Cl2x1**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'((Cl3x1**2*gmu**2*Me**2 + Cl3x1**2*gmu**2*MTA**2 + (Cl3x1**2*gmu**2*Me**4)/MZp**2 - (2*Cl3x1**2*gmu**2*Me**2*MTA**2)/MZp**2 + (Cl3x1**2*gmu**2*MTA**4)/MZp**2 - 2*Cl3x1**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'((Cl1x2**2*gmu**2*Me**2 + Cl1x2**2*gmu**2*MMU**2 + (Cl1x2**2*gmu**2*Me**4)/MZp**2 - (2*Cl1x2**2*gmu**2*Me**2*MMU**2)/MZp**2 + (Cl1x2**2*gmu**2*MMU**4)/MZp**2 - 2*Cl1x2**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'((Cl3x2**2*gmu**2*MMU**2 + Cl3x2**2*gmu**2*MTA**2 + (Cl3x2**2*gmu**2*MMU**4)/MZp**2 - (2*Cl3x2**2*gmu**2*MMU**2*MTA**2)/MZp**2 + (Cl3x2**2*gmu**2*MTA**4)/MZp**2 - 2*Cl3x2**2*gmu**2*MZp**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'(((3*Cd2x3*Cd3x2*gbs**2*MB**2)/4. + (3*Cd2x3*Cd3x2*gbs**2*MS**2)/4. + (3*Cd2x3*Cd3x2*gbs**2*MB**4)/(4.*MZp**2) - (3*Cd2x3*Cd3x2*gbs**2*MB**2*MS**2)/(2.*MZp**2) + (3*Cd2x3*Cd3x2*gbs**2*MS**4)/(4.*MZp**2) - (3*Cd2x3*Cd3x2*gbs**2*MZp**2)/2. + (3*Cd2x3*gbs**2*MB**2*complexconjugate(Cd2x3))/4. + (3*Cd2x3*gbs**2*MS**2*complexconjugate(Cd2x3))/4. + (3*Cd2x3*gbs**2*MB**4*complexconjugate(Cd2x3))/(4.*MZp**2) - (3*Cd2x3*gbs**2*MB**2*MS**2*complexconjugate(Cd2x3))/(2.*MZp**2) + (3*Cd2x3*gbs**2*MS**4*complexconjugate(Cd2x3))/(4.*MZp**2) - (3*Cd2x3*gbs**2*MZp**2*complexconjugate(Cd2x3))/2. + (3*Cd3x2*gbs**2*MB**2*complexconjugate(Cd3x2))/4. + (3*Cd3x2*gbs**2*MS**2*complexconjugate(Cd3x2))/4. + (3*Cd3x2*gbs**2*MB**4*complexconjugate(Cd3x2))/(4.*MZp**2) - (3*Cd3x2*gbs**2*MB**2*MS**2*complexconjugate(Cd3x2))/(2.*MZp**2) + (3*Cd3x2*gbs**2*MS**4*complexconjugate(Cd3x2))/(4.*MZp**2) - (3*Cd3x2*gbs**2*MZp**2*complexconjugate(Cd3x2))/2. + (3*gbs**2*MB**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/4. + (3*gbs**2*MS**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/4. + (3*gbs**2*MB**4*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(4.*MZp**2) - (3*gbs**2*MB**2*MS**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(2.*MZp**2) + (3*gbs**2*MS**4*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(4.*MZp**2) - (3*gbs**2*MZp**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/2.)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'(((3*Cd1x2*Cd2x1*gbs**2*MD**2)/4. + (3*Cd1x2*Cd2x1*gbs**2*MS**2)/4. + (3*Cd1x2*Cd2x1*gbs**2*MD**4)/(4.*MZp**2) - (3*Cd1x2*Cd2x1*gbs**2*MD**2*MS**2)/(2.*MZp**2) + (3*Cd1x2*Cd2x1*gbs**2*MS**4)/(4.*MZp**2) - (3*Cd1x2*Cd2x1*gbs**2*MZp**2)/2. + (3*Cd1x2*gbs**2*MD**2*complexconjugate(Cd1x2))/4. + (3*Cd1x2*gbs**2*MS**2*complexconjugate(Cd1x2))/4. + (3*Cd1x2*gbs**2*MD**4*complexconjugate(Cd1x2))/(4.*MZp**2) - (3*Cd1x2*gbs**2*MD**2*MS**2*complexconjugate(Cd1x2))/(2.*MZp**2) + (3*Cd1x2*gbs**2*MS**4*complexconjugate(Cd1x2))/(4.*MZp**2) - (3*Cd1x2*gbs**2*MZp**2*complexconjugate(Cd1x2))/2. + (3*Cd2x1*gbs**2*MD**2*complexconjugate(Cd2x1))/4. + (3*Cd2x1*gbs**2*MS**2*complexconjugate(Cd2x1))/4. + (3*Cd2x1*gbs**2*MD**4*complexconjugate(Cd2x1))/(4.*MZp**2) - (3*Cd2x1*gbs**2*MD**2*MS**2*complexconjugate(Cd2x1))/(2.*MZp**2) + (3*Cd2x1*gbs**2*MS**4*complexconjugate(Cd2x1))/(4.*MZp**2) - (3*Cd2x1*gbs**2*MZp**2*complexconjugate(Cd2x1))/2. + (3*gbs**2*MD**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/4. + (3*gbs**2*MS**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/4. + (3*gbs**2*MD**4*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(4.*MZp**2) - (3*gbs**2*MD**2*MS**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(2.*MZp**2) + (3*gbs**2*MS**4*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(4.*MZp**2) - (3*gbs**2*MZp**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/2.)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'((3*Cu2x3**2*gbs**2*MC**2 + 3*Cu2x3**2*gbs**2*MT**2 + (3*Cu2x3**2*gbs**2*MC**4)/MZp**2 - (6*Cu2x3**2*gbs**2*MC**2*MT**2)/MZp**2 + (3*Cu2x3**2*gbs**2*MT**4)/MZp**2 - 6*Cu2x3**2*gbs**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'((3*Cu1x3**2*gbs**2*MT**2 + 3*Cu1x3**2*gbs**2*MU**2 + (3*Cu1x3**2*gbs**2*MT**4)/MZp**2 - (6*Cu1x3**2*gbs**2*MT**2*MU**2)/MZp**2 + (3*Cu1x3**2*gbs**2*MU**4)/MZp**2 - 6*Cu1x3**2*gbs**2*MZp**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'((Cl1x3**2*gmu**2*Me**2 + Cl1x3**2*gmu**2*MTA**2 + (Cl1x3**2*gmu**2*Me**4)/MZp**2 - (2*Cl1x3**2*gmu**2*Me**2*MTA**2)/MZp**2 + (Cl1x3**2*gmu**2*MTA**4)/MZp**2 - 2*Cl1x3**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'((Cl2x3**2*gmu**2*MMU**2 + Cl2x3**2*gmu**2*MTA**2 + (Cl2x3**2*gmu**2*MMU**4)/MZp**2 - (2*Cl2x3**2*gmu**2*MMU**2*MTA**2)/MZp**2 + (Cl2x3**2*gmu**2*MTA**4)/MZp**2 - 2*Cl2x3**2*gmu**2*MZp**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'((3*Cu2x1**2*gbs**2*MC**2 + 3*Cu2x1**2*gbs**2*MU**2 + (3*Cu2x1**2*gbs**2*MC**4)/MZp**2 - (6*Cu2x1**2*gbs**2*MC**2*MU**2)/MZp**2 + (3*Cu2x1**2*gbs**2*MU**4)/MZp**2 - 6*Cu2x1**2*gbs**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'((3*Cu3x1**2*gbs**2*MT**2 + 3*Cu3x1**2*gbs**2*MU**2 + (3*Cu3x1**2*gbs**2*MT**4)/MZp**2 - (6*Cu3x1**2*gbs**2*MT**2*MU**2)/MZp**2 + (3*Cu3x1**2*gbs**2*MU**4)/MZp**2 - 6*Cu3x1**2*gbs**2*MZp**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'(((-3*Cd3x3**2*gbs**2*MB**2)/2. + (3*Cd3x3**2*gbs**2*MZp**2)/2. - 3*Cd3x3*gbs**2*MB**2*complexconjugate(Cd3x3) + 3*Cd3x3*gbs**2*MZp**2*complexconjugate(Cd3x3) - (3*gbs**2*MB**2*complexconjugate(Cd3x3)**2)/2. + (3*gbs**2*MZp**2*complexconjugate(Cd3x3)**2)/2.)*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'(((-3*Cd1x3*Cd3x1*gbs**2*MB**2)/4. - (3*Cd1x3*Cd3x1*gbs**2*MD**2)/4. - (3*Cd1x3*Cd3x1*gbs**2*MB**4)/(4.*MZp**2) + (3*Cd1x3*Cd3x1*gbs**2*MB**2*MD**2)/(2.*MZp**2) - (3*Cd1x3*Cd3x1*gbs**2*MD**4)/(4.*MZp**2) + (3*Cd1x3*Cd3x1*gbs**2*MZp**2)/2. - (3*Cd1x3*gbs**2*MB**2*complexconjugate(Cd1x3))/4. - (3*Cd1x3*gbs**2*MD**2*complexconjugate(Cd1x3))/4. - (3*Cd1x3*gbs**2*MB**4*complexconjugate(Cd1x3))/(4.*MZp**2) + (3*Cd1x3*gbs**2*MB**2*MD**2*complexconjugate(Cd1x3))/(2.*MZp**2) - (3*Cd1x3*gbs**2*MD**4*complexconjugate(Cd1x3))/(4.*MZp**2) + (3*Cd1x3*gbs**2*MZp**2*complexconjugate(Cd1x3))/2. - (3*Cd3x1*gbs**2*MB**2*complexconjugate(Cd3x1))/4. - (3*Cd3x1*gbs**2*MD**2*complexconjugate(Cd3x1))/4. - (3*Cd3x1*gbs**2*MB**4*complexconjugate(Cd3x1))/(4.*MZp**2) + (3*Cd3x1*gbs**2*MB**2*MD**2*complexconjugate(Cd3x1))/(2.*MZp**2) - (3*Cd3x1*gbs**2*MD**4*complexconjugate(Cd3x1))/(4.*MZp**2) + (3*Cd3x1*gbs**2*MZp**2*complexconjugate(Cd3x1))/2. - (3*gbs**2*MB**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/4. - (3*gbs**2*MD**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/4. - (3*gbs**2*MB**4*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(4.*MZp**2) + (3*gbs**2*MB**2*MD**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(2.*MZp**2) - (3*gbs**2*MD**4*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(4.*MZp**2) + (3*gbs**2*MZp**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/2.)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'(((-3*Cd2x3*Cd3x2*gbs**2*MB**2)/4. - (3*Cd2x3*Cd3x2*gbs**2*MS**2)/4. - (3*Cd2x3*Cd3x2*gbs**2*MB**4)/(4.*MZp**2) + (3*Cd2x3*Cd3x2*gbs**2*MB**2*MS**2)/(2.*MZp**2) - (3*Cd2x3*Cd3x2*gbs**2*MS**4)/(4.*MZp**2) + (3*Cd2x3*Cd3x2*gbs**2*MZp**2)/2. - (3*Cd2x3*gbs**2*MB**2*complexconjugate(Cd2x3))/4. - (3*Cd2x3*gbs**2*MS**2*complexconjugate(Cd2x3))/4. - (3*Cd2x3*gbs**2*MB**4*complexconjugate(Cd2x3))/(4.*MZp**2) + (3*Cd2x3*gbs**2*MB**2*MS**2*complexconjugate(Cd2x3))/(2.*MZp**2) - (3*Cd2x3*gbs**2*MS**4*complexconjugate(Cd2x3))/(4.*MZp**2) + (3*Cd2x3*gbs**2*MZp**2*complexconjugate(Cd2x3))/2. - (3*Cd3x2*gbs**2*MB**2*complexconjugate(Cd3x2))/4. - (3*Cd3x2*gbs**2*MS**2*complexconjugate(Cd3x2))/4. - (3*Cd3x2*gbs**2*MB**4*complexconjugate(Cd3x2))/(4.*MZp**2) + (3*Cd3x2*gbs**2*MB**2*MS**2*complexconjugate(Cd3x2))/(2.*MZp**2) - (3*Cd3x2*gbs**2*MS**4*complexconjugate(Cd3x2))/(4.*MZp**2) + (3*Cd3x2*gbs**2*MZp**2*complexconjugate(Cd3x2))/2. - (3*gbs**2*MB**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/4. - (3*gbs**2*MS**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/4. - (3*gbs**2*MB**4*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(4.*MZp**2) + (3*gbs**2*MB**2*MS**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(2.*MZp**2) - (3*gbs**2*MS**4*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(4.*MZp**2) + (3*gbs**2*MZp**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/2.)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((-6*Cu2x2**2*gbs**2*MC**2 + 6*Cu2x2**2*gbs**2*MZp**2)*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'((-3*Cu2x3**2*gbs**2*MC**2 - 3*Cu2x3**2*gbs**2*MT**2 - (3*Cu2x3**2*gbs**2*MC**4)/MZp**2 + (6*Cu2x3**2*gbs**2*MC**2*MT**2)/MZp**2 - (3*Cu2x3**2*gbs**2*MT**4)/MZp**2 + 6*Cu2x3**2*gbs**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'((-3*Cu2x1**2*gbs**2*MC**2 - 3*Cu2x1**2*gbs**2*MU**2 - (3*Cu2x1**2*gbs**2*MC**4)/MZp**2 + (6*Cu2x1**2*gbs**2*MC**2*MU**2)/MZp**2 - (3*Cu2x1**2*gbs**2*MU**4)/MZp**2 + 6*Cu2x1**2*gbs**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'(((-3*Cd1x3*Cd3x1*gbs**2*MB**2)/4. - (3*Cd1x3*Cd3x1*gbs**2*MD**2)/4. - (3*Cd1x3*Cd3x1*gbs**2*MB**4)/(4.*MZp**2) + (3*Cd1x3*Cd3x1*gbs**2*MB**2*MD**2)/(2.*MZp**2) - (3*Cd1x3*Cd3x1*gbs**2*MD**4)/(4.*MZp**2) + (3*Cd1x3*Cd3x1*gbs**2*MZp**2)/2. - (3*Cd1x3*gbs**2*MB**2*complexconjugate(Cd1x3))/4. - (3*Cd1x3*gbs**2*MD**2*complexconjugate(Cd1x3))/4. - (3*Cd1x3*gbs**2*MB**4*complexconjugate(Cd1x3))/(4.*MZp**2) + (3*Cd1x3*gbs**2*MB**2*MD**2*complexconjugate(Cd1x3))/(2.*MZp**2) - (3*Cd1x3*gbs**2*MD**4*complexconjugate(Cd1x3))/(4.*MZp**2) + (3*Cd1x3*gbs**2*MZp**2*complexconjugate(Cd1x3))/2. - (3*Cd3x1*gbs**2*MB**2*complexconjugate(Cd3x1))/4. - (3*Cd3x1*gbs**2*MD**2*complexconjugate(Cd3x1))/4. - (3*Cd3x1*gbs**2*MB**4*complexconjugate(Cd3x1))/(4.*MZp**2) + (3*Cd3x1*gbs**2*MB**2*MD**2*complexconjugate(Cd3x1))/(2.*MZp**2) - (3*Cd3x1*gbs**2*MD**4*complexconjugate(Cd3x1))/(4.*MZp**2) + (3*Cd3x1*gbs**2*MZp**2*complexconjugate(Cd3x1))/2. - (3*gbs**2*MB**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/4. - (3*gbs**2*MD**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/4. - (3*gbs**2*MB**4*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(4.*MZp**2) + (3*gbs**2*MB**2*MD**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(2.*MZp**2) - (3*gbs**2*MD**4*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/(4.*MZp**2) + (3*gbs**2*MZp**2*complexconjugate(Cd1x3)*complexconjugate(Cd3x1))/2.)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'(((-3*Cd1x1**2*gbs**2*MD**2)/2. + (3*Cd1x1**2*gbs**2*MZp**2)/2. - 3*Cd1x1*gbs**2*MD**2*complexconjugate(Cd1x1) + 3*Cd1x1*gbs**2*MZp**2*complexconjugate(Cd1x1) - (3*gbs**2*MD**2*complexconjugate(Cd1x1)**2)/2. + (3*gbs**2*MZp**2*complexconjugate(Cd1x1)**2)/2.)*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'(((-3*Cd1x2*Cd2x1*gbs**2*MD**2)/4. - (3*Cd1x2*Cd2x1*gbs**2*MS**2)/4. - (3*Cd1x2*Cd2x1*gbs**2*MD**4)/(4.*MZp**2) + (3*Cd1x2*Cd2x1*gbs**2*MD**2*MS**2)/(2.*MZp**2) - (3*Cd1x2*Cd2x1*gbs**2*MS**4)/(4.*MZp**2) + (3*Cd1x2*Cd2x1*gbs**2*MZp**2)/2. - (3*Cd1x2*gbs**2*MD**2*complexconjugate(Cd1x2))/4. - (3*Cd1x2*gbs**2*MS**2*complexconjugate(Cd1x2))/4. - (3*Cd1x2*gbs**2*MD**4*complexconjugate(Cd1x2))/(4.*MZp**2) + (3*Cd1x2*gbs**2*MD**2*MS**2*complexconjugate(Cd1x2))/(2.*MZp**2) - (3*Cd1x2*gbs**2*MS**4*complexconjugate(Cd1x2))/(4.*MZp**2) + (3*Cd1x2*gbs**2*MZp**2*complexconjugate(Cd1x2))/2. - (3*Cd2x1*gbs**2*MD**2*complexconjugate(Cd2x1))/4. - (3*Cd2x1*gbs**2*MS**2*complexconjugate(Cd2x1))/4. - (3*Cd2x1*gbs**2*MD**4*complexconjugate(Cd2x1))/(4.*MZp**2) + (3*Cd2x1*gbs**2*MD**2*MS**2*complexconjugate(Cd2x1))/(2.*MZp**2) - (3*Cd2x1*gbs**2*MS**4*complexconjugate(Cd2x1))/(4.*MZp**2) + (3*Cd2x1*gbs**2*MZp**2*complexconjugate(Cd2x1))/2. - (3*gbs**2*MD**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/4. - (3*gbs**2*MS**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/4. - (3*gbs**2*MD**4*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(4.*MZp**2) + (3*gbs**2*MD**2*MS**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(2.*MZp**2) - (3*gbs**2*MS**4*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(4.*MZp**2) + (3*gbs**2*MZp**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/2.)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((-2*Cl1x1**2*gmu**2*Me**2 + 2*Cl1x1**2*gmu**2*MZp**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'((-(Cl1x2**2*gmu**2*Me**2) - Cl1x2**2*gmu**2*MMU**2 - (Cl1x2**2*gmu**2*Me**4)/MZp**2 + (2*Cl1x2**2*gmu**2*Me**2*MMU**2)/MZp**2 - (Cl1x2**2*gmu**2*MMU**4)/MZp**2 + 2*Cl1x2**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'((-(Cl1x3**2*gmu**2*Me**2) - Cl1x3**2*gmu**2*MTA**2 - (Cl1x3**2*gmu**2*Me**4)/MZp**2 + (2*Cl1x3**2*gmu**2*Me**2*MTA**2)/MZp**2 - (Cl1x3**2*gmu**2*MTA**4)/MZp**2 + 2*Cl1x3**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'((-(Cl2x1**2*gmu**2*Me**2) - Cl2x1**2*gmu**2*MMU**2 - (Cl2x1**2*gmu**2*Me**4)/MZp**2 + (2*Cl2x1**2*gmu**2*Me**2*MMU**2)/MZp**2 - (Cl2x1**2*gmu**2*MMU**4)/MZp**2 + 2*Cl2x1**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((-2*Cl2x2**2*gmu**2*MMU**2 + 2*Cl2x2**2*gmu**2*MZp**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'((-(Cl2x3**2*gmu**2*MMU**2) - Cl2x3**2*gmu**2*MTA**2 - (Cl2x3**2*gmu**2*MMU**4)/MZp**2 + (2*Cl2x3**2*gmu**2*MMU**2*MTA**2)/MZp**2 - (Cl2x3**2*gmu**2*MTA**4)/MZp**2 + 2*Cl2x3**2*gmu**2*MZp**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'(((-3*Cd2x3*Cd3x2*gbs**2*MB**2)/4. - (3*Cd2x3*Cd3x2*gbs**2*MS**2)/4. - (3*Cd2x3*Cd3x2*gbs**2*MB**4)/(4.*MZp**2) + (3*Cd2x3*Cd3x2*gbs**2*MB**2*MS**2)/(2.*MZp**2) - (3*Cd2x3*Cd3x2*gbs**2*MS**4)/(4.*MZp**2) + (3*Cd2x3*Cd3x2*gbs**2*MZp**2)/2. - (3*Cd2x3*gbs**2*MB**2*complexconjugate(Cd2x3))/4. - (3*Cd2x3*gbs**2*MS**2*complexconjugate(Cd2x3))/4. - (3*Cd2x3*gbs**2*MB**4*complexconjugate(Cd2x3))/(4.*MZp**2) + (3*Cd2x3*gbs**2*MB**2*MS**2*complexconjugate(Cd2x3))/(2.*MZp**2) - (3*Cd2x3*gbs**2*MS**4*complexconjugate(Cd2x3))/(4.*MZp**2) + (3*Cd2x3*gbs**2*MZp**2*complexconjugate(Cd2x3))/2. - (3*Cd3x2*gbs**2*MB**2*complexconjugate(Cd3x2))/4. - (3*Cd3x2*gbs**2*MS**2*complexconjugate(Cd3x2))/4. - (3*Cd3x2*gbs**2*MB**4*complexconjugate(Cd3x2))/(4.*MZp**2) + (3*Cd3x2*gbs**2*MB**2*MS**2*complexconjugate(Cd3x2))/(2.*MZp**2) - (3*Cd3x2*gbs**2*MS**4*complexconjugate(Cd3x2))/(4.*MZp**2) + (3*Cd3x2*gbs**2*MZp**2*complexconjugate(Cd3x2))/2. - (3*gbs**2*MB**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/4. - (3*gbs**2*MS**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/4. - (3*gbs**2*MB**4*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(4.*MZp**2) + (3*gbs**2*MB**2*MS**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(2.*MZp**2) - (3*gbs**2*MS**4*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/(4.*MZp**2) + (3*gbs**2*MZp**2*complexconjugate(Cd2x3)*complexconjugate(Cd3x2))/2.)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'(((-3*Cd1x2*Cd2x1*gbs**2*MD**2)/4. - (3*Cd1x2*Cd2x1*gbs**2*MS**2)/4. - (3*Cd1x2*Cd2x1*gbs**2*MD**4)/(4.*MZp**2) + (3*Cd1x2*Cd2x1*gbs**2*MD**2*MS**2)/(2.*MZp**2) - (3*Cd1x2*Cd2x1*gbs**2*MS**4)/(4.*MZp**2) + (3*Cd1x2*Cd2x1*gbs**2*MZp**2)/2. - (3*Cd1x2*gbs**2*MD**2*complexconjugate(Cd1x2))/4. - (3*Cd1x2*gbs**2*MS**2*complexconjugate(Cd1x2))/4. - (3*Cd1x2*gbs**2*MD**4*complexconjugate(Cd1x2))/(4.*MZp**2) + (3*Cd1x2*gbs**2*MD**2*MS**2*complexconjugate(Cd1x2))/(2.*MZp**2) - (3*Cd1x2*gbs**2*MS**4*complexconjugate(Cd1x2))/(4.*MZp**2) + (3*Cd1x2*gbs**2*MZp**2*complexconjugate(Cd1x2))/2. - (3*Cd2x1*gbs**2*MD**2*complexconjugate(Cd2x1))/4. - (3*Cd2x1*gbs**2*MS**2*complexconjugate(Cd2x1))/4. - (3*Cd2x1*gbs**2*MD**4*complexconjugate(Cd2x1))/(4.*MZp**2) + (3*Cd2x1*gbs**2*MD**2*MS**2*complexconjugate(Cd2x1))/(2.*MZp**2) - (3*Cd2x1*gbs**2*MS**4*complexconjugate(Cd2x1))/(4.*MZp**2) + (3*Cd2x1*gbs**2*MZp**2*complexconjugate(Cd2x1))/2. - (3*gbs**2*MD**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/4. - (3*gbs**2*MS**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/4. - (3*gbs**2*MD**4*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(4.*MZp**2) + (3*gbs**2*MD**2*MS**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(2.*MZp**2) - (3*gbs**2*MS**4*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/(4.*MZp**2) + (3*gbs**2*MZp**2*complexconjugate(Cd1x2)*complexconjugate(Cd2x1))/2.)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'(((-3*Cd2x2**2*gbs**2*MS**2)/2. + (3*Cd2x2**2*gbs**2*MZp**2)/2. - 3*Cd2x2*gbs**2*MS**2*complexconjugate(Cd2x2) + 3*Cd2x2*gbs**2*MZp**2*complexconjugate(Cd2x2) - (3*gbs**2*MS**2*complexconjugate(Cd2x2)**2)/2. + (3*gbs**2*MZp**2*complexconjugate(Cd2x2)**2)/2.)*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'((-3*Cu3x2**2*gbs**2*MC**2 - 3*Cu3x2**2*gbs**2*MT**2 - (3*Cu3x2**2*gbs**2*MC**4)/MZp**2 + (6*Cu3x2**2*gbs**2*MC**2*MT**2)/MZp**2 - (3*Cu3x2**2*gbs**2*MT**4)/MZp**2 + 6*Cu3x2**2*gbs**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((-6*Cu3x3**2*gbs**2*MT**2 + 6*Cu3x3**2*gbs**2*MZp**2)*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'((-3*Cu3x1**2*gbs**2*MT**2 - 3*Cu3x1**2*gbs**2*MU**2 - (3*Cu3x1**2*gbs**2*MT**4)/MZp**2 + (6*Cu3x1**2*gbs**2*MT**2*MU**2)/MZp**2 - (3*Cu3x1**2*gbs**2*MU**4)/MZp**2 + 6*Cu3x1**2*gbs**2*MZp**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'((-(Cl3x1**2*gmu**2*Me**2) - Cl3x1**2*gmu**2*MTA**2 - (Cl3x1**2*gmu**2*Me**4)/MZp**2 + (2*Cl3x1**2*gmu**2*Me**2*MTA**2)/MZp**2 - (Cl3x1**2*gmu**2*MTA**4)/MZp**2 + 2*Cl3x1**2*gmu**2*MZp**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'((-(Cl3x2**2*gmu**2*MMU**2) - Cl3x2**2*gmu**2*MTA**2 - (Cl3x2**2*gmu**2*MMU**4)/MZp**2 + (2*Cl3x2**2*gmu**2*MMU**2*MTA**2)/MZp**2 - (Cl3x2**2*gmu**2*MTA**4)/MZp**2 + 2*Cl3x2**2*gmu**2*MZp**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((-2*Cl3x3**2*gmu**2*MTA**2 + 2*Cl3x3**2*gmu**2*MZp**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'((-3*Cu1x2**2*gbs**2*MC**2 - 3*Cu1x2**2*gbs**2*MU**2 - (3*Cu1x2**2*gbs**2*MC**4)/MZp**2 + (6*Cu1x2**2*gbs**2*MC**2*MU**2)/MZp**2 - (3*Cu1x2**2*gbs**2*MU**4)/MZp**2 + 6*Cu1x2**2*gbs**2*MZp**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'((-3*Cu1x3**2*gbs**2*MT**2 - 3*Cu1x3**2*gbs**2*MU**2 - (3*Cu1x3**2*gbs**2*MT**4)/MZp**2 + (6*Cu1x3**2*gbs**2*MT**2*MU**2)/MZp**2 - (3*Cu1x3**2*gbs**2*MU**4)/MZp**2 + 6*Cu1x3**2*gbs**2*MZp**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((-6*Cu1x1**2*gbs**2*MU**2 + 6*Cu1x1**2*gbs**2*MZp**2)*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(Cl1x1**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(Cl1x2**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(Cl1x3**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(Cl2x1**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(Cl2x2**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(Cl2x3**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(Cl3x1**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(Cl3x2**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(Cl3x3**2*gmu**2*MZp**4)/(24.*cmath.pi*abs(MZp)**3)'})



==> anc/newModelFiles/Zprime_MUM_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/newModelFiles/Zprime_MUM_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:52:26


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/newModelFiles/Zprime_MUM_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/newModelFiles/Zprime_MUM_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:52:26



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

gmu = Parameter(name = 'gmu',
                nature = 'external',
                type = 'real',
                value = 1,
                texname = 'g_{\\mu }',
                lhablock = 'ZPCOUP',
                lhacode = [ 1 ])

gbs = Parameter(name = 'gbs',
                nature = 'external',
                type = 'real',
                value = -0.001,
                texname = 'g_{\\text{tt}}',
                lhablock = 'ZPCOUP',
                lhacode = [ 2 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 10000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

Cd1x1 = Parameter(name = 'Cd1x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x1}')

Cd1x2 = Parameter(name = 'Cd1x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x2}')

Cd1x3 = Parameter(name = 'Cd1x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x3}')

Cd2x1 = Parameter(name = 'Cd2x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd2x1}')

Cd2x2 = Parameter(name = 'Cd2x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd2x2}')

Cd2x3 = Parameter(name = 'Cd2x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '1',
                  texname = '\\text{Cd2x3}')

Cd3x1 = Parameter(name = 'Cd3x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd3x1}')

Cd3x2 = Parameter(name = 'Cd3x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '1',
                  texname = '\\text{Cd3x2}')

Cd3x3 = Parameter(name = 'Cd3x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd3x3}')

Cl1x1 = Parameter(name = 'Cl1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl1x1}')

Cl1x2 = Parameter(name = 'Cl1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl1x2}')

Cl1x3 = Parameter(name = 'Cl1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl1x3}')

Cl2x1 = Parameter(name = 'Cl2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl2x1}')

Cl2x2 = Parameter(name = 'Cl2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Cl2x2}')

Cl2x3 = Parameter(name = 'Cl2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl2x3}')

Cl3x1 = Parameter(name = 'Cl3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl3x1}')

Cl3x2 = Parameter(name = 'Cl3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl3x2}')

Cl3x3 = Parameter(name = 'Cl3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

Cu1x1 = Parameter(name = 'Cu1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '2*re(CKM1x2*complexconjugate(CKM1x3))',
                  texname = '\\text{Cu1x1}')

Cu1x2 = Parameter(name = 'Cu1x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*complexconjugate(CKM2x2) + CKM1x2*complexconjugate(CKM2x3)',
                  texname = '\\text{Cu1x2}')

Cu1x3 = Parameter(name = 'Cu1x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*complexconjugate(CKM3x2) + CKM1x2*complexconjugate(CKM3x3)',
                  texname = '\\text{Cu1x3}')

Cu2x1 = Parameter(name = 'Cu2x1',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x3*complexconjugate(CKM1x2) + CKM2x2*complexconjugate(CKM1x3)',
                  texname = '\\text{Cu2x1}')

Cu2x2 = Parameter(name = 'Cu2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '2*re(CKM2x2*complexconjugate(CKM2x3))',
                  texname = '\\text{Cu2x2}')

Cu2x3 = Parameter(name = 'Cu2x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x3*complexconjugate(CKM3x2) + CKM2x2*complexconjugate(CKM3x3)',
                  texname = '\\text{Cu2x3}')

Cu3x1 = Parameter(name = 'Cu3x1',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x3*complexconjugate(CKM1x2) + CKM3x2*complexconjugate(CKM1x3)',
                  texname = '\\text{Cu3x1}')

Cu3x2 = Parameter(name = 'Cu3x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x2*complexconjugate(CKM2x3) + CKM3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{Cu3x2}')

Cu3x3 = Parameter(name = 'Cu3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '2*re(CKM3x2*complexconjugate(CKM3x3))',
                  texname = '\\text{Cu3x3}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')



==> anc/newModelFiles/Zprime_MUM_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:52:26


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/newModelFiles/Zprime_MUM_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"
denominator2 = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * P('mu', id) * P('mu', id) * Width(id) / Mass(id)"


# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator2
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/newModelFiles/Zprime_MUM_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.0.0 for Linux x86 (64-bit) (July 28, 2016)
# Date: Fri 14 Sep 2018 17:52:26


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_27})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_51})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_56})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_59})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_54})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_57})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_58})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_61})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_62})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_55})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_60})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_28})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_52})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_41})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_29})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_42})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_50})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_53})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_30})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_32})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_33})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_34})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_35})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_36})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_37})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_38})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_39})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_40})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_72})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_75})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_78})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_73})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_76})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_79})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_74})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_77})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_80})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_47,(0,1):C.GC_44})

V_65 = Vertex(name = 'V_65',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_47,(0,1):C.GC_44})

V_66 = Vertex(name = 'V_66',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_47,(0,1):C.GC_44})

V_67 = Vertex(name = 'V_67',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_46,(0,1):C.GC_43})

V_68 = Vertex(name = 'V_68',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_46,(0,1):C.GC_43})

V_69 = Vertex(name = 'V_69',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_46,(0,1):C.GC_43})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_71 = Vertex(name = 'V_71',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_72 = Vertex(name = 'V_72',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_48,(0,1):C.GC_45})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_48,(0,1):C.GC_45})

V_75 = Vertex(name = 'V_75',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_48,(0,1):C.GC_45})

V_76 = Vertex(name = 'V_76',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_63})

V_77 = Vertex(name = 'V_77',
              particles = [ P.s__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_66})

V_78 = Vertex(name = 'V_78',
              particles = [ P.b__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_69})

V_79 = Vertex(name = 'V_79',
              particles = [ P.d__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_64})

V_80 = Vertex(name = 'V_80',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_81 = Vertex(name = 'V_81',
              particles = [ P.b__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_70})

V_82 = Vertex(name = 'V_82',
              particles = [ P.d__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_65})

V_83 = Vertex(name = 'V_83',
              particles = [ P.s__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_68})

V_84 = Vertex(name = 'V_84',
              particles = [ P.b__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_71})

V_85 = Vertex(name = 'V_85',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_18})

V_86 = Vertex(name = 'V_86',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_19})

V_87 = Vertex(name = 'V_87',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_20})

V_88 = Vertex(name = 'V_88',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_21})

V_89 = Vertex(name = 'V_89',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_22})

V_90 = Vertex(name = 'V_90',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_23})

V_91 = Vertex(name = 'V_91',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_24})

V_92 = Vertex(name = 'V_92',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_25})

V_93 = Vertex(name = 'V_93',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_26})

V_94 = Vertex(name = 'V_94',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_9})

V_95 = Vertex(name = 'V_95',
              particles = [ P.c__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_10})

V_96 = Vertex(name = 'V_96',
              particles = [ P.t__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_11})

V_97 = Vertex(name = 'V_97',
              particles = [ P.u__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_12})

V_98 = Vertex(name = 'V_98',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_99 = Vertex(name = 'V_99',
              particles = [ P.t__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_14})

V_100 = Vertex(name = 'V_100',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_15})

V_101 = Vertex(name = 'V_101',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_16})

V_102 = Vertex(name = 'V_102',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_17})

V_103 = Vertex(name = 'V_103',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_18})

V_104 = Vertex(name = 'V_104',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_19})

V_105 = Vertex(name = 'V_105',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_20})

V_106 = Vertex(name = 'V_106',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_21})

V_107 = Vertex(name = 'V_107',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_22})

V_108 = Vertex(name = 'V_108',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_23})

V_109 = Vertex(name = 'V_109',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_24})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_25})

V_111 = Vertex(name = 'V_111',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})



==> anc/newModelFiles/Zprime_MUM_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/newModelFiles/mixedSM.fr <==
(***************************************************************************************************************)
(******                       This is the FeynRules mod-file for the Standard model                       ******)
(******                                                                                                   ******)
(******     Authors: N. Christensen, C. Duhr, B. Fuks                                                     ******)
(******                                                                                                   ******)
(****** Choose whether Feynman gauge is desired.                                                          ******)
(****** If set to False, unitary gauge is assumed.                                                          ****)
(****** Feynman gauge is especially useful for CalcHEP/CompHEP where the calculation is 10-100 times faster. ***)
(****** Feynman gauge is not supported in MadGraph and Sherpa.                                              ****)
(***************************************************************************************************************)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Standard Model";

M$Information = {
  Authors      -> {"N. Christensen", "C. Duhr", "B. Fuks"}, 
  Version      -> "1.4.7",
  Date         -> "28. 09. 2016",
  Institutions -> {"Michigan State University", "Universite catholique de Louvain (CP3)", "IPHC Strasbourg / University of Strasbourg"},
  Emails       -> {"neil@pa.msu.edu", "claude.duhr@uclouvain.be", "benjamin.fuks@cnrs.in2p3.fr"},
  URLs         -> "http://feynrules.phys.ucl.ac.be/view/Main/StandardModel"
};

FeynmanGauge = True;

(* ************************** *)
(* ***** NLO Variables ****** *)
(******************************)

FR$LoopSwitches = {{Gf, MW}};
FR$RmDblExt = { ymb -> MB, ymc -> MC, ymdo -> MD, yme -> Me, 
   ymm -> MMU, yms -> MS, ymt -> MT, ymtau -> MTA, ymup -> MU};

(* ************************** *)
(* *****  Change  log   ***** *)
(* ************************** *)
(* Ben's changes: input all elements of CKM matrix to be non-zero            *)
(* v1.4.7: Index issue with the ghost Lagrangian (special thanks to S. Iwamoto *)
(* v1.4.6: NLO variable added.                                               *)
(* v1.4.5: Added widths for ghosts.                                          *)
(* v1.4.4: Changed widths of goldstone bosons to be the same as for the W and Z bosons *)
(* v1.4.3: Updated conventions for the symmetric structure constants of SU3. *)
(* v1.4.2: Set FeynmanGauge=True as default again.                           *)
(* v1.4: Added SU(2) representation.                                         *)
(*       -> Modification in the field declarations (doublets are added)      *)
(*       -> Modification in the Lagrangian (much simpler).                   *)
(* v1.3: Added yukawa couplings for all fermions for gauge invariance.       *)
(*       Added yukawa couplings for 1st generation fermions to Massless.rst. *)
(*       Updated parameters to PDG 2010.                                     *)
(* v1.2: Set FeynmanGauge=True as default.                                   *)
(*       Set Gluonic ghosts to be included in both gauges.                   *)
(* v1.1: Fixed yukawa couplings in Feynman gauge.                            *)
(*       Changed yd[n] CKM[n,m] to yd[m] CKM[n,m].                           *)
(*       Changed yu[n] Conjugate[CKM[m,n]] to yu[m] Conjugate[CKM[m,n]].     *)

(* ************************** *)
(* *****      vevs      ***** *)
(* ************************** *)
M$vevs = { {Phi[2],vev} };

(* ************************** *)
(* *****  Gauge groups  ***** *)
(* ************************** *)
M$GaugeGroups = {
  U1Y  == { 
    Abelian          -> True,  
    CouplingConstant -> g1, 
    GaugeBoson       -> B, 
    Charge           -> Y
  },
  SU2L == { 
    Abelian           -> False, 
    CouplingConstant  -> gw, 
    GaugeBoson        -> Wi, 
    StructureConstant -> Eps, 
    Representations   -> {Ta,SU2D}, 
    Definitions       -> {Ta[a_,b_,c_]->PauliSigma[a,b,c]/2, FSU2L[i_,j_,k_]:> I Eps[i,j,k]}
  },
  SU3C == { 
    Abelian           -> False, 
    CouplingConstant  -> gs, 
    GaugeBoson        -> G,
    StructureConstant -> f, 
    Representations   -> {T,Colour}, 
    SymmetricTensor   -> dSUN
  } 
};


(* ************************** *)
(* *****    Indices     ***** *)
(* ************************** *)

IndexRange[Index[SU2W      ]] = Unfold[Range[3]]; 
IndexRange[Index[SU2D      ]] = Unfold[Range[2]];
IndexRange[Index[Gluon     ]] = NoUnfold[Range[8]];
IndexRange[Index[Colour    ]] = NoUnfold[Range[3]]; 
IndexRange[Index[Generation]] = Range[3];

IndexStyle[SU2W,       j];
IndexStyle[SU2D,       k];
IndexStyle[Gluon,      a];
IndexStyle[Colour,     m];
IndexStyle[Generation, f];


(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
  {QCD, 1},
  {QED, 2}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {

(* Gauge bosons: physical vector fields *)
  V[1] == { 
    ClassName       -> A, 
    SelfConjugate   -> True,  
    Mass            -> 0,  
    Width           -> 0,  
    ParticleName    -> "a", 
    PDG             -> 22, 
    PropagatorLabel -> "a", 
    PropagatorType  -> W, 
    PropagatorArrow -> None,
    FullName        -> "Photon"
  },
  V[2] == { 
    ClassName       -> Z, 
    SelfConjugate   -> True,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    ParticleName    -> "Z", 
    PDG             -> 23, 
    PropagatorLabel -> "Z",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Z"
  },
  V[3] == {
    ClassName        -> W,
    SelfConjugate    -> False,
    Mass             -> {MW, Internal},
    Width            -> {WW, 2.085},
    ParticleName     -> "W+",
    AntiParticleName -> "W-",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 24, 
    PropagatorLabel  -> "W",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "W"
  },
  V[4] == {
    ClassName        -> G,
    SelfConjugate    -> True,
    Indices          -> {Index[Gluon]},
    Mass             -> 0,
    Width            -> 0,
    ParticleName     -> "g", 
    PDG              -> 21,
    PropagatorLabel  -> "G",
    PropagatorType   -> C,
    PropagatorArrow  -> None,
    FullName         -> "G"
  },

(* Ghosts: related to physical gauge bosons *)
  U[1] == { 
    ClassName       -> ghA, 
    SelfConjugate   -> False,
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uA",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[2] == {
    ClassName       -> ghZ,
    SelfConjugate   -> False,
    Ghost           -> Z,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> {MZ,91.1876},  
    Width	    -> {WZ, 2.4952},
    PropagatorLabel -> "uZ",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[31] == { 
    ClassName       -> ghWp,
    SelfConjugate   -> False, 
    Ghost           -> W,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> 1},
    Mass            -> {MW,Internal}, 
    Width           -> {WW, 2.085}, 
    PropagatorLabel -> "uWp",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[32] == { 
    ClassName       -> ghWm,
    SelfConjugate   -> False, 
    Ghost           -> Wbar,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> -1},
    Mass            -> {MW,Internal}, 
    Width           -> {WW, 2.085},
    PropagatorLabel -> "uWm",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[4] == { 
    ClassName       -> ghG, 
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon]},
    Ghost           -> G,
    PDG             -> 82,
    QuantumNumbers  ->{GhostNumber -> 1}, 
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uG",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },

(* Gauge bosons: unphysical vector fields *)
  V[11] == { 
    ClassName     -> B, 
    Unphysical    -> True, 
    SelfConjugate -> True, 
    Definitions   -> { B[mu_] -> -sw Z[mu]+cw A[mu]} 
  },
  V[12] == { 
    ClassName     -> Wi,
    Unphysical    -> True,
    SelfConjugate -> True, 
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { Wi[mu_,1] -> (Wbar[mu]+W[mu])/Sqrt[2], Wi[mu_,2] -> (Wbar[mu]-W[mu])/(I*Sqrt[2]), Wi[mu_,3] -> cw Z[mu] + sw A[mu]}
  },

(* Ghosts: related to unphysical gauge bosons *)
  U[11] == {
    ClassName     -> ghB, 
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> B, 
    Definitions   -> { ghB -> -sw ghZ + cw ghA}
  },
  U[12] == {
    ClassName     -> ghWi,
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> Wi,
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { ghWi[1] -> (ghWp+ghWm)/Sqrt[2], ghWi[2] -> (ghWm-ghWp)/(I*Sqrt[2]), ghWi[3] -> cw ghZ+sw ghA}
  } ,

(* Fermions: physical fields *)
  F[1] == {
    ClassName        -> vl,
    ClassMembers     -> {ve,vm,vt},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> 0,
    Width            -> 0,
    QuantumNumbers   -> {LeptonNumber -> 1},
    PropagatorLabel  -> {"v", "ve", "vm", "vt"} ,
    PropagatorType   -> S,
    PropagatorArrow  -> Forward,
    PDG              -> {12,14,16},
    ParticleName     -> {"ve","vm","vt"},
    AntiParticleName -> {"ve~","vm~","vt~"},
    FullName         -> {"Electron-neutrino", "Mu-neutrino", "Tau-neutrino"}
  },
  F[2] == {
    ClassName        -> l,
    ClassMembers     -> {e, mu, ta},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Ml, {Me,5.11*0.0001}, {MMU,0.10566}, {MTA,1.777}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1, LeptonNumber -> 1},
    PropagatorLabel  -> {"l", "e", "mu", "ta"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {11, 13, 15},
    ParticleName     -> {"e-", "mu-", "ta-"},
    AntiParticleName -> {"e+", "mu+", "ta+"},
    FullName         -> {"Electron", "Muon", "Tau"} 
  },
  F[3] == {
    ClassName        -> uq,
    ClassMembers     -> {u, c, t},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mu, {MU, 2.55*0.001}, {MC,1.27}, {MT,172}},
    Width            -> {0, 0, {WT,1.50833649}},
    QuantumNumbers   -> {Q -> 2/3},
    PropagatorLabel  -> {"uq", "u", "c", "t"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {2, 4, 6}, 
    ParticleName     -> {"u",  "c",  "t" },
    AntiParticleName -> {"u~", "c~", "t~"},
    FullName         -> {"u-quark", "c-quark", "t-quark"}
  },
  F[4] == {
    ClassName        -> dq,
    ClassMembers     -> {d, s, b},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Md, {MD,5.04*0.001}, {MS,0.101}, {MB,4.7}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1/3},
    PropagatorLabel  -> {"dq", "d", "s", "b"},
    PropagatorType   -> Straight, 
    PropagatorArrow  -> Forward,
    PDG              -> {1,3,5},
    ParticleName     -> {"d",  "s",  "b" },
    AntiParticleName -> {"d~", "s~", "b~"},
    FullName         -> {"d-quark", "s-quark", "b-quark"}
  },

(* Fermions: unphysical fields *)
  F[11] == { 
    ClassName      -> LL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/2},
    Definitions    -> { LL[sp1_,1,ff_] :> Module[{sp2}, ProjM[sp1,sp2] vl[sp2,ff]], LL[sp1_,2,ff_] :> Module[{sp2}, ProjM[sp1,sp2] l[sp2,ff]] }
  },
  F[12] == { 
    ClassName      -> lR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1},
    Definitions    -> { lR[sp1_,ff_] :> Module[{sp2}, ProjP[sp1,sp2] l[sp2,ff]] }
  },
  F[13] == { 
    ClassName      -> QL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation], Index[Colour]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/6},
    Definitions    -> { 
      QL[sp1_,1,ff_,cc_] :> Module[{sp2}, ProjM[sp1,sp2] uq[sp2,ff,cc]], 
      QL[sp1_,2,ff_,cc_] :> Module[{sp2,ff2}, CKM[ff,ff2] ProjM[sp1,sp2] dq[sp2,ff2,cc]] }
  },
  F[14] == { 
    ClassName      -> uR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 2/3},
    Definitions    -> { uR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] uq[sp2,ff,cc]] }
  },
  F[15] == { 
    ClassName      -> dR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/3},
    Definitions    -> { dR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] dq[sp2,ff,cc]] }
  },

(* Higgs: physical scalars  *)
  S[1] == {
    ClassName       -> H,
    SelfConjugate   -> True,
    Mass            -> {MH,125},
    Width           -> {WH,0.00407},
    PropagatorLabel -> "H",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25,
    ParticleName    -> "H",
    FullName        -> "H"
  },

(* Higgs: physical scalars  *)
  S[2] == {
    ClassName       -> G0,
    SelfConjugate   -> True,
    Goldstone       -> Z,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    PropagatorLabel -> "Go",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 250,
    ParticleName    -> "G0",
    FullName        -> "G0"
  },
  S[3] == {
    ClassName        -> GP,
    SelfConjugate    -> False,
    Goldstone        -> W,
    Mass             -> {MW, Internal},
    QuantumNumbers   -> {Q -> 1},
    Width            -> {WW, 2.085},
    PropagatorLabel  -> "GP",
    PropagatorType   -> D,
    PropagatorArrow  -> None,
    PDG              -> 251,
    ParticleName     -> "G+",
    AntiParticleName -> "G-",
    FullName         -> "GP"
  },

(* Higgs: unphysical scalars  *)
  S[11] == { 
    ClassName      -> Phi, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/2},
    Definitions    -> { Phi[1] -> -I GP, Phi[2] -> (vev + H + I G0)/Sqrt[2]  }
  }
};


(* ************************** *)
(* *****     Gauge      ***** *)
(* *****   Parameters   ***** *)
(* *****   (FeynArts)   ***** *)
(* ************************** *)

GaugeXi[ V[1]  ] = GaugeXi[A];
GaugeXi[ V[2]  ] = GaugeXi[Z];
GaugeXi[ V[3]  ] = GaugeXi[W];
GaugeXi[ V[4]  ] = GaugeXi[G];
GaugeXi[ S[1]  ] = 1;
GaugeXi[ S[2]  ] = GaugeXi[Z];
GaugeXi[ S[3]  ] = GaugeXi[W];
GaugeXi[ U[1]  ] = GaugeXi[A];
GaugeXi[ U[2]  ] = GaugeXi[Z];
GaugeXi[ U[31] ] = GaugeXi[W];
GaugeXi[ U[32] ] = GaugeXi[W];
GaugeXi[ U[4]  ] = GaugeXi[G];


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)
  aEWM1 == { 
    ParameterType    -> External, 
    BlockName        -> SMINPUTS, 
    OrderBlock       -> 1, 
    Value            -> 127.9,
    InteractionOrder -> {QED,-2},
    Description      -> "Inverse of the EW coupling constant at the Z pole"
  },
  Gf == {
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 2,
    Value            -> 1.16637*0.00001, 
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[G,f],
    Description      -> "Fermi constant"
  },
  aS    == { 
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 3,
    Value            -> 0.1184, 
    InteractionOrder -> {QCD,2},
    TeX              -> Subscript[\[Alpha],s],
    Description      -> "Strong coupling constant at the Z pole"
  },
  ymdo == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 1,
    Value         -> 5.04*0.001,
    Description   -> "Down Yukawa mass"
  },
  ymup == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 2,
    Value         -> 2.55*0.001,
    Description   -> "Up Yukawa mass"
  },
  yms == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 3,
    Value         -> 0.101,
    Description   -> "Strange Yukawa mass"
  },
  ymc == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 4,
    Value         -> 1.27,
    Description   -> "Charm Yukawa mass"
  },
  ymb == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 5,
    Value         -> 4.7,
    Description   -> "Bottom Yukawa mass"
  },
  ymt == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 6,
    Value         -> 172,
    Description   -> "Top Yukawa mass"
  },
  yme == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 11,
    Value         -> 5.11*0.0001,
    Description   -> "Electron Yukawa mass"
  },
  ymm == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 13,
    Value         -> 0.10566,
    Description   -> "Muon Yukawa mass"
  },
  ymtau == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 15,
    Value         -> 1.777,
    Description   -> "Tau Yukawa mass"
  },
  (* Internal Parameters *)  
  cabi == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 1,
    Value         -> 0.227736,
    TeX           -> Subscript[\[Theta], c],
    Description   -> "Cabibbo angle"
  },
  lamCKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 2,
    Value         -> 0.22506,
    TeX           -> \[Lambda],
    Description   -> "lambda CKM Wolfenstein parameter"
  },
  ACKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 3,
    Value         -> 0.811,
    TeX           -> A,
    Description   -> "A CKM Wolfenstein parameter"
  },
  rhobarCKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 4,
    Value         -> 0.124,
    TeX           -> \[Rho],
    Description   -> "rhobar CKM Wolfenstein parameter"
  },
  etabarCKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 5,
    Value         -> 0.356,
    TeX           -> \[Eta],
    Description   -> "Etabar CKM Wolfenstein parameter"
  },
  s12CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 6,
    Value         -> lamCKM,
    TeX           -> s12,
    Description   -> "sin 12 CKM standard parameter"
  },
  c12CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 7,
    Value         -> Sqrt[1-s12CKM s12CKM],
    TeX           -> c12,
    Description   -> "cos 12 CKM standard parameter"
  },
  s23CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 8,
    Value         -> ACKM lamCKM lamCKM,
    TeX           -> s23,
    Description   -> "sin 23 CKM standard parameter"
  },
  c23CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 9,
    Value         -> Sqrt[1-s23CKM*s23CKM],
    TeX           -> c23,
    Description   -> "cos 23 CKM standard parameter"
  },
  s13CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 10,
    Value         -> Abs[ACKM lamCKM lamCKM lamCKM (rhobarCKM + I etabarCKM) c23CKM /   (c12CKM (1 - s23CKM s23CKM (rhobarCKM + I etabarCKM)))],
    TeX           -> s13,
    Description   -> "sin 13 CKM standard parameter"
  },
  c13CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 11,
    Value         -> Sqrt[1-s13CKM s13CKM],
    TeX           -> c13,
    Description   -> "cos 13 CKM standard parameter"
  },
  delCKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 12,
    Value         -> ArcSin[Im[ACKM lamCKM lamCKM lamCKM (rhobarCKM + I etabarCKM) c23CKM / (c12CKM (1  - s23CKM s23CKM (rhobarCKM + I etabarCKM)))] / s13CKM],
    TeX           -> \[Delta],
    Description   -> "delta CKM parameter"
  },
  aEW == {
    ParameterType    -> Internal,
    Value            -> 1/aEWM1,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[\[Alpha], EW],
    Description      -> "Electroweak coupling contant"
  },
  MW == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[MZ MZ/2+Sqrt[MZ MZ MZ MZ/4-Pi/Sqrt[2] aEW/Gf MZ MZ]], 
    TeX           -> Subscript[M,W], 
    Description   -> "W mass"
  },
  sw2 == { 
    ParameterType -> Internal, 
    Value         -> 1-(MW/MZ) MW/MZ, 
    Description   -> "Squared Sin of the Weinberg angle"
  },
  ee == { 
    ParameterType    -> Internal, 
    Value            -> Sqrt[4 Pi aEW], 
    InteractionOrder -> {QED,1}, 
    TeX              -> e,  
    Description      -> "Electric coupling constant"
  },
  cw == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[1-sw2], 
    TeX           -> Subscript[c,w], 
    Description   -> "Cosine of the Weinberg angle"
  },
  sw == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[sw2], 
    TeX           -> Subscript[s,w], 
    Description   -> "Sine of the Weinberg angle"
  },
  gw == { 
    ParameterType    -> Internal, 
    Definitions      -> {gw->ee/sw}, 
    InteractionOrder -> {QED,1},  
    TeX              -> Subscript[g,w], 
    Description      -> "Weak coupling constant at the Z pole"
  },
  g1 == { 
    ParameterType    -> Internal, 
    Definitions      -> {g1->ee/cw}, 
    InteractionOrder -> {QED,1},  
    TeX              -> Subscript[g,1], 
    Description      -> "U(1)Y coupling constant at the Z pole"
  },
  gs == { 
    ParameterType    -> Internal, 
    Value            -> Sqrt[4 Pi aS],
    InteractionOrder -> {QCD,1},  
    TeX              -> Subscript[g,s], 
    ParameterName    -> G,
    Description      -> "Strong coupling constant at the Z pole"
  },
  vev == {
    ParameterType    -> Internal,
    Value            -> 2*MW*sw/ee, 
    InteractionOrder -> {QED,-1},
    Description      -> "Higgs vacuum expectation value"
  },
  lam == {
    ParameterType    -> Internal,
    Value            -> MH MH/(2*vev vev),
    InteractionOrder -> {QED, 2},
    Description      -> "Higgs quartic coupling"
  },
  muH == {
    ParameterType -> Internal,
    Value         -> Sqrt[vev vev lam],
    TeX           -> \[Mu],
    Description   -> "Coefficient of the quadratic piece of the Higgs potential"
  },
  yl == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yl[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yl[1,1] -> Sqrt[2] yme / vev, yl[2,2] -> Sqrt[2] ymm / vev, yl[3,3] -> Sqrt[2] ymtau / vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yl[1,1] -> ye, yl[2,2] -> ym, yl[3,3] -> ytau},
    TeX              -> Superscript[y, l],
    Description      -> "Lepton Yukawa couplings"
  },
  yu == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yu[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yu[1,1] -> Sqrt[2] ymup/vev, yu[2,2] -> Sqrt[2] ymc/vev, yu[3,3] -> Sqrt[2] ymt/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yu[1,1] -> yup, yu[2,2] -> yc, yu[3,3] -> yt},
    TeX              -> Superscript[y, u],
    Description      -> "Up-type Yukawa couplings"
  },
  yd == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yd[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yd[1,1] -> Sqrt[2] ymdo/vev, yd[2,2] -> Sqrt[2] yms/vev, yd[3,3] -> Sqrt[2] ymb/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yd[1,1] -> ydo, yd[2,2] -> ys, yd[3,3] -> yb},
    TeX              -> Superscript[y, d],
    Description      -> "Down-type Yukawa couplings"
  },
  CKM == { 
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Generation]},
    Unitary       -> True,
    Value         -> {CKM[1,1] -> c12CKM c13CKM,
    		      CKM[1,2] -> s12CKM c13CKM,
		      CKM[1,3] -> s13CKM Exp[-I delCKM],
                      CKM[2,1] -> -s12CKM c23CKM - c12CKM s23CKM s13CKM Exp[I delCKM],
		      CKM[2,2] -> c12CKM c23CKM - s12CKM s23CKM s13CKM Exp[I delCKM],
		      CKM[2,3] -> s23CKM c13CKM,
                      CKM[3,1] -> s12CKM s23CKM - c12CKM c23CKM s13CKM Exp[I delCKM],
		      CKM[3,2] -> -c12CKM s23CKM - s12CKM c23CKM s13CKM Exp[I delCKM],
		      CKM[3,3] -> c23CKM c13CKM},
    TeX         -> Superscript[V,CKM],
    Description -> "CKM-Matrix"}
};

(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

LGauge := Block[{mu,nu,ii,aa}, 
  ExpandIndices[-1/4 FS[B,mu,nu] FS[B,mu,nu] - 1/4 FS[Wi,mu,nu,ii] FS[Wi,mu,nu,ii] - 1/4 FS[G,mu,nu,aa] FS[G,mu,nu,aa], FlavorExpand->SU2W]];

LFermions := Block[{mu}, 
  ExpandIndices[I*(
    QLbar.Ga[mu].DC[QL, mu] + LLbar.Ga[mu].DC[LL, mu] + uRbar.Ga[mu].DC[uR, mu] + dRbar.Ga[mu].DC[dR, mu] + lRbar.Ga[mu].DC[lR, mu]), 
  FlavorExpand->{SU2W,SU2D}]/.{CKM[a_,b_] Conjugate[CKM[a_,c_]]->IndexDelta[b,c], CKM[b_,a_] Conjugate[CKM[c_,a_]]->IndexDelta[b,c]}];

LHiggs := Block[{ii,mu, feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];
 
  ExpandIndices[DC[Phibar[ii],mu] DC[Phi[ii],mu] + muH muH Phibar[ii] Phi[ii] - lam Phibar[ii] Phi[ii] Phibar[jj] Phi[jj], FlavorExpand->{SU2D,SU2W}]/.feynmangaugerules
 ];

LYukawa := Block[{sp,ii,jj,cc,ff1,ff2,ff3,yuk,feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];
 
  yuk = ExpandIndices[
   -yd[ff2, ff3] CKM[ff1, ff2] QLbar[sp, ii, ff1, cc].dR [sp, ff3, cc] Phi[ii] - 
    yl[ff1, ff3] LLbar[sp, ii, ff1].lR [sp, ff3] Phi[ii] - 
    yu[ff1, ff2] QLbar[sp, ii, ff1, cc].uR [sp, ff2, cc] Phibar[jj] Eps[ii, jj], FlavorExpand -> SU2D];
  yuk = yuk /. { CKM[a_, b_] Conjugate[CKM[a_, c_]] -> IndexDelta[b, c], CKM[b_, a_] Conjugate[CKM[c_, a_]] -> IndexDelta[b, c]};
  yuk+HC[yuk]/.feynmangaugerules
 ];

LGhost := Block[{LGh1,LGhw,LGhs,LGhphi,mu, generators,gh,ghbar,Vectorize,phi1,phi2,togoldstones,doublet,doublet0},
  (* Pure gauge piece *) 	
  LGh1 = -ghBbar.del[DC[ghB,mu],mu];
  LGhw = -ghWibar[ii].del[DC[ghWi[ii],mu],mu];
  LGhs = -ghGbar[ii].del[DC[ghG[ii],mu],mu];

  (* Scalar pieces: see Peskin pages 739-742 *)
  (* phi1 and phi2 are the real degrees of freedom of GP *)
  (* Vectorize transforms a doublet in a vector in the phi-basis, i.e. the basis of real degrees of freedom *)
  gh    = {ghB, ghWi[1], ghWi[2], ghWi[3]};
  ghbar = {ghBbar, ghWibar[1], ghWibar[2], ghWibar[3]};
  generators = {-I/2 g1 IdentityMatrix[2], -I/2 gw PauliSigma[1], -I/2 gw PauliSigma[2], -I/2 gw PauliSigma[3]};
  doublet = Expand[{(-I phi1 - phi2)/Sqrt[2], Phi[2]} /. MR$Definitions /. vev -> 0]; 
  doublet0 = {0, vev/Sqrt[2]};
  Vectorize[{a_, b_}]:= Simplify[{Sqrt[2] Re[Expand[a]], Sqrt[2] Im[Expand[a]], Sqrt[2] Re[Expand[b]], Sqrt[2] Im[Expand[b]]}/.{Im[_]->0, Re[num_]->num}];
  togoldstones := {phi1 -> (GP + GPbar)/Sqrt[2], phi2 -> (-GP + GPbar)/(I Sqrt[2])};
  LGhphi=Plus@@Flatten[Table[-ghbar[[kkk]].gh[[lll]] Vectorize[generators[[kkk]].doublet0].Vectorize[generators[[lll]].(doublet+doublet0)],{kkk,4},{lll,4}]] /.togoldstones;

ExpandIndices[ LGhs + If[FeynmanGauge, LGh1 + LGhw + LGhphi,0], FlavorExpand->SU2W]];

LSM:= LGauge + LFermions + LHiggs + LYukawa + LGhost;

